Second-order gravitational self-force in a highly regular gauge: Covariant and coordinate punctures

Gravitational self-force theory is the primary way of modelling extreme-mass-ratio inspirals (EMRIs). One difficulty that appears in second-order self-force calculations is the strong divergence at the worldline of the small object, which causes both numerical and analytical issues. Previous work [Phys. Rev. D 95, 104056 (2017); ibid. 103, 124016 (2021)] demonstrated that this could be alleviated within a class of highly regular gauges and presented the metric perturbations in these gauges in a local coordinate form. We build on this previous work by deriving expressions for the highly regular gauge metric perturbations in both fully covariant form and as a generic coordinate expansion. With the metric perturbations in covariant or generic coordinate form, they can easily be expressed in any convenient coordinate system. These results can then be used as input into a puncture scheme in order to solve the field equations describing an EMRI.

==> anc/hS1AccCoordinatePuncture.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(m*(dx[-\[Nu]2]*(-(f[-\[Mu]2]*r0[]*(r0[] - 2*\[Rho]0[])*\[Rho]0[]^2) + 
      fx[]*u[-\[Mu]2]*(3*r0[]^3 - 2*r0[]^2*\[Rho]0[] - 2*r0[]*\[Rho]0[]^2 + 
        2*\[Rho]0[]^3)) + dx[-\[Mu]2]*(3*dx[-\[Nu]2]*fx[]*r0[]^2 - 
      f[-\[Nu]2]*r0[]*(r0[] - 2*\[Rho]0[])*\[Rho]0[]^2 + 
      fx[]*u[-\[Nu]2]*(3*r0[]^3 - 2*r0[]^2*\[Rho]0[] - 2*r0[]*\[Rho]0[]^2 + 
        2*\[Rho]0[]^3)) + (r0[] - \[Rho]0[])*
     (-(f[-\[Mu]2]*r0[]*u[-\[Nu]2]*(r0[] - 2*\[Rho]0[])*\[Rho]0[]^2) + 
      u[-\[Mu]2]*(-(f[-\[Nu]2]*r0[]*(r0[] - 2*\[Rho]0[])*\[Rho]0[]^2) + 
        fx[]*u[-\[Nu]2]*(3*r0[]^3 - r0[]^2*\[Rho]0[] - 4*r0[]*\[Rho]0[]^2 + 
          4*\[Rho]0[]^3)))))/\[Rho]0[]^5 - 
 (m*\[Lambda]*(45*Chrxxx[]*fx[]*r0[]^4*u[-\[Mu]2]*u[-\[Nu]2] + 
    45*Chruxx[]*fx[]*r0[]^5*u[-\[Mu]2]*u[-\[Nu]2] - 
    48*Chrxxx[]*fx[]*r0[]^3*u[-\[Mu]2]*u[-\[Nu]2]*\[Rho]0[] - 
    48*Chruxx[]*fx[]*r0[]^4*u[-\[Mu]2]*u[-\[Nu]2]*\[Rho]0[] - 
    9*Chrxxx[]*f[-\[Nu]2]*r0[]^3*u[-\[Mu]2]*\[Rho]0[]^2 - 
    9*ChrBxx[-\[Nu]2]*fx[]*r0[]^3*u[-\[Mu]2]*\[Rho]0[]^2 - 
    18*ChrxBx[-\[Nu]2]*fx[]*r0[]^3*u[-\[Mu]2]*\[Rho]0[]^2 - 
    9*Chruxx[]*f[-\[Nu]2]*r0[]^4*u[-\[Mu]2]*\[Rho]0[]^2 - 
    18*ChruBx[-\[Nu]2]*fx[]*r0[]^4*u[-\[Mu]2]*\[Rho]0[]^2 - 
    9*Chrxxx[]*f[-\[Mu]2]*r0[]^3*u[-\[Nu]2]*\[Rho]0[]^2 - 
    9*ChrBxx[-\[Mu]2]*fx[]*r0[]^3*u[-\[Nu]2]*\[Rho]0[]^2 - 
    18*ChrxBx[-\[Mu]2]*fx[]*r0[]^3*u[-\[Nu]2]*\[Rho]0[]^2 - 
    9*Chruxx[]*f[-\[Mu]2]*r0[]^4*u[-\[Nu]2]*\[Rho]0[]^2 - 
    18*ChruBx[-\[Mu]2]*fx[]*r0[]^4*u[-\[Nu]2]*\[Rho]0[]^2 - 
    27*Chrxxx[]*fx[]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2]*\[Rho]0[]^2 - 
    63*Chruxx[]*fx[]*r0[]^3*u[-\[Mu]2]*u[-\[Nu]2]*\[Rho]0[]^2 - 
    9*ChrBxx[-\[Alpha]2]*f[\[Alpha]2]*r0[]^4*u[-\[Mu]2]*u[-\[Nu]2]*
     \[Rho]0[]^2 + 6*fdotx[]*r0[]^5*u[-\[Mu]2]*u[-\[Nu]2]*\[Rho]0[]^2 + 
    18*Chrxxx[]*f[-\[Nu]2]*r0[]^2*u[-\[Mu]2]*\[Rho]0[]^3 + 
    6*ChrBxx[-\[Nu]2]*fx[]*r0[]^2*u[-\[Mu]2]*\[Rho]0[]^3 + 
    12*ChrxBx[-\[Nu]2]*fx[]*r0[]^2*u[-\[Mu]2]*\[Rho]0[]^3 + 
    18*Chruxx[]*f[-\[Nu]2]*r0[]^3*u[-\[Mu]2]*\[Rho]0[]^3 + 
    24*ChruBx[-\[Nu]2]*fx[]*r0[]^3*u[-\[Mu]2]*\[Rho]0[]^3 + 
    18*Chrxxx[]*f[-\[Mu]2]*r0[]^2*u[-\[Nu]2]*\[Rho]0[]^3 + 
    6*ChrBxx[-\[Mu]2]*fx[]*r0[]^2*u[-\[Nu]2]*\[Rho]0[]^3 + 
    12*ChrxBx[-\[Mu]2]*fx[]*r0[]^2*u[-\[Nu]2]*\[Rho]0[]^3 + 
    18*Chruxx[]*f[-\[Mu]2]*r0[]^3*u[-\[Nu]2]*\[Rho]0[]^3 + 
    24*ChruBx[-\[Mu]2]*fx[]*r0[]^3*u[-\[Nu]2]*\[Rho]0[]^3 + 
    48*Chrxxx[]*fx[]*r0[]*u[-\[Mu]2]*u[-\[Nu]2]*\[Rho]0[]^3 + 
    84*Chruxx[]*fx[]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2]*\[Rho]0[]^3 + 
    12*ChrBxx[-\[Alpha]2]*f[\[Alpha]2]*r0[]^3*u[-\[Mu]2]*u[-\[Nu]2]*
     \[Rho]0[]^3 - 8*fdotx[]*r0[]^4*u[-\[Mu]2]*u[-\[Nu]2]*\[Rho]0[]^3 + 
    3*ChrBxx[-\[Nu]2]*f[-\[Mu]2]*r0[]^2*\[Rho]0[]^4 + 
    6*ChrxBx[-\[Nu]2]*f[-\[Mu]2]*r0[]^2*\[Rho]0[]^4 + 
    3*ChrBxx[-\[Mu]2]*f[-\[Nu]2]*r0[]^2*\[Rho]0[]^4 + 
    6*ChrxBx[-\[Mu]2]*f[-\[Nu]2]*r0[]^2*\[Rho]0[]^4 + 
    6*ChruBx[-\[Nu]2]*f[-\[Mu]2]*r0[]^3*\[Rho]0[]^4 + 
    6*ChruBx[-\[Mu]2]*f[-\[Nu]2]*r0[]^3*\[Rho]0[]^4 - 
    6*Chrxxx[]*f[-\[Nu]2]*r0[]*u[-\[Mu]2]*\[Rho]0[]^4 + 
    6*ChrBxx[-\[Nu]2]*fx[]*r0[]*u[-\[Mu]2]*\[Rho]0[]^4 + 
    12*ChrxBx[-\[Nu]2]*fx[]*r0[]*u[-\[Mu]2]*\[Rho]0[]^4 + 
    3*Chruxx[]*f[-\[Nu]2]*r0[]^2*u[-\[Mu]2]*\[Rho]0[]^4 + 
    18*ChruBx[-\[Nu]2]*fx[]*r0[]^2*u[-\[Mu]2]*\[Rho]0[]^4 + 
    6*ChrBxB[\[Alpha]2, -\[Nu]2]*f[-\[Alpha]2]*r0[]^3*u[-\[Mu]2]*
     \[Rho]0[]^4 - 2*fdot[-\[Nu]2]*r0[]^4*u[-\[Mu]2]*\[Rho]0[]^4 - 
    6*Chrxxx[]*f[-\[Mu]2]*r0[]*u[-\[Nu]2]*\[Rho]0[]^4 + 
    6*ChrBxx[-\[Mu]2]*fx[]*r0[]*u[-\[Nu]2]*\[Rho]0[]^4 + 
    12*ChrxBx[-\[Mu]2]*fx[]*r0[]*u[-\[Nu]2]*\[Rho]0[]^4 + 
    3*Chruxx[]*f[-\[Mu]2]*r0[]^2*u[-\[Nu]2]*\[Rho]0[]^4 + 
    18*ChruBx[-\[Mu]2]*fx[]*r0[]^2*u[-\[Nu]2]*\[Rho]0[]^4 + 
    6*ChrBxB[\[Alpha]2, -\[Mu]2]*f[-\[Alpha]2]*r0[]^3*u[-\[Nu]2]*
     \[Rho]0[]^4 - 2*fdot[-\[Mu]2]*r0[]^4*u[-\[Nu]2]*\[Rho]0[]^4 - 
    12*Chrxxx[]*fx[]*u[-\[Mu]2]*u[-\[Nu]2]*\[Rho]0[]^4 + 
    6*Chruxx[]*fx[]*r0[]*u[-\[Mu]2]*u[-\[Nu]2]*\[Rho]0[]^4 + 
    9*ChrBxx[-\[Alpha]2]*f[\[Alpha]2]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2]*
     \[Rho]0[]^4 - 10*fdotx[]*r0[]^3*u[-\[Mu]2]*u[-\[Nu]2]*\[Rho]0[]^4 - 
    6*ChrBxx[-\[Nu]2]*f[-\[Mu]2]*r0[]*\[Rho]0[]^5 - 
    12*ChrxBx[-\[Nu]2]*f[-\[Mu]2]*r0[]*\[Rho]0[]^5 - 
    6*ChrBxx[-\[Mu]2]*f[-\[Nu]2]*r0[]*\[Rho]0[]^5 - 
    12*ChrxBx[-\[Mu]2]*f[-\[Nu]2]*r0[]*\[Rho]0[]^5 - 
    18*ChruBx[-\[Nu]2]*f[-\[Mu]2]*r0[]^2*\[Rho]0[]^5 - 
    18*ChruBx[-\[Mu]2]*f[-\[Nu]2]*r0[]^2*\[Rho]0[]^5 - 
    6*ChrBxx[-\[Nu]2]*fx[]*u[-\[Mu]2]*\[Rho]0[]^5 - 
    12*ChrxBx[-\[Nu]2]*fx[]*u[-\[Mu]2]*\[Rho]0[]^5 - 
    18*Chruxx[]*f[-\[Nu]2]*r0[]*u[-\[Mu]2]*\[Rho]0[]^5 - 
    48*ChruBx[-\[Nu]2]*fx[]*r0[]*u[-\[Mu]2]*\[Rho]0[]^5 - 
    18*ChrBxB[\[Alpha]2, -\[Nu]2]*f[-\[Alpha]2]*r0[]^2*u[-\[Mu]2]*
     \[Rho]0[]^5 + 8*fdot[-\[Nu]2]*r0[]^3*u[-\[Mu]2]*\[Rho]0[]^5 - 
    6*ChrBxx[-\[Mu]2]*fx[]*u[-\[Nu]2]*\[Rho]0[]^5 - 
    12*ChrxBx[-\[Mu]2]*fx[]*u[-\[Nu]2]*\[Rho]0[]^5 - 
    18*Chruxx[]*f[-\[Mu]2]*r0[]*u[-\[Nu]2]*\[Rho]0[]^5 - 
    48*ChruBx[-\[Mu]2]*fx[]*r0[]*u[-\[Nu]2]*\[Rho]0[]^5 - 
    18*ChrBxB[\[Alpha]2, -\[Mu]2]*f[-\[Alpha]2]*r0[]^2*u[-\[Nu]2]*
     \[Rho]0[]^5 + 8*fdot[-\[Mu]2]*r0[]^3*u[-\[Nu]2]*\[Rho]0[]^5 - 
    24*Chruxx[]*fx[]*u[-\[Mu]2]*u[-\[Nu]2]*\[Rho]0[]^5 - 
    24*ChrBxx[-\[Alpha]2]*f[\[Alpha]2]*r0[]*u[-\[Mu]2]*u[-\[Nu]2]*
     \[Rho]0[]^5 + 36*fdotx[]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2]*\[Rho]0[]^5 + 
    12*ChruBx[-\[Nu]2]*f[-\[Mu]2]*r0[]*\[Rho]0[]^6 + 
    12*ChruBx[-\[Mu]2]*f[-\[Nu]2]*r0[]*\[Rho]0[]^6 + 
    6*Chruxx[]*f[-\[Nu]2]*u[-\[Mu]2]*\[Rho]0[]^6 + 
    24*ChruBx[-\[Nu]2]*fx[]*u[-\[Mu]2]*\[Rho]0[]^6 + 
    12*ChrBxB[\[Alpha]2, -\[Nu]2]*f[-\[Alpha]2]*r0[]*u[-\[Mu]2]*\[Rho]0[]^6 - 
    6*fdot[-\[Nu]2]*r0[]^2*u[-\[Mu]2]*\[Rho]0[]^6 + 
    6*Chruxx[]*f[-\[Mu]2]*u[-\[Nu]2]*\[Rho]0[]^6 + 
    24*ChruBx[-\[Mu]2]*fx[]*u[-\[Nu]2]*\[Rho]0[]^6 + 
    12*ChrBxB[\[Alpha]2, -\[Mu]2]*f[-\[Alpha]2]*r0[]*u[-\[Nu]2]*\[Rho]0[]^6 - 
    6*fdot[-\[Mu]2]*r0[]^2*u[-\[Nu]2]*\[Rho]0[]^6 + 
    12*ChrBxx[-\[Alpha]2]*f[\[Alpha]2]*u[-\[Mu]2]*u[-\[Nu]2]*\[Rho]0[]^6 - 
    24*fdotx[]*r0[]*u[-\[Mu]2]*u[-\[Nu]2]*\[Rho]0[]^6 + 
    dx[-\[Nu]2]*(u[-\[Mu]2]*(45*Chruxx[]*fx[]*r0[]^4 - 
        24*Chruxx[]*fx[]*r0[]^3*\[Rho]0[] - 45*Chruxx[]*fx[]*r0[]^2*
         \[Rho]0[]^2 + 6*fdotx[]*r0[]^4*\[Rho]0[]^2 + 24*Chruxx[]*fx[]*r0[]*
         \[Rho]0[]^3 - 4*fdotx[]*r0[]^3*\[Rho]0[]^3 + 
        6*Chruxx[]*fx[]*\[Rho]0[]^4 - 6*fdotx[]*r0[]^2*\[Rho]0[]^4 + 
        12*fdotx[]*r0[]*\[Rho]0[]^5 + 3*ChrBxx[-\[Alpha]2]*f[\[Alpha]2]*
         \[Rho]0[]^2*(-3*r0[]^3 + 2*r0[]^2*\[Rho]0[] + 2*r0[]*\[Rho]0[]^2 - 
          2*\[Rho]0[]^3) + 3*Chrxxx[]*fx[]*(15*r0[]^3 - 8*r0[]^2*\[Rho]0[] - 
          6*r0[]*\[Rho]0[]^2 + 4*\[Rho]0[]^3)) - 
      \[Rho]0[]^2*(9*ChrBxx[-\[Mu]2]*fx[]*r0[]^2 + 3*f[-\[Mu]2]*
         (Chrxxx[]*r0[]*(3*r0[] - 4*\[Rho]0[]) + Chruxx[]*
           (3*r0[]^3 - 4*r0[]^2*\[Rho]0[] - 2*r0[]*\[Rho]0[]^2 + 
            2*\[Rho]0[]^3)) + 2*(9*ChrxBx[-\[Mu]2]*fx[]*r0[]^2 + 
          r0[]*(fdot[-\[Mu]2]*r0[]*(r0[] - 3*\[Rho]0[]) - 
            3*ChrBxB[\[Alpha]2, -\[Mu]2]*f[-\[Alpha]2]*(r0[] - 2*\[Rho]0[]))*
           \[Rho]0[]^2 + 3*ChruBx[-\[Mu]2]*fx[]*(3*r0[]^3 - 
            2*r0[]^2*\[Rho]0[] - 2*r0[]*\[Rho]0[]^2 + 2*\[Rho]0[]^3)))) + 
    dx[-\[Mu]2]*(3*dx[-\[Nu]2]*r0[]*(15*Chrxxx[]*fx[]*r0[] + 
        15*Chruxx[]*fx[]*r0[]^2 - 6*Chruxx[]*fx[]*\[Rho]0[]^2 - 
        3*ChrBxx[-\[Alpha]2]*f[\[Alpha]2]*r0[]*\[Rho]0[]^2 + 
        2*fdotx[]*r0[]^2*\[Rho]0[]^2) + u[-\[Nu]2]*(45*Chruxx[]*fx[]*r0[]^4 - 
        24*Chruxx[]*fx[]*r0[]^3*\[Rho]0[] - 45*Chruxx[]*fx[]*r0[]^2*
         \[Rho]0[]^2 + 6*fdotx[]*r0[]^4*\[Rho]0[]^2 + 24*Chruxx[]*fx[]*r0[]*
         \[Rho]0[]^3 - 4*fdotx[]*r0[]^3*\[Rho]0[]^3 + 
        6*Chruxx[]*fx[]*\[Rho]0[]^4 - 6*fdotx[]*r0[]^2*\[Rho]0[]^4 + 
        12*fdotx[]*r0[]*\[Rho]0[]^5 + 3*ChrBxx[-\[Alpha]2]*f[\[Alpha]2]*
         \[Rho]0[]^2*(-3*r0[]^3 + 2*r0[]^2*\[Rho]0[] + 2*r0[]*\[Rho]0[]^2 - 
          2*\[Rho]0[]^3) + 3*Chrxxx[]*fx[]*(15*r0[]^3 - 8*r0[]^2*\[Rho]0[] - 
          6*r0[]*\[Rho]0[]^2 + 4*\[Rho]0[]^3)) - 
      \[Rho]0[]^2*(9*ChrBxx[-\[Nu]2]*fx[]*r0[]^2 + 3*f[-\[Nu]2]*
         (Chrxxx[]*r0[]*(3*r0[] - 4*\[Rho]0[]) + Chruxx[]*
           (3*r0[]^3 - 4*r0[]^2*\[Rho]0[] - 2*r0[]*\[Rho]0[]^2 + 
            2*\[Rho]0[]^3)) + 2*(9*ChrxBx[-\[Nu]2]*fx[]*r0[]^2 + 
          r0[]*(fdot[-\[Nu]2]*r0[]*(r0[] - 3*\[Rho]0[]) - 
            3*ChrBxB[\[Alpha]2, -\[Nu]2]*f[-\[Alpha]2]*(r0[] - 2*\[Rho]0[]))*
           \[Rho]0[]^2 + 3*ChruBx[-\[Nu]2]*fx[]*(3*r0[]^3 - 
            2*r0[]^2*\[Rho]0[] - 2*r0[]*\[Rho]0[]^2 + 2*\[Rho]0[]^3))))))/
  (6*\[Rho]0[]^7)


==> anc/hS1NoAccCoordinatePuncture.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(2*m*(dx[-\[Mu]2] + u[-\[Mu]2]*(r0[] - \[Rho]0[]))*
   (dx[-\[Nu]2] + u[-\[Nu]2]*(r0[] - \[Rho]0[])))/(\[Lambda]*\[Rho]0[]^3) + 
 (m*(dx[-\[Nu]2]*((ChrBxx[-\[Mu]2] + 2*(ChrxBx[-\[Mu]2] + 
          ChruBx[-\[Mu]2]*(r0[] - \[Rho]0[])))*\[Rho]0[]^2 + 
      u[-\[Mu]2]*(Chrxxx[]*(-3*r0[] + 2*\[Rho]0[]) + 
        Chruxx[]*(-3*r0[]^2 + 2*r0[]*\[Rho]0[] + \[Rho]0[]^2))) + 
    dx[-\[Mu]2]*(-3*dx[-\[Nu]2]*(Chrxxx[] + Chruxx[]*r0[]) + 
      (ChrBxx[-\[Nu]2] + 2*(ChrxBx[-\[Nu]2] + ChruBx[-\[Nu]2]*
           (r0[] - \[Rho]0[])))*\[Rho]0[]^2 + 
      u[-\[Nu]2]*(Chrxxx[]*(-3*r0[] + 2*\[Rho]0[]) + 
        Chruxx[]*(-3*r0[]^2 + 2*r0[]*\[Rho]0[] + \[Rho]0[]^2))) - 
    (r0[] - \[Rho]0[])*(u[-\[Nu]2]*(-ChrBxx[-\[Mu]2] - 
        2*(ChrxBx[-\[Mu]2] + ChruBx[-\[Mu]2]*(r0[] - \[Rho]0[])))*
       \[Rho]0[]^2 + u[-\[Mu]2]*
       ((-ChrBxx[-\[Nu]2] - 2*(ChrxBx[-\[Nu]2] + ChruBx[-\[Nu]2]*
             (r0[] - \[Rho]0[])))*\[Rho]0[]^2 + u[-\[Nu]2]*
         (3*Chrxxx[]*r0[] + 3*Chruxx[]*r0[]^2 - Chrxxx[]*\[Rho]0[] - 
          Chruxx[]*r0[]*\[Rho]0[] - 2*Chruxx[]*\[Rho]0[]^2)))))/\[Rho]0[]^5 + 
 (m*\[Lambda]*(45*Chrxxx[]^2*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2] + 
    90*Chruxx[]*Chrxxx[]*r0[]^3*u[-\[Mu]2]*u[-\[Nu]2] + 
    45*Chruxx[]^2*r0[]^4*u[-\[Mu]2]*u[-\[Nu]2] - 
    48*Chrxxx[]^2*r0[]*u[-\[Mu]2]*u[-\[Nu]2]*\[Rho]0[] - 
    96*Chruxx[]*Chrxxx[]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2]*\[Rho]0[] - 
    48*Chruxx[]^2*r0[]^3*u[-\[Mu]2]*u[-\[Nu]2]*\[Rho]0[] - 
    18*ChrBxx[-\[Nu]2]*Chrxxx[]*r0[]*u[-\[Mu]2]*\[Rho]0[]^2 - 
    36*ChrxBx[-\[Nu]2]*Chrxxx[]*r0[]*u[-\[Mu]2]*\[Rho]0[]^2 - 
    18*ChrBxx[-\[Nu]2]*Chruxx[]*r0[]^2*u[-\[Mu]2]*\[Rho]0[]^2 - 
    36*Chruxx[]*ChrxBx[-\[Nu]2]*r0[]^2*u[-\[Mu]2]*\[Rho]0[]^2 - 
    36*ChruBx[-\[Nu]2]*Chrxxx[]*r0[]^2*u[-\[Mu]2]*\[Rho]0[]^2 - 
    36*ChruBx[-\[Nu]2]*Chruxx[]*r0[]^3*u[-\[Mu]2]*\[Rho]0[]^2 - 
    18*ChrBxx[-\[Mu]2]*Chrxxx[]*r0[]*u[-\[Nu]2]*\[Rho]0[]^2 - 
    36*ChrxBx[-\[Mu]2]*Chrxxx[]*r0[]*u[-\[Nu]2]*\[Rho]0[]^2 - 
    18*ChrBxx[-\[Mu]2]*Chruxx[]*r0[]^2*u[-\[Nu]2]*\[Rho]0[]^2 - 
    36*Chruxx[]*ChrxBx[-\[Mu]2]*r0[]^2*u[-\[Nu]2]*\[Rho]0[]^2 - 
    36*ChruBx[-\[Mu]2]*Chrxxx[]*r0[]^2*u[-\[Nu]2]*\[Rho]0[]^2 - 
    36*ChruBx[-\[Mu]2]*Chruxx[]*r0[]^3*u[-\[Nu]2]*\[Rho]0[]^2 + 
    9*Chrxxx[]^2*u[-\[Mu]2]*u[-\[Nu]2]*\[Rho]0[]^2 - 
    18*Chruxx[]*Chrxxx[]*r0[]*u[-\[Mu]2]*u[-\[Nu]2]*\[Rho]0[]^2 - 
    36*Chruxx[]^2*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2]*\[Rho]0[]^2 - 
    12*Chrxxxx[]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2]*\[Rho]0[]^2 - 
    12*Chruxxx[]*r0[]^3*u[-\[Mu]2]*u[-\[Nu]2]*\[Rho]0[]^2 + 
    12*Cuxux[]*r0[]^4*u[-\[Mu]2]*u[-\[Nu]2]*\[Rho]0[]^2 - 
    12*r0[]^3*Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*u[-\[Mu]2]*
     u[-\[Nu]2]*\[Rho]0[]^2 - 12*r0[]^2*
     Scalar[ChrBxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]]*u[-\[Mu]2]*u[-\[Nu]2]*
     \[Rho]0[]^2 - 9*r0[]^2*Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*
       metric2[-\[Alpha]2, -\[Beta]2]]*u[-\[Mu]2]*u[-\[Nu]2]*\[Rho]0[]^2 + 
    12*ChrBxx[-\[Nu]2]*Chrxxx[]*u[-\[Mu]2]*\[Rho]0[]^3 + 
    24*ChrxBx[-\[Nu]2]*Chrxxx[]*u[-\[Mu]2]*\[Rho]0[]^3 + 
    12*ChrBxx[-\[Nu]2]*Chruxx[]*r0[]*u[-\[Mu]2]*\[Rho]0[]^3 + 
    24*Chruxx[]*ChrxBx[-\[Nu]2]*r0[]*u[-\[Mu]2]*\[Rho]0[]^3 + 
    48*ChruBx[-\[Nu]2]*Chrxxx[]*r0[]*u[-\[Mu]2]*\[Rho]0[]^3 + 
    48*ChruBx[-\[Nu]2]*Chruxx[]*r0[]^2*u[-\[Mu]2]*\[Rho]0[]^3 + 
    12*ChrBxx[-\[Mu]2]*Chrxxx[]*u[-\[Nu]2]*\[Rho]0[]^3 + 
    24*ChrxBx[-\[Mu]2]*Chrxxx[]*u[-\[Nu]2]*\[Rho]0[]^3 + 
    12*ChrBxx[-\[Mu]2]*Chruxx[]*r0[]*u[-\[Nu]2]*\[Rho]0[]^3 + 
    24*Chruxx[]*ChrxBx[-\[Mu]2]*r0[]*u[-\[Nu]2]*\[Rho]0[]^3 + 
    48*ChruBx[-\[Mu]2]*Chrxxx[]*r0[]*u[-\[Nu]2]*\[Rho]0[]^3 + 
    48*ChruBx[-\[Mu]2]*Chruxx[]*r0[]^2*u[-\[Nu]2]*\[Rho]0[]^3 + 
    24*Chruxx[]*Chrxxx[]*u[-\[Mu]2]*u[-\[Nu]2]*\[Rho]0[]^3 + 
    36*Chruxx[]^2*r0[]*u[-\[Mu]2]*u[-\[Nu]2]*\[Rho]0[]^3 + 
    16*Chrxxxx[]*r0[]*u[-\[Mu]2]*u[-\[Nu]2]*\[Rho]0[]^3 + 
    16*Chruxxx[]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2]*\[Rho]0[]^3 - 
    16*Cuxux[]*r0[]^3*u[-\[Mu]2]*u[-\[Nu]2]*\[Rho]0[]^3 + 
    16*r0[]^2*Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*u[-\[Mu]2]*
     u[-\[Nu]2]*\[Rho]0[]^3 + 16*r0[]*Scalar[ChrBxx[\[Alpha]2]*
       ChrxBx[-\[Alpha]2]]*u[-\[Mu]2]*u[-\[Nu]2]*\[Rho]0[]^3 + 
    12*r0[]*Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*
       metric2[-\[Alpha]2, -\[Beta]2]]*u[-\[Mu]2]*u[-\[Nu]2]*\[Rho]0[]^3 + 
    6*ChrBxx[-\[Mu]2]*ChrBxx[-\[Nu]2]*\[Rho]0[]^4 + 
    12*ChrBxx[-\[Nu]2]*ChrxBx[-\[Mu]2]*\[Rho]0[]^4 + 
    12*ChrBxx[-\[Mu]2]*ChrxBx[-\[Nu]2]*\[Rho]0[]^4 + 
    24*ChrxBx[-\[Mu]2]*ChrxBx[-\[Nu]2]*\[Rho]0[]^4 + 
    12*ChrBxx[-\[Nu]2]*ChruBx[-\[Mu]2]*r0[]*\[Rho]0[]^4 + 
    12*ChrBxx[-\[Mu]2]*ChruBx[-\[Nu]2]*r0[]*\[Rho]0[]^4 + 
    24*ChruBx[-\[Nu]2]*ChrxBx[-\[Mu]2]*r0[]*\[Rho]0[]^4 + 
    24*ChruBx[-\[Mu]2]*ChrxBx[-\[Nu]2]*r0[]*\[Rho]0[]^4 + 
    24*ChruBx[-\[Mu]2]*ChruBx[-\[Nu]2]*r0[]^2*\[Rho]0[]^4 + 
    6*ChrBxx[-\[Nu]2]*Chruxx[]*u[-\[Mu]2]*\[Rho]0[]^4 + 
    12*Chruxx[]*ChrxBx[-\[Nu]2]*u[-\[Mu]2]*\[Rho]0[]^4 - 
    12*ChruBx[-\[Nu]2]*Chrxxx[]*u[-\[Mu]2]*\[Rho]0[]^4 + 
    12*ChrBxB[\[Chi]2$24269$57503, -\[Nu]2]*ChrBxx[-\[Chi]2$24269$57503]*r0[]*
     u[-\[Mu]2]*\[Rho]0[]^4 + 4*ChrBxB[-\[Nu]2, -\[Chi]2$24269$57503]*
     ChrBxx[\[Chi]2$24269$57503]*r0[]*u[-\[Mu]2]*\[Rho]0[]^4 + 
    12*ChruBx[-\[Nu]2]*Chruxx[]*r0[]*u[-\[Mu]2]*\[Rho]0[]^4 + 
    12*ChrBxx[\[Chi]2$24269$57503]*ChrxBB[-\[Nu]2, -\[Chi]2$24269$57503]*r0[]*
     u[-\[Mu]2]*\[Rho]0[]^4 + 12*ChrxxxB[-\[Nu]2]*r0[]*u[-\[Mu]2]*
     \[Rho]0[]^4 + 4*ChrBxxx[\[Chi]2$24269$57503]*
     metric2[-\[Nu]2, -\[Chi]2$24269$57503]*r0[]*u[-\[Mu]2]*\[Rho]0[]^4 - 
    8*CBxux[-\[Nu]2]*r0[]^2*u[-\[Mu]2]*\[Rho]0[]^4 + 
    12*ChrBxx[\[Chi]2$24269$57503]*ChruBB[-\[Nu]2, -\[Chi]2$24269$57503]*
     r0[]^2*u[-\[Mu]2]*\[Rho]0[]^4 + 12*ChruxxB[-\[Nu]2]*r0[]^2*u[-\[Mu]2]*
     \[Rho]0[]^4 - 8*CBuxu[-\[Nu]2]*r0[]^3*u[-\[Mu]2]*\[Rho]0[]^4 + 
    6*ChrBxx[-\[Mu]2]*Chruxx[]*u[-\[Nu]2]*\[Rho]0[]^4 + 
    12*Chruxx[]*ChrxBx[-\[Mu]2]*u[-\[Nu]2]*\[Rho]0[]^4 - 
    12*ChruBx[-\[Mu]2]*Chrxxx[]*u[-\[Nu]2]*\[Rho]0[]^4 + 
    12*ChrBxB[\[Chi]2$24269$57503, -\[Mu]2]*ChrBxx[-\[Chi]2$24269$57503]*r0[]*
     u[-\[Nu]2]*\[Rho]0[]^4 + 4*ChrBxB[-\[Mu]2, -\[Chi]2$24269$57503]*
     ChrBxx[\[Chi]2$24269$57503]*r0[]*u[-\[Nu]2]*\[Rho]0[]^4 + 
    12*ChruBx[-\[Mu]2]*Chruxx[]*r0[]*u[-\[Nu]2]*\[Rho]0[]^4 + 
    12*ChrBxx[\[Chi]2$24269$57503]*ChrxBB[-\[Mu]2, -\[Chi]2$24269$57503]*r0[]*
     u[-\[Nu]2]*\[Rho]0[]^4 + 12*ChrxxxB[-\[Mu]2]*r0[]*u[-\[Nu]2]*
     \[Rho]0[]^4 + 4*ChrBxxx[\[Chi]2$24269$57503]*
     metric2[-\[Mu]2, -\[Chi]2$24269$57503]*r0[]*u[-\[Nu]2]*\[Rho]0[]^4 - 
    8*CBxux[-\[Mu]2]*r0[]^2*u[-\[Nu]2]*\[Rho]0[]^4 + 
    12*ChrBxx[\[Chi]2$24269$57503]*ChruBB[-\[Mu]2, -\[Chi]2$24269$57503]*
     r0[]^2*u[-\[Nu]2]*\[Rho]0[]^4 + 12*ChruxxB[-\[Mu]2]*r0[]^2*u[-\[Nu]2]*
     \[Rho]0[]^4 - 8*CBuxu[-\[Mu]2]*r0[]^3*u[-\[Nu]2]*\[Rho]0[]^4 + 
    3*Chruxx[]^2*u[-\[Mu]2]*u[-\[Nu]2]*\[Rho]0[]^4 - 
    4*Chrxxxx[]*u[-\[Mu]2]*u[-\[Nu]2]*\[Rho]0[]^4 + 
    4*Chruxxx[]*r0[]*u[-\[Mu]2]*u[-\[Nu]2]*\[Rho]0[]^4 - 
    8*Cuxux[]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2]*\[Rho]0[]^4 + 
    4*r0[]*Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*u[-\[Mu]2]*u[-\[Nu]2]*
     \[Rho]0[]^4 - 4*Scalar[ChrBxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]]*u[-\[Mu]2]*
     u[-\[Nu]2]*\[Rho]0[]^4 - 3*Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*
       metric2[-\[Alpha]2, -\[Beta]2]]*u[-\[Mu]2]*u[-\[Nu]2]*\[Rho]0[]^4 - 
    12*ChrBxx[-\[Nu]2]*ChruBx[-\[Mu]2]*\[Rho]0[]^5 - 
    12*ChrBxx[-\[Mu]2]*ChruBx[-\[Nu]2]*\[Rho]0[]^5 - 
    24*ChruBx[-\[Nu]2]*ChrxBx[-\[Mu]2]*\[Rho]0[]^5 - 
    24*ChruBx[-\[Mu]2]*ChrxBx[-\[Nu]2]*\[Rho]0[]^5 - 
    48*ChruBx[-\[Mu]2]*ChruBx[-\[Nu]2]*r0[]*\[Rho]0[]^5 - 
    12*ChrBxB[\[Chi]2$24269$57503, -\[Nu]2]*ChrBxx[-\[Chi]2$24269$57503]*
     u[-\[Mu]2]*\[Rho]0[]^5 - 4*ChrBxB[-\[Nu]2, -\[Chi]2$24269$57503]*
     ChrBxx[\[Chi]2$24269$57503]*u[-\[Mu]2]*\[Rho]0[]^5 - 
    24*ChruBx[-\[Nu]2]*Chruxx[]*u[-\[Mu]2]*\[Rho]0[]^5 - 
    12*ChrBxx[\[Chi]2$24269$57503]*ChrxBB[-\[Nu]2, -\[Chi]2$24269$57503]*
     u[-\[Mu]2]*\[Rho]0[]^5 - 12*ChrxxxB[-\[Nu]2]*u[-\[Mu]2]*\[Rho]0[]^5 - 
    4*ChrBxxx[\[Chi]2$24269$57503]*metric2[-\[Nu]2, -\[Chi]2$24269$57503]*
     u[-\[Mu]2]*\[Rho]0[]^5 + 32*CBxux[-\[Nu]2]*r0[]*u[-\[Mu]2]*\[Rho]0[]^5 - 
    24*ChrBxx[\[Chi]2$24269$57503]*ChruBB[-\[Nu]2, -\[Chi]2$24269$57503]*r0[]*
     u[-\[Mu]2]*\[Rho]0[]^5 - 24*ChruxxB[-\[Nu]2]*r0[]*u[-\[Mu]2]*
     \[Rho]0[]^5 + 8*CBuxu[-\[Nu]2]*r0[]^2*u[-\[Mu]2]*\[Rho]0[]^5 - 
    12*ChrBxB[\[Chi]2$24269$57503, -\[Mu]2]*ChrBxx[-\[Chi]2$24269$57503]*
     u[-\[Nu]2]*\[Rho]0[]^5 - 4*ChrBxB[-\[Mu]2, -\[Chi]2$24269$57503]*
     ChrBxx[\[Chi]2$24269$57503]*u[-\[Nu]2]*\[Rho]0[]^5 - 
    24*ChruBx[-\[Mu]2]*Chruxx[]*u[-\[Nu]2]*\[Rho]0[]^5 - 
    12*ChrBxx[\[Chi]2$24269$57503]*ChrxBB[-\[Mu]2, -\[Chi]2$24269$57503]*
     u[-\[Nu]2]*\[Rho]0[]^5 - 12*ChrxxxB[-\[Mu]2]*u[-\[Nu]2]*\[Rho]0[]^5 - 
    4*ChrBxxx[\[Chi]2$24269$57503]*metric2[-\[Mu]2, -\[Chi]2$24269$57503]*
     u[-\[Nu]2]*\[Rho]0[]^5 + 32*CBxux[-\[Mu]2]*r0[]*u[-\[Nu]2]*\[Rho]0[]^5 - 
    24*ChrBxx[\[Chi]2$24269$57503]*ChruBB[-\[Mu]2, -\[Chi]2$24269$57503]*r0[]*
     u[-\[Nu]2]*\[Rho]0[]^5 - 24*ChruxxB[-\[Mu]2]*r0[]*u[-\[Nu]2]*
     \[Rho]0[]^5 + 8*CBuxu[-\[Mu]2]*r0[]^2*u[-\[Nu]2]*\[Rho]0[]^5 - 
    8*Chruxxx[]*u[-\[Mu]2]*u[-\[Nu]2]*\[Rho]0[]^5 + 
    16*Cuxux[]*r0[]*u[-\[Mu]2]*u[-\[Nu]2]*\[Rho]0[]^5 - 
    8*Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*u[-\[Mu]2]*u[-\[Nu]2]*
     \[Rho]0[]^5 + 24*ChruBx[-\[Mu]2]*ChruBx[-\[Nu]2]*\[Rho]0[]^6 - 
    24*CBxux[-\[Nu]2]*u[-\[Mu]2]*\[Rho]0[]^6 + 12*ChrBxx[\[Chi]2$24269$57503]*
     ChruBB[-\[Nu]2, -\[Chi]2$24269$57503]*u[-\[Mu]2]*\[Rho]0[]^6 + 
    12*ChruxxB[-\[Nu]2]*u[-\[Mu]2]*\[Rho]0[]^6 + 8*CBuxu[-\[Nu]2]*r0[]*
     u[-\[Mu]2]*\[Rho]0[]^6 - 24*CBxux[-\[Mu]2]*u[-\[Nu]2]*\[Rho]0[]^6 + 
    12*ChrBxx[\[Chi]2$24269$57503]*ChruBB[-\[Mu]2, -\[Chi]2$24269$57503]*
     u[-\[Nu]2]*\[Rho]0[]^6 + 12*ChruxxB[-\[Mu]2]*u[-\[Nu]2]*\[Rho]0[]^6 + 
    8*CBuxu[-\[Mu]2]*r0[]*u[-\[Nu]2]*\[Rho]0[]^6 - 
    4*Cuxux[]*u[-\[Mu]2]*u[-\[Nu]2]*\[Rho]0[]^6 - 8*CBuxu[-\[Nu]2]*u[-\[Mu]2]*
     \[Rho]0[]^7 - 8*CBuxu[-\[Mu]2]*u[-\[Nu]2]*\[Rho]0[]^7 + 
    dx[-\[Nu]2]*(u[-\[Mu]2]*(45*Chrxxx[]^2*r0[] + 90*Chruxx[]*Chrxxx[]*
         r0[]^2 + 45*Chruxx[]^2*r0[]^3 - 24*Chrxxx[]^2*\[Rho]0[] - 
        48*Chruxx[]*Chrxxx[]*r0[]*\[Rho]0[] - 24*Chruxx[]^2*r0[]^2*
         \[Rho]0[] - 18*Chruxx[]*Chrxxx[]*\[Rho]0[]^2 - 
        27*Chruxx[]^2*r0[]*\[Rho]0[]^2 - 12*Chrxxxx[]*r0[]*\[Rho]0[]^2 - 
        12*Chruxxx[]*r0[]^2*\[Rho]0[]^2 + 12*Cuxux[]*r0[]^3*\[Rho]0[]^2 - 
        9*r0[]*Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*metric2[-\[Alpha]2, 
            -\[Beta]2]]*\[Rho]0[]^2 + 6*Chruxx[]^2*\[Rho]0[]^3 + 
        8*Chrxxxx[]*\[Rho]0[]^3 + 8*Chruxxx[]*r0[]*\[Rho]0[]^3 - 
        8*Cuxux[]*r0[]^2*\[Rho]0[]^3 + 
        6*Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*metric2[-\[Alpha]2, 
            -\[Beta]2]]*\[Rho]0[]^3 + 4*Chruxxx[]*\[Rho]0[]^4 - 
        4*Cuxux[]*r0[]*\[Rho]0[]^4 + 4*Scalar[ChrBxx[\[Alpha]2]*
           ChrxBx[-\[Alpha]2]]*\[Rho]0[]^2*(-3*r0[] + 2*\[Rho]0[]) + 
        4*Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*\[Rho]0[]^2*
         (-3*r0[]^2 + 2*r0[]*\[Rho]0[] + \[Rho]0[]^2)) + 
      2*\[Rho]0[]^2*(-9*ChrBxx[-\[Mu]2]*(Chrxxx[] + Chruxx[]*r0[]) + 
        2*(-9*ChrxBx[-\[Mu]2]*(Chrxxx[] + Chruxx[]*r0[]) + 
          \[Rho]0[]^2*(3*ChrBxB[\[Chi]2$24269$57503, -\[Mu]2]*
             ChrBxx[-\[Chi]2$24269$57503] + ChrBxB[-\[Mu]2, 
              -\[Chi]2$24269$57503]*ChrBxx[\[Chi]2$24269$57503] + 
            3*ChrBxx[\[Chi]2$24269$57503]*ChrxBB[-\[Mu]2, 
              -\[Chi]2$24269$57503] + 3*ChrxxxB[-\[Mu]2] + 
            ChrBxxx[\[Chi]2$24269$57503]*metric2[-\[Mu]2, 
              -\[Chi]2$24269$57503] - 2*CBxux[-\[Mu]2]*r0[] + 
            3*ChrBxx[\[Chi]2$24269$57503]*ChruBB[-\[Mu]2, 
              -\[Chi]2$24269$57503]*r0[] + 3*ChruxxB[-\[Mu]2]*r0[] - 
            2*CBuxu[-\[Mu]2]*r0[]^2 + 6*CBxux[-\[Mu]2]*\[Rho]0[] - 
            3*ChrBxx[\[Chi]2$24269$57503]*ChruBB[-\[Mu]2, 
              -\[Chi]2$24269$57503]*\[Rho]0[] - 3*ChruxxB[-\[Mu]2]*
             \[Rho]0[] + 2*CBuxu[-\[Mu]2]*\[Rho]0[]^2) + 
          ChruBx[-\[Mu]2]*(-9*Chrxxx[]*r0[] - 9*Chruxx[]*r0[]^2 + 
            6*Chrxxx[]*\[Rho]0[] + 6*Chruxx[]*r0[]*\[Rho]0[] + 
            3*Chruxx[]*\[Rho]0[]^2)))) + 
    dx[-\[Mu]2]*(dx[-\[Nu]2]*(45*Chrxxx[]^2 + 90*Chruxx[]*Chrxxx[]*r0[] + 
        45*Chruxx[]^2*r0[]^2 - 9*Chruxx[]^2*\[Rho]0[]^2 - 
        12*Chrxxxx[]*\[Rho]0[]^2 - 12*Chruxxx[]*r0[]*\[Rho]0[]^2 + 
        12*Cuxux[]*r0[]^2*\[Rho]0[]^2 - 12*r0[]*
         Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*\[Rho]0[]^2 - 
        12*Scalar[ChrBxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]]*\[Rho]0[]^2 - 
        9*Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*metric2[-\[Alpha]2, 
            -\[Beta]2]]*\[Rho]0[]^2 + 4*Cuxux[]*\[Rho]0[]^4) + 
      u[-\[Nu]2]*(45*Chrxxx[]^2*r0[] + 90*Chruxx[]*Chrxxx[]*r0[]^2 + 
        45*Chruxx[]^2*r0[]^3 - 24*Chrxxx[]^2*\[Rho]0[] - 
        48*Chruxx[]*Chrxxx[]*r0[]*\[Rho]0[] - 24*Chruxx[]^2*r0[]^2*
         \[Rho]0[] - 18*Chruxx[]*Chrxxx[]*\[Rho]0[]^2 - 
        27*Chruxx[]^2*r0[]*\[Rho]0[]^2 - 12*Chrxxxx[]*r0[]*\[Rho]0[]^2 - 
        12*Chruxxx[]*r0[]^2*\[Rho]0[]^2 + 12*Cuxux[]*r0[]^3*\[Rho]0[]^2 - 
        9*r0[]*Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*metric2[-\[Alpha]2, 
            -\[Beta]2]]*\[Rho]0[]^2 + 6*Chruxx[]^2*\[Rho]0[]^3 + 
        8*Chrxxxx[]*\[Rho]0[]^3 + 8*Chruxxx[]*r0[]*\[Rho]0[]^3 - 
        8*Cuxux[]*r0[]^2*\[Rho]0[]^3 + 
        6*Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*metric2[-\[Alpha]2, 
            -\[Beta]2]]*\[Rho]0[]^3 + 4*Chruxxx[]*\[Rho]0[]^4 - 
        4*Cuxux[]*r0[]*\[Rho]0[]^4 + 4*Scalar[ChrBxx[\[Alpha]2]*
           ChrxBx[-\[Alpha]2]]*\[Rho]0[]^2*(-3*r0[] + 2*\[Rho]0[]) + 
        4*Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*\[Rho]0[]^2*
         (-3*r0[]^2 + 2*r0[]*\[Rho]0[] + \[Rho]0[]^2)) + 
      2*\[Rho]0[]^2*(-9*ChrBxx[-\[Nu]2]*(Chrxxx[] + Chruxx[]*r0[]) + 
        2*(-9*ChrxBx[-\[Nu]2]*(Chrxxx[] + Chruxx[]*r0[]) + 
          \[Rho]0[]^2*(3*ChrBxB[\[Chi]2$24269$57503, -\[Nu]2]*
             ChrBxx[-\[Chi]2$24269$57503] + ChrBxB[-\[Nu]2, 
              -\[Chi]2$24269$57503]*ChrBxx[\[Chi]2$24269$57503] + 
            3*ChrBxx[\[Chi]2$24269$57503]*ChrxBB[-\[Nu]2, 
              -\[Chi]2$24269$57503] + 3*ChrxxxB[-\[Nu]2] + 
            ChrBxxx[\[Chi]2$24269$57503]*metric2[-\[Nu]2, 
              -\[Chi]2$24269$57503] - 2*CBxux[-\[Nu]2]*r0[] + 
            3*ChrBxx[\[Chi]2$24269$57503]*ChruBB[-\[Nu]2, 
              -\[Chi]2$24269$57503]*r0[] + 3*ChruxxB[-\[Nu]2]*r0[] - 
            2*CBuxu[-\[Nu]2]*r0[]^2 + 6*CBxux[-\[Nu]2]*\[Rho]0[] - 
            3*ChrBxx[\[Chi]2$24269$57503]*ChruBB[-\[Nu]2, 
              -\[Chi]2$24269$57503]*\[Rho]0[] - 3*ChruxxB[-\[Nu]2]*
             \[Rho]0[] + 2*CBuxu[-\[Nu]2]*\[Rho]0[]^2) + 
          ChruBx[-\[Nu]2]*(-9*Chrxxx[]*r0[] - 9*Chruxx[]*r0[]^2 + 
            6*Chrxxx[]*\[Rho]0[] + 6*Chruxx[]*r0[]*\[Rho]0[] + 
            3*Chruxx[]*\[Rho]0[]^2))))))/(12*\[Rho]0[]^7) + 
 \[Lambda]^2*(-1/3*(m*CBuBxx[-\[Mu]2, -\[Nu]2]) - 
   (m*CBuBxx[-\[Nu]2, -\[Mu]2])/3 + (2*m*CBxBxu[-\[Mu]2, -\[Nu]2])/9 - 
   (2*m*CBuxu[-\[Nu]2]*ChruBx[-\[Mu]2])/3 - 
   (2*m*CBuxu[-\[Mu]2]*ChruBx[-\[Nu]2])/3 + (2*m*CBuxuu[-\[Nu]2]*dx[-\[Mu]2])/
    9 + (2*m*CBuxuu[-\[Mu]2]*dx[-\[Nu]2])/9 + 
   (8*m*Cuxuxu[]*metric2[-\[Mu]2, -\[Nu]2])/9 - 
   (2*m*Cuxuxu[]*Log[(2*m)/\[Rho]0[]]*metric2[-\[Mu]2, -\[Nu]2])/3 - 
   (2*m*CBuBux[-\[Mu]2, -\[Nu]2]*r0[])/3 - (m*CBuBxu[-\[Mu]2, -\[Nu]2]*r0[])/
    9 - (m*CBuBxu[-\[Nu]2, -\[Mu]2]*r0[])/9 - 
   (4*m*CBuBuu[-\[Mu]2, -\[Nu]2]*r0[]^2)/9 - (m*CBuxux[-\[Nu]2]*u[-\[Mu]2])/
    18 - (11*m*CBxuxu[-\[Nu]2]*u[-\[Mu]2])/9 - 
   (2*m*CBuxu[-\[Beta]2]*ChrBxB[\[Beta]2, -\[Nu]2]*u[-\[Mu]2])/3 - 
   (m*CBuBu[-\[Nu]2, -\[Beta]2]*ChrBxx[\[Beta]2]*u[-\[Mu]2])/3 - 
   (7*m*CuxuxB[-\[Nu]2]*u[-\[Mu]2])/36 + 
   (4*m*CBxuxu[-\[Nu]2]*Log[(2*m)/\[Rho]0[]]*u[-\[Mu]2])/3 + 
   (37*m*CBuxuu[-\[Nu]2]*r0[]*u[-\[Mu]2])/18 - 
   (4*m*CBuxuu[-\[Nu]2]*Log[(2*m)/\[Rho]0[]]*r0[]*u[-\[Mu]2])/3 - 
   (m*CBuxux[-\[Mu]2]*u[-\[Nu]2])/18 - (11*m*CBxuxu[-\[Mu]2]*u[-\[Nu]2])/9 - 
   (2*m*CBuxu[-\[Beta]2]*ChrBxB[\[Beta]2, -\[Mu]2]*u[-\[Nu]2])/3 - 
   (m*CBuBu[-\[Mu]2, -\[Beta]2]*ChrBxx[\[Beta]2]*u[-\[Nu]2])/3 - 
   (7*m*CuxuxB[-\[Mu]2]*u[-\[Nu]2])/36 + 
   (4*m*CBxuxu[-\[Mu]2]*Log[(2*m)/\[Rho]0[]]*u[-\[Nu]2])/3 + 
   (37*m*CBuxuu[-\[Mu]2]*r0[]*u[-\[Nu]2])/18 - 
   (4*m*CBuxuu[-\[Mu]2]*Log[(2*m)/\[Rho]0[]]*r0[]*u[-\[Nu]2])/3 + 
   (7*m*Cuxuxu[]*u[-\[Mu]2]*u[-\[Nu]2])/6 - 
   (35*m*Chrxxx[]^3*dx[-\[Mu]2]*dx[-\[Nu]2])/(8*\[Rho]0[]^9) - 
   (105*m*Chruxx[]*Chrxxx[]^2*dx[-\[Mu]2]*dx[-\[Nu]2]*r0[])/(8*\[Rho]0[]^9) - 
   (105*m*Chruxx[]^2*Chrxxx[]*dx[-\[Mu]2]*dx[-\[Nu]2]*r0[]^2)/
    (8*\[Rho]0[]^9) - (35*m*Chruxx[]^3*dx[-\[Mu]2]*dx[-\[Nu]2]*r0[]^3)/
    (8*\[Rho]0[]^9) - (35*m*Chrxxx[]^3*dx[-\[Nu]2]*r0[]*u[-\[Mu]2])/
    (8*\[Rho]0[]^9) - (105*m*Chruxx[]*Chrxxx[]^2*dx[-\[Nu]2]*r0[]^2*
     u[-\[Mu]2])/(8*\[Rho]0[]^9) - (105*m*Chruxx[]^2*Chrxxx[]*dx[-\[Nu]2]*
     r0[]^3*u[-\[Mu]2])/(8*\[Rho]0[]^9) - 
   (35*m*Chruxx[]^3*dx[-\[Nu]2]*r0[]^4*u[-\[Mu]2])/(8*\[Rho]0[]^9) - 
   (35*m*Chrxxx[]^3*dx[-\[Mu]2]*r0[]*u[-\[Nu]2])/(8*\[Rho]0[]^9) - 
   (105*m*Chruxx[]*Chrxxx[]^2*dx[-\[Mu]2]*r0[]^2*u[-\[Nu]2])/
    (8*\[Rho]0[]^9) - (105*m*Chruxx[]^2*Chrxxx[]*dx[-\[Mu]2]*r0[]^3*
     u[-\[Nu]2])/(8*\[Rho]0[]^9) - (35*m*Chruxx[]^3*dx[-\[Mu]2]*r0[]^4*
     u[-\[Nu]2])/(8*\[Rho]0[]^9) - (35*m*Chrxxx[]^3*r0[]^2*u[-\[Mu]2]*
     u[-\[Nu]2])/(8*\[Rho]0[]^9) - (105*m*Chruxx[]*Chrxxx[]^2*r0[]^3*
     u[-\[Mu]2]*u[-\[Nu]2])/(8*\[Rho]0[]^9) - 
   (105*m*Chruxx[]^2*Chrxxx[]*r0[]^4*u[-\[Mu]2]*u[-\[Nu]2])/(8*\[Rho]0[]^9) - 
   (35*m*Chruxx[]^3*r0[]^5*u[-\[Mu]2]*u[-\[Nu]2])/(8*\[Rho]0[]^9) + 
   (2*m*Chrxxx[]^3*dx[-\[Nu]2]*u[-\[Mu]2])/\[Rho]0[]^8 + 
   (6*m*Chruxx[]*Chrxxx[]^2*dx[-\[Nu]2]*r0[]*u[-\[Mu]2])/\[Rho]0[]^8 + 
   (6*m*Chruxx[]^2*Chrxxx[]*dx[-\[Nu]2]*r0[]^2*u[-\[Mu]2])/\[Rho]0[]^8 + 
   (2*m*Chruxx[]^3*dx[-\[Nu]2]*r0[]^3*u[-\[Mu]2])/\[Rho]0[]^8 + 
   (2*m*Chrxxx[]^3*dx[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^8 + 
   (6*m*Chruxx[]*Chrxxx[]^2*dx[-\[Mu]2]*r0[]*u[-\[Nu]2])/\[Rho]0[]^8 + 
   (6*m*Chruxx[]^2*Chrxxx[]*dx[-\[Mu]2]*r0[]^2*u[-\[Nu]2])/\[Rho]0[]^8 + 
   (2*m*Chruxx[]^3*dx[-\[Mu]2]*r0[]^3*u[-\[Nu]2])/\[Rho]0[]^8 + 
   (4*m*Chrxxx[]^3*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^8 + 
   (12*m*Chruxx[]*Chrxxx[]^2*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^8 + 
   (12*m*Chruxx[]^2*Chrxxx[]*r0[]^3*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^8 + 
   (4*m*Chruxx[]^3*r0[]^4*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^8 + 
   (15*m*ChrBxx[-\[Nu]2]*Chrxxx[]^2*dx[-\[Mu]2])/(8*\[Rho]0[]^7) + 
   (15*m*ChrxBx[-\[Nu]2]*Chrxxx[]^2*dx[-\[Mu]2])/(4*\[Rho]0[]^7) + 
   (15*m*ChrBxx[-\[Mu]2]*Chrxxx[]^2*dx[-\[Nu]2])/(8*\[Rho]0[]^7) + 
   (15*m*ChrxBx[-\[Mu]2]*Chrxxx[]^2*dx[-\[Nu]2])/(4*\[Rho]0[]^7) + 
   (15*m*Chruxx[]^2*Chrxxx[]*dx[-\[Mu]2]*dx[-\[Nu]2])/(8*\[Rho]0[]^7) + 
   (5*m*Chrxxx[]*Chrxxxx[]*dx[-\[Mu]2]*dx[-\[Nu]2])/(2*\[Rho]0[]^7) + 
   (15*m*ChrBxx[-\[Nu]2]*Chruxx[]*Chrxxx[]*dx[-\[Mu]2]*r0[])/
    (4*\[Rho]0[]^7) + (15*m*Chruxx[]*ChrxBx[-\[Nu]2]*Chrxxx[]*dx[-\[Mu]2]*
     r0[])/(2*\[Rho]0[]^7) + (15*m*ChruBx[-\[Nu]2]*Chrxxx[]^2*dx[-\[Mu]2]*
     r0[])/(4*\[Rho]0[]^7) + (15*m*ChrBxx[-\[Mu]2]*Chruxx[]*Chrxxx[]*
     dx[-\[Nu]2]*r0[])/(4*\[Rho]0[]^7) + 
   (15*m*Chruxx[]*ChrxBx[-\[Mu]2]*Chrxxx[]*dx[-\[Nu]2]*r0[])/
    (2*\[Rho]0[]^7) + (15*m*ChruBx[-\[Mu]2]*Chrxxx[]^2*dx[-\[Nu]2]*r0[])/
    (4*\[Rho]0[]^7) + (15*m*Chruxx[]^3*dx[-\[Mu]2]*dx[-\[Nu]2]*r0[])/
    (8*\[Rho]0[]^7) + (5*m*Chruxxx[]*Chrxxx[]*dx[-\[Mu]2]*dx[-\[Nu]2]*r0[])/
    (2*\[Rho]0[]^7) + (5*m*Chruxx[]*Chrxxxx[]*dx[-\[Mu]2]*dx[-\[Nu]2]*r0[])/
    (2*\[Rho]0[]^7) + (15*m*ChrBxx[-\[Nu]2]*Chruxx[]^2*dx[-\[Mu]2]*r0[]^2)/
    (8*\[Rho]0[]^7) + (15*m*Chruxx[]^2*ChrxBx[-\[Nu]2]*dx[-\[Mu]2]*r0[]^2)/
    (4*\[Rho]0[]^7) + (15*m*ChruBx[-\[Nu]2]*Chruxx[]*Chrxxx[]*dx[-\[Mu]2]*
     r0[]^2)/(2*\[Rho]0[]^7) + (15*m*ChrBxx[-\[Mu]2]*Chruxx[]^2*dx[-\[Nu]2]*
     r0[]^2)/(8*\[Rho]0[]^7) + (15*m*Chruxx[]^2*ChrxBx[-\[Mu]2]*dx[-\[Nu]2]*
     r0[]^2)/(4*\[Rho]0[]^7) + (15*m*ChruBx[-\[Mu]2]*Chruxx[]*Chrxxx[]*
     dx[-\[Nu]2]*r0[]^2)/(2*\[Rho]0[]^7) + 
   (5*m*Chruxx[]*Chruxxx[]*dx[-\[Mu]2]*dx[-\[Nu]2]*r0[]^2)/(2*\[Rho]0[]^7) - 
   (5*m*Chrxxx[]*Cuxux[]*dx[-\[Mu]2]*dx[-\[Nu]2]*r0[]^2)/(2*\[Rho]0[]^7) + 
   (15*m*ChruBx[-\[Nu]2]*Chruxx[]^2*dx[-\[Mu]2]*r0[]^3)/(4*\[Rho]0[]^7) + 
   (15*m*ChruBx[-\[Mu]2]*Chruxx[]^2*dx[-\[Nu]2]*r0[]^3)/(4*\[Rho]0[]^7) - 
   (5*m*Chruxx[]*Cuxux[]*dx[-\[Mu]2]*dx[-\[Nu]2]*r0[]^3)/(2*\[Rho]0[]^7) + 
   (5*m*Chrxxx[]*dx[-\[Mu]2]*dx[-\[Nu]2]*r0[]*
     Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]])/(2*\[Rho]0[]^7) + 
   (5*m*Chruxx[]*dx[-\[Mu]2]*dx[-\[Nu]2]*r0[]^2*
     Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]])/(2*\[Rho]0[]^7) + 
   (5*m*Chrxxx[]*dx[-\[Mu]2]*dx[-\[Nu]2]*
     Scalar[ChrBxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]])/(2*\[Rho]0[]^7) + 
   (5*m*Chruxx[]*dx[-\[Mu]2]*dx[-\[Nu]2]*r0[]*
     Scalar[ChrBxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]])/(2*\[Rho]0[]^7) + 
   (15*m*Chrxxx[]*dx[-\[Mu]2]*dx[-\[Nu]2]*
     Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*metric2[-\[Alpha]2, 
        -\[Beta]2]])/(8*\[Rho]0[]^7) + 
   (15*m*Chruxx[]*dx[-\[Mu]2]*dx[-\[Nu]2]*r0[]*
     Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*metric2[-\[Alpha]2, 
        -\[Beta]2]])/(8*\[Rho]0[]^7) + 
   (15*m*Chruxx[]*Chrxxx[]^2*dx[-\[Nu]2]*u[-\[Mu]2])/(8*\[Rho]0[]^7) + 
   (15*m*ChrBxx[-\[Nu]2]*Chrxxx[]^2*r0[]*u[-\[Mu]2])/(8*\[Rho]0[]^7) + 
   (15*m*ChrxBx[-\[Nu]2]*Chrxxx[]^2*r0[]*u[-\[Mu]2])/(4*\[Rho]0[]^7) + 
   (45*m*Chruxx[]^2*Chrxxx[]*dx[-\[Nu]2]*r0[]*u[-\[Mu]2])/(8*\[Rho]0[]^7) + 
   (5*m*Chrxxx[]*Chrxxxx[]*dx[-\[Nu]2]*r0[]*u[-\[Mu]2])/(2*\[Rho]0[]^7) + 
   (15*m*ChrBxx[-\[Nu]2]*Chruxx[]*Chrxxx[]*r0[]^2*u[-\[Mu]2])/
    (4*\[Rho]0[]^7) + (15*m*Chruxx[]*ChrxBx[-\[Nu]2]*Chrxxx[]*r0[]^2*
     u[-\[Mu]2])/(2*\[Rho]0[]^7) + (15*m*ChruBx[-\[Nu]2]*Chrxxx[]^2*r0[]^2*
     u[-\[Mu]2])/(4*\[Rho]0[]^7) + (15*m*Chruxx[]^3*dx[-\[Nu]2]*r0[]^2*
     u[-\[Mu]2])/(4*\[Rho]0[]^7) + (5*m*Chruxxx[]*Chrxxx[]*dx[-\[Nu]2]*r0[]^2*
     u[-\[Mu]2])/(2*\[Rho]0[]^7) + (5*m*Chruxx[]*Chrxxxx[]*dx[-\[Nu]2]*r0[]^2*
     u[-\[Mu]2])/(2*\[Rho]0[]^7) + (15*m*ChrBxx[-\[Nu]2]*Chruxx[]^2*r0[]^3*
     u[-\[Mu]2])/(8*\[Rho]0[]^7) + (15*m*Chruxx[]^2*ChrxBx[-\[Nu]2]*r0[]^3*
     u[-\[Mu]2])/(4*\[Rho]0[]^7) + (15*m*ChruBx[-\[Nu]2]*Chruxx[]*Chrxxx[]*
     r0[]^3*u[-\[Mu]2])/(2*\[Rho]0[]^7) + 
   (5*m*Chruxx[]*Chruxxx[]*dx[-\[Nu]2]*r0[]^3*u[-\[Mu]2])/(2*\[Rho]0[]^7) - 
   (5*m*Chrxxx[]*Cuxux[]*dx[-\[Nu]2]*r0[]^3*u[-\[Mu]2])/(2*\[Rho]0[]^7) + 
   (15*m*ChruBx[-\[Nu]2]*Chruxx[]^2*r0[]^4*u[-\[Mu]2])/(4*\[Rho]0[]^7) - 
   (5*m*Chruxx[]*Cuxux[]*dx[-\[Nu]2]*r0[]^4*u[-\[Mu]2])/(2*\[Rho]0[]^7) + 
   (5*m*Chrxxx[]*dx[-\[Nu]2]*r0[]^2*Scalar[ChrBxx[\[Alpha]2]*
       ChruBx[-\[Alpha]2]]*u[-\[Mu]2])/(2*\[Rho]0[]^7) + 
   (5*m*Chruxx[]*dx[-\[Nu]2]*r0[]^3*Scalar[ChrBxx[\[Alpha]2]*
       ChruBx[-\[Alpha]2]]*u[-\[Mu]2])/(2*\[Rho]0[]^7) + 
   (5*m*Chrxxx[]*dx[-\[Nu]2]*r0[]*Scalar[ChrBxx[\[Alpha]2]*
       ChrxBx[-\[Alpha]2]]*u[-\[Mu]2])/(2*\[Rho]0[]^7) + 
   (5*m*Chruxx[]*dx[-\[Nu]2]*r0[]^2*Scalar[ChrBxx[\[Alpha]2]*
       ChrxBx[-\[Alpha]2]]*u[-\[Mu]2])/(2*\[Rho]0[]^7) + 
   (15*m*Chrxxx[]*dx[-\[Nu]2]*r0[]*Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*
       metric2[-\[Alpha]2, -\[Beta]2]]*u[-\[Mu]2])/(8*\[Rho]0[]^7) + 
   (15*m*Chruxx[]*dx[-\[Nu]2]*r0[]^2*Scalar[ChrBxx[\[Alpha]2]*
       ChrBxx[\[Beta]2]*metric2[-\[Alpha]2, -\[Beta]2]]*u[-\[Mu]2])/
    (8*\[Rho]0[]^7) + (15*m*Chruxx[]*Chrxxx[]^2*dx[-\[Mu]2]*u[-\[Nu]2])/
    (8*\[Rho]0[]^7) + (15*m*ChrBxx[-\[Mu]2]*Chrxxx[]^2*r0[]*u[-\[Nu]2])/
    (8*\[Rho]0[]^7) + (15*m*ChrxBx[-\[Mu]2]*Chrxxx[]^2*r0[]*u[-\[Nu]2])/
    (4*\[Rho]0[]^7) + (45*m*Chruxx[]^2*Chrxxx[]*dx[-\[Mu]2]*r0[]*u[-\[Nu]2])/
    (8*\[Rho]0[]^7) + (5*m*Chrxxx[]*Chrxxxx[]*dx[-\[Mu]2]*r0[]*u[-\[Nu]2])/
    (2*\[Rho]0[]^7) + (15*m*ChrBxx[-\[Mu]2]*Chruxx[]*Chrxxx[]*r0[]^2*
     u[-\[Nu]2])/(4*\[Rho]0[]^7) + (15*m*Chruxx[]*ChrxBx[-\[Mu]2]*Chrxxx[]*
     r0[]^2*u[-\[Nu]2])/(2*\[Rho]0[]^7) + 
   (15*m*ChruBx[-\[Mu]2]*Chrxxx[]^2*r0[]^2*u[-\[Nu]2])/(4*\[Rho]0[]^7) + 
   (15*m*Chruxx[]^3*dx[-\[Mu]2]*r0[]^2*u[-\[Nu]2])/(4*\[Rho]0[]^7) + 
   (5*m*Chruxxx[]*Chrxxx[]*dx[-\[Mu]2]*r0[]^2*u[-\[Nu]2])/(2*\[Rho]0[]^7) + 
   (5*m*Chruxx[]*Chrxxxx[]*dx[-\[Mu]2]*r0[]^2*u[-\[Nu]2])/(2*\[Rho]0[]^7) + 
   (15*m*ChrBxx[-\[Mu]2]*Chruxx[]^2*r0[]^3*u[-\[Nu]2])/(8*\[Rho]0[]^7) + 
   (15*m*Chruxx[]^2*ChrxBx[-\[Mu]2]*r0[]^3*u[-\[Nu]2])/(4*\[Rho]0[]^7) + 
   (15*m*ChruBx[-\[Mu]2]*Chruxx[]*Chrxxx[]*r0[]^3*u[-\[Nu]2])/
    (2*\[Rho]0[]^7) + (5*m*Chruxx[]*Chruxxx[]*dx[-\[Mu]2]*r0[]^3*u[-\[Nu]2])/
    (2*\[Rho]0[]^7) - (5*m*Chrxxx[]*Cuxux[]*dx[-\[Mu]2]*r0[]^3*u[-\[Nu]2])/
    (2*\[Rho]0[]^7) + (15*m*ChruBx[-\[Mu]2]*Chruxx[]^2*r0[]^4*u[-\[Nu]2])/
    (4*\[Rho]0[]^7) - (5*m*Chruxx[]*Cuxux[]*dx[-\[Mu]2]*r0[]^4*u[-\[Nu]2])/
    (2*\[Rho]0[]^7) + (5*m*Chrxxx[]*dx[-\[Mu]2]*r0[]^2*
     Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*u[-\[Nu]2])/
    (2*\[Rho]0[]^7) + (5*m*Chruxx[]*dx[-\[Mu]2]*r0[]^3*
     Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*u[-\[Nu]2])/
    (2*\[Rho]0[]^7) + (5*m*Chrxxx[]*dx[-\[Mu]2]*r0[]*
     Scalar[ChrBxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]]*u[-\[Nu]2])/
    (2*\[Rho]0[]^7) + (5*m*Chruxx[]*dx[-\[Mu]2]*r0[]^2*
     Scalar[ChrBxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]]*u[-\[Nu]2])/
    (2*\[Rho]0[]^7) + (15*m*Chrxxx[]*dx[-\[Mu]2]*r0[]*
     Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*metric2[-\[Alpha]2, 
        -\[Beta]2]]*u[-\[Nu]2])/(8*\[Rho]0[]^7) + 
   (15*m*Chruxx[]*dx[-\[Mu]2]*r0[]^2*Scalar[ChrBxx[\[Alpha]2]*
       ChrBxx[\[Beta]2]*metric2[-\[Alpha]2, -\[Beta]2]]*u[-\[Nu]2])/
    (8*\[Rho]0[]^7) - (5*m*Chrxxx[]^3*u[-\[Mu]2]*u[-\[Nu]2])/
    (8*\[Rho]0[]^7) + (15*m*Chruxx[]*Chrxxx[]^2*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/
    (8*\[Rho]0[]^7) + (15*m*Chruxx[]^2*Chrxxx[]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/
    (2*\[Rho]0[]^7) + (5*m*Chrxxx[]*Chrxxxx[]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/
    (2*\[Rho]0[]^7) + (5*m*Chruxx[]^3*r0[]^3*u[-\[Mu]2]*u[-\[Nu]2])/
    \[Rho]0[]^7 + (5*m*Chruxxx[]*Chrxxx[]*r0[]^3*u[-\[Mu]2]*u[-\[Nu]2])/
    (2*\[Rho]0[]^7) + (5*m*Chruxx[]*Chrxxxx[]*r0[]^3*u[-\[Mu]2]*u[-\[Nu]2])/
    (2*\[Rho]0[]^7) + (5*m*Chruxx[]*Chruxxx[]*r0[]^4*u[-\[Mu]2]*u[-\[Nu]2])/
    (2*\[Rho]0[]^7) - (5*m*Chrxxx[]*Cuxux[]*r0[]^4*u[-\[Mu]2]*u[-\[Nu]2])/
    (2*\[Rho]0[]^7) - (5*m*Chruxx[]*Cuxux[]*r0[]^5*u[-\[Mu]2]*u[-\[Nu]2])/
    (2*\[Rho]0[]^7) + (5*m*Chrxxx[]*r0[]^3*
     Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*u[-\[Mu]2]*u[-\[Nu]2])/
    (2*\[Rho]0[]^7) + (5*m*Chruxx[]*r0[]^4*
     Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*u[-\[Mu]2]*u[-\[Nu]2])/
    (2*\[Rho]0[]^7) + (5*m*Chrxxx[]*r0[]^2*
     Scalar[ChrBxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]]*u[-\[Mu]2]*u[-\[Nu]2])/
    (2*\[Rho]0[]^7) + (5*m*Chruxx[]*r0[]^3*
     Scalar[ChrBxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]]*u[-\[Mu]2]*u[-\[Nu]2])/
    (2*\[Rho]0[]^7) + (15*m*Chrxxx[]*r0[]^2*
     Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*metric2[-\[Alpha]2, 
        -\[Beta]2]]*u[-\[Mu]2]*u[-\[Nu]2])/(8*\[Rho]0[]^7) + 
   (15*m*Chruxx[]*r0[]^3*Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*
       metric2[-\[Alpha]2, -\[Beta]2]]*u[-\[Mu]2]*u[-\[Nu]2])/
    (8*\[Rho]0[]^7) - (2*m*ChruBx[-\[Nu]2]*Chrxxx[]^2*dx[-\[Mu]2])/
    \[Rho]0[]^6 - (2*m*ChruBx[-\[Mu]2]*Chrxxx[]^2*dx[-\[Nu]2])/\[Rho]0[]^6 - 
   (4*m*ChruBx[-\[Nu]2]*Chruxx[]*Chrxxx[]*dx[-\[Mu]2]*r0[])/\[Rho]0[]^6 - 
   (4*m*ChruBx[-\[Mu]2]*Chruxx[]*Chrxxx[]*dx[-\[Nu]2]*r0[])/\[Rho]0[]^6 - 
   (2*m*ChruBx[-\[Nu]2]*Chruxx[]^2*dx[-\[Mu]2]*r0[]^2)/\[Rho]0[]^6 - 
   (2*m*ChruBx[-\[Mu]2]*Chruxx[]^2*dx[-\[Nu]2]*r0[]^2)/\[Rho]0[]^6 - 
   (m*ChrBxx[-\[Nu]2]*Chrxxx[]^2*u[-\[Mu]2])/\[Rho]0[]^6 - 
   (2*m*ChrxBx[-\[Nu]2]*Chrxxx[]^2*u[-\[Mu]2])/\[Rho]0[]^6 - 
   (m*Chruxx[]^2*Chrxxx[]*dx[-\[Nu]2]*u[-\[Mu]2])/\[Rho]0[]^6 - 
   (4*m*Chrxxx[]*Chrxxxx[]*dx[-\[Nu]2]*u[-\[Mu]2])/(3*\[Rho]0[]^6) - 
   (2*m*ChrBxx[-\[Nu]2]*Chruxx[]*Chrxxx[]*r0[]*u[-\[Mu]2])/\[Rho]0[]^6 - 
   (4*m*Chruxx[]*ChrxBx[-\[Nu]2]*Chrxxx[]*r0[]*u[-\[Mu]2])/\[Rho]0[]^6 - 
   (4*m*ChruBx[-\[Nu]2]*Chrxxx[]^2*r0[]*u[-\[Mu]2])/\[Rho]0[]^6 - 
   (m*Chruxx[]^3*dx[-\[Nu]2]*r0[]*u[-\[Mu]2])/\[Rho]0[]^6 - 
   (4*m*Chruxxx[]*Chrxxx[]*dx[-\[Nu]2]*r0[]*u[-\[Mu]2])/(3*\[Rho]0[]^6) - 
   (4*m*Chruxx[]*Chrxxxx[]*dx[-\[Nu]2]*r0[]*u[-\[Mu]2])/(3*\[Rho]0[]^6) - 
   (m*ChrBxx[-\[Nu]2]*Chruxx[]^2*r0[]^2*u[-\[Mu]2])/\[Rho]0[]^6 - 
   (2*m*Chruxx[]^2*ChrxBx[-\[Nu]2]*r0[]^2*u[-\[Mu]2])/\[Rho]0[]^6 - 
   (8*m*ChruBx[-\[Nu]2]*Chruxx[]*Chrxxx[]*r0[]^2*u[-\[Mu]2])/\[Rho]0[]^6 - 
   (4*m*Chruxx[]*Chruxxx[]*dx[-\[Nu]2]*r0[]^2*u[-\[Mu]2])/(3*\[Rho]0[]^6) + 
   (4*m*Chrxxx[]*Cuxux[]*dx[-\[Nu]2]*r0[]^2*u[-\[Mu]2])/(3*\[Rho]0[]^6) - 
   (4*m*ChruBx[-\[Nu]2]*Chruxx[]^2*r0[]^3*u[-\[Mu]2])/\[Rho]0[]^6 + 
   (4*m*Chruxx[]*Cuxux[]*dx[-\[Nu]2]*r0[]^3*u[-\[Mu]2])/(3*\[Rho]0[]^6) - 
   (4*m*Chrxxx[]*dx[-\[Nu]2]*r0[]*Scalar[ChrBxx[\[Alpha]2]*
       ChruBx[-\[Alpha]2]]*u[-\[Mu]2])/(3*\[Rho]0[]^6) - 
   (4*m*Chruxx[]*dx[-\[Nu]2]*r0[]^2*Scalar[ChrBxx[\[Alpha]2]*
       ChruBx[-\[Alpha]2]]*u[-\[Mu]2])/(3*\[Rho]0[]^6) - 
   (4*m*Chrxxx[]*dx[-\[Nu]2]*Scalar[ChrBxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]]*
     u[-\[Mu]2])/(3*\[Rho]0[]^6) - (4*m*Chruxx[]*dx[-\[Nu]2]*r0[]*
     Scalar[ChrBxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]]*u[-\[Mu]2])/
    (3*\[Rho]0[]^6) - (m*Chrxxx[]*dx[-\[Nu]2]*
     Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*metric2[-\[Alpha]2, 
        -\[Beta]2]]*u[-\[Mu]2])/\[Rho]0[]^6 - 
   (m*Chruxx[]*dx[-\[Nu]2]*r0[]*Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*
       metric2[-\[Alpha]2, -\[Beta]2]]*u[-\[Mu]2])/\[Rho]0[]^6 - 
   (m*ChrBxx[-\[Mu]2]*Chrxxx[]^2*u[-\[Nu]2])/\[Rho]0[]^6 - 
   (2*m*ChrxBx[-\[Mu]2]*Chrxxx[]^2*u[-\[Nu]2])/\[Rho]0[]^6 - 
   (m*Chruxx[]^2*Chrxxx[]*dx[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^6 - 
   (4*m*Chrxxx[]*Chrxxxx[]*dx[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]^6) - 
   (2*m*ChrBxx[-\[Mu]2]*Chruxx[]*Chrxxx[]*r0[]*u[-\[Nu]2])/\[Rho]0[]^6 - 
   (4*m*Chruxx[]*ChrxBx[-\[Mu]2]*Chrxxx[]*r0[]*u[-\[Nu]2])/\[Rho]0[]^6 - 
   (4*m*ChruBx[-\[Mu]2]*Chrxxx[]^2*r0[]*u[-\[Nu]2])/\[Rho]0[]^6 - 
   (m*Chruxx[]^3*dx[-\[Mu]2]*r0[]*u[-\[Nu]2])/\[Rho]0[]^6 - 
   (4*m*Chruxxx[]*Chrxxx[]*dx[-\[Mu]2]*r0[]*u[-\[Nu]2])/(3*\[Rho]0[]^6) - 
   (4*m*Chruxx[]*Chrxxxx[]*dx[-\[Mu]2]*r0[]*u[-\[Nu]2])/(3*\[Rho]0[]^6) - 
   (m*ChrBxx[-\[Mu]2]*Chruxx[]^2*r0[]^2*u[-\[Nu]2])/\[Rho]0[]^6 - 
   (2*m*Chruxx[]^2*ChrxBx[-\[Mu]2]*r0[]^2*u[-\[Nu]2])/\[Rho]0[]^6 - 
   (8*m*ChruBx[-\[Mu]2]*Chruxx[]*Chrxxx[]*r0[]^2*u[-\[Nu]2])/\[Rho]0[]^6 - 
   (4*m*Chruxx[]*Chruxxx[]*dx[-\[Mu]2]*r0[]^2*u[-\[Nu]2])/(3*\[Rho]0[]^6) + 
   (4*m*Chrxxx[]*Cuxux[]*dx[-\[Mu]2]*r0[]^2*u[-\[Nu]2])/(3*\[Rho]0[]^6) - 
   (4*m*ChruBx[-\[Mu]2]*Chruxx[]^2*r0[]^3*u[-\[Nu]2])/\[Rho]0[]^6 + 
   (4*m*Chruxx[]*Cuxux[]*dx[-\[Mu]2]*r0[]^3*u[-\[Nu]2])/(3*\[Rho]0[]^6) - 
   (4*m*Chrxxx[]*dx[-\[Mu]2]*r0[]*Scalar[ChrBxx[\[Alpha]2]*
       ChruBx[-\[Alpha]2]]*u[-\[Nu]2])/(3*\[Rho]0[]^6) - 
   (4*m*Chruxx[]*dx[-\[Mu]2]*r0[]^2*Scalar[ChrBxx[\[Alpha]2]*
       ChruBx[-\[Alpha]2]]*u[-\[Nu]2])/(3*\[Rho]0[]^6) - 
   (4*m*Chrxxx[]*dx[-\[Mu]2]*Scalar[ChrBxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]]*
     u[-\[Nu]2])/(3*\[Rho]0[]^6) - (4*m*Chruxx[]*dx[-\[Mu]2]*r0[]*
     Scalar[ChrBxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]]*u[-\[Nu]2])/
    (3*\[Rho]0[]^6) - (m*Chrxxx[]*dx[-\[Mu]2]*
     Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*metric2[-\[Alpha]2, 
        -\[Beta]2]]*u[-\[Nu]2])/\[Rho]0[]^6 - 
   (m*Chruxx[]*dx[-\[Mu]2]*r0[]*Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*
       metric2[-\[Alpha]2, -\[Beta]2]]*u[-\[Nu]2])/\[Rho]0[]^6 - 
   (2*m*Chruxx[]*Chrxxx[]^2*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^6 - 
   (6*m*Chruxx[]^2*Chrxxx[]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^6 - 
   (8*m*Chrxxx[]*Chrxxxx[]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]^6) - 
   (4*m*Chruxx[]^3*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^6 - 
   (8*m*Chruxxx[]*Chrxxx[]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]^6) - 
   (8*m*Chruxx[]*Chrxxxx[]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]^6) - 
   (8*m*Chruxx[]*Chruxxx[]*r0[]^3*u[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]^6) + 
   (8*m*Chrxxx[]*Cuxux[]*r0[]^3*u[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]^6) + 
   (8*m*Chruxx[]*Cuxux[]*r0[]^4*u[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]^6) - 
   (8*m*Chrxxx[]*r0[]^2*Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*
     u[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]^6) - 
   (8*m*Chruxx[]*r0[]^3*Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*
     u[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]^6) - 
   (8*m*Chrxxx[]*r0[]*Scalar[ChrBxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]]*u[-\[Mu]2]*
     u[-\[Nu]2])/(3*\[Rho]0[]^6) - 
   (8*m*Chruxx[]*r0[]^2*Scalar[ChrBxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]]*
     u[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]^6) - 
   (2*m*Chrxxx[]*r0[]*Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*
       metric2[-\[Alpha]2, -\[Beta]2]]*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^6 - 
   (2*m*Chruxx[]*r0[]^2*Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*
       metric2[-\[Alpha]2, -\[Beta]2]]*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^6 - 
   (3*m*ChrBxx[-\[Mu]2]*ChrBxx[-\[Nu]2]*Chrxxx[])/(4*\[Rho]0[]^5) - 
   (3*m*ChrBxx[-\[Nu]2]*ChrxBx[-\[Mu]2]*Chrxxx[])/(2*\[Rho]0[]^5) - 
   (3*m*ChrBxx[-\[Mu]2]*ChrxBx[-\[Nu]2]*Chrxxx[])/(2*\[Rho]0[]^5) - 
   (3*m*ChrxBx[-\[Mu]2]*ChrxBx[-\[Nu]2]*Chrxxx[])/\[Rho]0[]^5 - 
   (3*m*ChrBxx[-\[Nu]2]*Chruxx[]^2*dx[-\[Mu]2])/(8*\[Rho]0[]^5) - 
   (3*m*Chruxx[]^2*ChrxBx[-\[Nu]2]*dx[-\[Mu]2])/(4*\[Rho]0[]^5) - 
   (3*m*ChrBxB[\[Beta]2, -\[Nu]2]*ChrBxx[-\[Beta]2]*Chrxxx[]*dx[-\[Mu]2])/
    (2*\[Rho]0[]^5) - (m*ChrBxB[-\[Nu]2, -\[Beta]2]*ChrBxx[\[Beta]2]*Chrxxx[]*
     dx[-\[Mu]2])/(2*\[Rho]0[]^5) - (3*m*ChruBx[-\[Nu]2]*Chruxx[]*Chrxxx[]*
     dx[-\[Mu]2])/(2*\[Rho]0[]^5) - 
   (3*m*ChrBxx[\[Beta]2]*ChrxBB[-\[Nu]2, -\[Beta]2]*Chrxxx[]*dx[-\[Mu]2])/
    (2*\[Rho]0[]^5) - (3*m*Chrxxx[]*ChrxxxB[-\[Nu]2]*dx[-\[Mu]2])/
    (2*\[Rho]0[]^5) - (m*ChrBxx[-\[Nu]2]*Chrxxxx[]*dx[-\[Mu]2])/
    (2*\[Rho]0[]^5) - (m*ChrxBx[-\[Nu]2]*Chrxxxx[]*dx[-\[Mu]2])/\[Rho]0[]^5 - 
   (3*m*ChrBxx[-\[Mu]2]*Chruxx[]^2*dx[-\[Nu]2])/(8*\[Rho]0[]^5) - 
   (3*m*Chruxx[]^2*ChrxBx[-\[Mu]2]*dx[-\[Nu]2])/(4*\[Rho]0[]^5) - 
   (3*m*ChrBxB[\[Beta]2, -\[Mu]2]*ChrBxx[-\[Beta]2]*Chrxxx[]*dx[-\[Nu]2])/
    (2*\[Rho]0[]^5) - (m*ChrBxB[-\[Mu]2, -\[Beta]2]*ChrBxx[\[Beta]2]*Chrxxx[]*
     dx[-\[Nu]2])/(2*\[Rho]0[]^5) - (3*m*ChruBx[-\[Mu]2]*Chruxx[]*Chrxxx[]*
     dx[-\[Nu]2])/(2*\[Rho]0[]^5) - 
   (3*m*ChrBxx[\[Beta]2]*ChrxBB[-\[Mu]2, -\[Beta]2]*Chrxxx[]*dx[-\[Nu]2])/
    (2*\[Rho]0[]^5) - (3*m*Chrxxx[]*ChrxxxB[-\[Mu]2]*dx[-\[Nu]2])/
    (2*\[Rho]0[]^5) - (m*ChrBxx[-\[Mu]2]*Chrxxxx[]*dx[-\[Nu]2])/
    (2*\[Rho]0[]^5) - (m*ChrxBx[-\[Mu]2]*Chrxxxx[]*dx[-\[Nu]2])/\[Rho]0[]^5 - 
   (m*Chruxx[]*Chruxxx[]*dx[-\[Mu]2]*dx[-\[Nu]2])/(2*\[Rho]0[]^5) - 
   (m*Chrxxxxx[]*dx[-\[Mu]2]*dx[-\[Nu]2])/(4*\[Rho]0[]^5) - 
   (m*Chrxxx[]*Cuxux[]*dx[-\[Mu]2]*dx[-\[Nu]2])/(2*\[Rho]0[]^5) - 
   (m*ChrBxxx[\[Beta]2]*Chrxxx[]*dx[-\[Nu]2]*metric2[-\[Mu]2, -\[Beta]2])/
    (2*\[Rho]0[]^5) - (m*ChrBxxx[\[Beta]2]*Chrxxx[]*dx[-\[Mu]2]*
     metric2[-\[Nu]2, -\[Beta]2])/(2*\[Rho]0[]^5) - 
   (3*m*ChrBxx[-\[Mu]2]*ChrBxx[-\[Nu]2]*Chruxx[]*r0[])/(4*\[Rho]0[]^5) - 
   (3*m*ChrBxx[-\[Nu]2]*Chruxx[]*ChrxBx[-\[Mu]2]*r0[])/(2*\[Rho]0[]^5) - 
   (3*m*ChrBxx[-\[Mu]2]*Chruxx[]*ChrxBx[-\[Nu]2]*r0[])/(2*\[Rho]0[]^5) - 
   (3*m*Chruxx[]*ChrxBx[-\[Mu]2]*ChrxBx[-\[Nu]2]*r0[])/\[Rho]0[]^5 - 
   (3*m*ChrBxx[-\[Nu]2]*ChruBx[-\[Mu]2]*Chrxxx[]*r0[])/(2*\[Rho]0[]^5) - 
   (3*m*ChrBxx[-\[Mu]2]*ChruBx[-\[Nu]2]*Chrxxx[]*r0[])/(2*\[Rho]0[]^5) - 
   (3*m*ChruBx[-\[Nu]2]*ChrxBx[-\[Mu]2]*Chrxxx[]*r0[])/\[Rho]0[]^5 - 
   (3*m*ChruBx[-\[Mu]2]*ChrxBx[-\[Nu]2]*Chrxxx[]*r0[])/\[Rho]0[]^5 - 
   (3*m*ChrBxB[\[Beta]2, -\[Nu]2]*ChrBxx[-\[Beta]2]*Chruxx[]*dx[-\[Mu]2]*
     r0[])/(2*\[Rho]0[]^5) - (m*ChrBxB[-\[Nu]2, -\[Beta]2]*ChrBxx[\[Beta]2]*
     Chruxx[]*dx[-\[Mu]2]*r0[])/(2*\[Rho]0[]^5) - 
   (9*m*ChruBx[-\[Nu]2]*Chruxx[]^2*dx[-\[Mu]2]*r0[])/(4*\[Rho]0[]^5) - 
   (m*ChrBxx[-\[Nu]2]*Chruxxx[]*dx[-\[Mu]2]*r0[])/(2*\[Rho]0[]^5) - 
   (3*m*ChrBxx[\[Beta]2]*Chruxx[]*ChrxBB[-\[Nu]2, -\[Beta]2]*dx[-\[Mu]2]*
     r0[])/(2*\[Rho]0[]^5) - (m*Chruxxx[]*ChrxBx[-\[Nu]2]*dx[-\[Mu]2]*r0[])/
    \[Rho]0[]^5 + (m*CBxux[-\[Nu]2]*Chrxxx[]*dx[-\[Mu]2]*r0[])/\[Rho]0[]^5 - 
   (3*m*ChrBxx[\[Beta]2]*ChruBB[-\[Nu]2, -\[Beta]2]*Chrxxx[]*dx[-\[Mu]2]*
     r0[])/(2*\[Rho]0[]^5) - (3*m*ChruxxB[-\[Nu]2]*Chrxxx[]*dx[-\[Mu]2]*r0[])/
    (2*\[Rho]0[]^5) - (3*m*Chruxx[]*ChrxxxB[-\[Nu]2]*dx[-\[Mu]2]*r0[])/
    (2*\[Rho]0[]^5) - (m*ChruBx[-\[Nu]2]*Chrxxxx[]*dx[-\[Mu]2]*r0[])/
    \[Rho]0[]^5 - (3*m*ChrBxB[\[Beta]2, -\[Mu]2]*ChrBxx[-\[Beta]2]*Chruxx[]*
     dx[-\[Nu]2]*r0[])/(2*\[Rho]0[]^5) - 
   (m*ChrBxB[-\[Mu]2, -\[Beta]2]*ChrBxx[\[Beta]2]*Chruxx[]*dx[-\[Nu]2]*r0[])/
    (2*\[Rho]0[]^5) - (9*m*ChruBx[-\[Mu]2]*Chruxx[]^2*dx[-\[Nu]2]*r0[])/
    (4*\[Rho]0[]^5) - (m*ChrBxx[-\[Mu]2]*Chruxxx[]*dx[-\[Nu]2]*r0[])/
    (2*\[Rho]0[]^5) - (3*m*ChrBxx[\[Beta]2]*Chruxx[]*
     ChrxBB[-\[Mu]2, -\[Beta]2]*dx[-\[Nu]2]*r0[])/(2*\[Rho]0[]^5) - 
   (m*Chruxxx[]*ChrxBx[-\[Mu]2]*dx[-\[Nu]2]*r0[])/\[Rho]0[]^5 + 
   (m*CBxux[-\[Mu]2]*Chrxxx[]*dx[-\[Nu]2]*r0[])/\[Rho]0[]^5 - 
   (3*m*ChrBxx[\[Beta]2]*ChruBB[-\[Mu]2, -\[Beta]2]*Chrxxx[]*dx[-\[Nu]2]*
     r0[])/(2*\[Rho]0[]^5) - (3*m*ChruxxB[-\[Mu]2]*Chrxxx[]*dx[-\[Nu]2]*r0[])/
    (2*\[Rho]0[]^5) - (3*m*Chruxx[]*ChrxxxB[-\[Mu]2]*dx[-\[Nu]2]*r0[])/
    (2*\[Rho]0[]^5) - (m*ChruBx[-\[Mu]2]*Chrxxxx[]*dx[-\[Nu]2]*r0[])/
    \[Rho]0[]^5 - (m*Chruxxxx[]*dx[-\[Mu]2]*dx[-\[Nu]2]*r0[])/
    (4*\[Rho]0[]^5) + (m*Chruxx[]*Cuxux[]*dx[-\[Mu]2]*dx[-\[Nu]2]*r0[])/
    (2*\[Rho]0[]^5) - (m*ChrBxxx[\[Beta]2]*Chruxx[]*dx[-\[Nu]2]*
     metric2[-\[Mu]2, -\[Beta]2]*r0[])/(2*\[Rho]0[]^5) - 
   (m*ChrBxxx[\[Beta]2]*Chruxx[]*dx[-\[Mu]2]*metric2[-\[Nu]2, -\[Beta]2]*
     r0[])/(2*\[Rho]0[]^5) - (3*m*ChrBxx[-\[Nu]2]*ChruBx[-\[Mu]2]*Chruxx[]*
     r0[]^2)/(2*\[Rho]0[]^5) - (3*m*ChrBxx[-\[Mu]2]*ChruBx[-\[Nu]2]*Chruxx[]*
     r0[]^2)/(2*\[Rho]0[]^5) - (3*m*ChruBx[-\[Nu]2]*Chruxx[]*ChrxBx[-\[Mu]2]*
     r0[]^2)/\[Rho]0[]^5 - (3*m*ChruBx[-\[Mu]2]*Chruxx[]*ChrxBx[-\[Nu]2]*
     r0[]^2)/\[Rho]0[]^5 - (3*m*ChruBx[-\[Mu]2]*ChruBx[-\[Nu]2]*Chrxxx[]*
     r0[]^2)/\[Rho]0[]^5 + (m*CBxux[-\[Nu]2]*Chruxx[]*dx[-\[Mu]2]*r0[]^2)/
    \[Rho]0[]^5 - (3*m*ChrBxx[\[Beta]2]*ChruBB[-\[Nu]2, -\[Beta]2]*Chruxx[]*
     dx[-\[Mu]2]*r0[]^2)/(2*\[Rho]0[]^5) - 
   (3*m*Chruxx[]*ChruxxB[-\[Nu]2]*dx[-\[Mu]2]*r0[]^2)/(2*\[Rho]0[]^5) - 
   (m*ChruBx[-\[Nu]2]*Chruxxx[]*dx[-\[Mu]2]*r0[]^2)/\[Rho]0[]^5 + 
   (m*CBuxu[-\[Nu]2]*Chrxxx[]*dx[-\[Mu]2]*r0[]^2)/\[Rho]0[]^5 + 
   (m*ChrBxx[-\[Nu]2]*Cuxux[]*dx[-\[Mu]2]*r0[]^2)/(2*\[Rho]0[]^5) + 
   (m*ChrxBx[-\[Nu]2]*Cuxux[]*dx[-\[Mu]2]*r0[]^2)/\[Rho]0[]^5 + 
   (m*CBxux[-\[Mu]2]*Chruxx[]*dx[-\[Nu]2]*r0[]^2)/\[Rho]0[]^5 - 
   (3*m*ChrBxx[\[Beta]2]*ChruBB[-\[Mu]2, -\[Beta]2]*Chruxx[]*dx[-\[Nu]2]*
     r0[]^2)/(2*\[Rho]0[]^5) - (3*m*Chruxx[]*ChruxxB[-\[Mu]2]*dx[-\[Nu]2]*
     r0[]^2)/(2*\[Rho]0[]^5) - (m*ChruBx[-\[Mu]2]*Chruxxx[]*dx[-\[Nu]2]*
     r0[]^2)/\[Rho]0[]^5 + (m*CBuxu[-\[Mu]2]*Chrxxx[]*dx[-\[Nu]2]*r0[]^2)/
    \[Rho]0[]^5 + (m*ChrBxx[-\[Mu]2]*Cuxux[]*dx[-\[Nu]2]*r0[]^2)/
    (2*\[Rho]0[]^5) + (m*ChrxBx[-\[Mu]2]*Cuxux[]*dx[-\[Nu]2]*r0[]^2)/
    \[Rho]0[]^5 + (m*CBuxu[-\[Beta]2]*ChrBxx[\[Beta]2]*dx[-\[Mu]2]*
     dx[-\[Nu]2]*r0[]^2)/\[Rho]0[]^5 + 
   (m*Cuxuxx[]*dx[-\[Mu]2]*dx[-\[Nu]2]*r0[]^2)/(4*\[Rho]0[]^5) - 
   (3*m*ChruBx[-\[Mu]2]*ChruBx[-\[Nu]2]*Chruxx[]*r0[]^3)/\[Rho]0[]^5 + 
   (m*CBuxu[-\[Nu]2]*Chruxx[]*dx[-\[Mu]2]*r0[]^3)/\[Rho]0[]^5 + 
   (m*ChruBx[-\[Nu]2]*Cuxux[]*dx[-\[Mu]2]*r0[]^3)/\[Rho]0[]^5 + 
   (m*CBuxu[-\[Mu]2]*Chruxx[]*dx[-\[Nu]2]*r0[]^3)/\[Rho]0[]^5 + 
   (m*ChruBx[-\[Mu]2]*Cuxux[]*dx[-\[Nu]2]*r0[]^3)/\[Rho]0[]^5 - 
   (m*Cuxuxu[]*dx[-\[Mu]2]*dx[-\[Nu]2]*r0[]^3)/(4*\[Rho]0[]^5) - 
   (m*dx[-\[Mu]2]*dx[-\[Nu]2]*r0[]*Scalar[CBxux[-\[Alpha]2]*
       ChrBxx[\[Alpha]2]])/(4*\[Rho]0[]^5) - 
   (m*Chruxx[]*dx[-\[Mu]2]*dx[-\[Nu]2]*Scalar[ChrBxx[\[Alpha]2]*
       ChruBx[-\[Alpha]2]])/(2*\[Rho]0[]^5) - 
   (m*ChrBxx[-\[Nu]2]*dx[-\[Mu]2]*r0[]*Scalar[ChrBxx[\[Alpha]2]*
       ChruBx[-\[Alpha]2]])/(2*\[Rho]0[]^5) - 
   (m*ChrxBx[-\[Nu]2]*dx[-\[Mu]2]*r0[]*Scalar[ChrBxx[\[Alpha]2]*
       ChruBx[-\[Alpha]2]])/\[Rho]0[]^5 - 
   (m*ChrBxx[-\[Mu]2]*dx[-\[Nu]2]*r0[]*Scalar[ChrBxx[\[Alpha]2]*
       ChruBx[-\[Alpha]2]])/(2*\[Rho]0[]^5) - 
   (m*ChrxBx[-\[Mu]2]*dx[-\[Nu]2]*r0[]*Scalar[ChrBxx[\[Alpha]2]*
       ChruBx[-\[Alpha]2]])/\[Rho]0[]^5 - 
   (m*ChruBx[-\[Nu]2]*dx[-\[Mu]2]*r0[]^2*
     Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]])/\[Rho]0[]^5 - 
   (m*ChruBx[-\[Mu]2]*dx[-\[Nu]2]*r0[]^2*
     Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]])/\[Rho]0[]^5 - 
   (m*dx[-\[Mu]2]*dx[-\[Nu]2]*r0[]*Scalar[ChrBxB[\[Alpha]2, -\[Beta]2]*
       ChrBxx[\[Beta]2]*ChruBx[-\[Alpha]2]])/(4*\[Rho]0[]^5) - 
   (m*dx[-\[Mu]2]*dx[-\[Nu]2]*r0[]*Scalar[ChrBxxx[\[Alpha]2]*
       ChruBx[-\[Alpha]2]])/(2*\[Rho]0[]^5) - 
   (m*dx[-\[Mu]2]*dx[-\[Nu]2]*r0[]*Scalar[ChrBxx[\[Alpha]2]*
       ChruxBx[-\[Alpha]2]])/(4*\[Rho]0[]^5) - 
   (m*ChrBxx[-\[Nu]2]*dx[-\[Mu]2]*Scalar[ChrBxx[\[Alpha]2]*
       ChrxBx[-\[Alpha]2]])/(2*\[Rho]0[]^5) - 
   (m*ChrxBx[-\[Nu]2]*dx[-\[Mu]2]*Scalar[ChrBxx[\[Alpha]2]*
       ChrxBx[-\[Alpha]2]])/\[Rho]0[]^5 - 
   (m*ChrBxx[-\[Mu]2]*dx[-\[Nu]2]*Scalar[ChrBxx[\[Alpha]2]*
       ChrxBx[-\[Alpha]2]])/(2*\[Rho]0[]^5) - 
   (m*ChrxBx[-\[Mu]2]*dx[-\[Nu]2]*Scalar[ChrBxx[\[Alpha]2]*
       ChrxBx[-\[Alpha]2]])/\[Rho]0[]^5 - 
   (m*ChruBx[-\[Nu]2]*dx[-\[Mu]2]*r0[]*Scalar[ChrBxx[\[Alpha]2]*
       ChrxBx[-\[Alpha]2]])/\[Rho]0[]^5 - 
   (m*ChruBx[-\[Mu]2]*dx[-\[Nu]2]*r0[]*Scalar[ChrBxx[\[Alpha]2]*
       ChrxBx[-\[Alpha]2]])/\[Rho]0[]^5 - 
   (m*dx[-\[Mu]2]*dx[-\[Nu]2]*Scalar[ChrBxB[\[Alpha]2, -\[Beta]2]*
       ChrBxx[\[Beta]2]*ChrxBx[-\[Alpha]2]])/(4*\[Rho]0[]^5) - 
   (m*dx[-\[Mu]2]*dx[-\[Nu]2]*Scalar[ChrBxxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]])/
    (2*\[Rho]0[]^5) - (m*dx[-\[Mu]2]*dx[-\[Nu]2]*
     Scalar[ChrBxx[\[Alpha]2]*ChrxxBx[-\[Alpha]2]])/(4*\[Rho]0[]^5) - 
   (3*m*ChrBxx[-\[Nu]2]*dx[-\[Mu]2]*Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*
       metric2[-\[Alpha]2, -\[Beta]2]])/(8*\[Rho]0[]^5) - 
   (3*m*ChrxBx[-\[Nu]2]*dx[-\[Mu]2]*Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*
       metric2[-\[Alpha]2, -\[Beta]2]])/(4*\[Rho]0[]^5) - 
   (3*m*ChrBxx[-\[Mu]2]*dx[-\[Nu]2]*Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*
       metric2[-\[Alpha]2, -\[Beta]2]])/(8*\[Rho]0[]^5) - 
   (3*m*ChrxBx[-\[Mu]2]*dx[-\[Nu]2]*Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*
       metric2[-\[Alpha]2, -\[Beta]2]])/(4*\[Rho]0[]^5) - 
   (3*m*ChruBx[-\[Nu]2]*dx[-\[Mu]2]*r0[]*
     Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*metric2[-\[Alpha]2, 
        -\[Beta]2]])/(4*\[Rho]0[]^5) - 
   (3*m*ChruBx[-\[Mu]2]*dx[-\[Nu]2]*r0[]*
     Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*metric2[-\[Alpha]2, 
        -\[Beta]2]])/(4*\[Rho]0[]^5) - 
   (m*dx[-\[Mu]2]*dx[-\[Nu]2]*Scalar[ChrBxx[\[Alpha]2]*ChrBxxx[\[Beta]2]*
       metric2[-\[Alpha]2, -\[Beta]2]])/(2*\[Rho]0[]^5) - 
   (m*dx[-\[Mu]2]*dx[-\[Nu]2]*Scalar[ChrBxB[\[Alpha]2, -\[Beta]2]*
       ChrBxx[\[Beta]2]*ChrBxx[\[Gamma]2]*metric2[-\[Alpha]2, -\[Gamma]2]])/
    (2*\[Rho]0[]^5) - (3*m*ChrBxx[-\[Nu]2]*Chruxx[]*Chrxxx[]*u[-\[Mu]2])/
    (4*\[Rho]0[]^5) - (3*m*Chruxx[]*ChrxBx[-\[Nu]2]*Chrxxx[]*u[-\[Mu]2])/
    (2*\[Rho]0[]^5) + (3*m*ChruBx[-\[Nu]2]*Chrxxx[]^2*u[-\[Mu]2])/
    (4*\[Rho]0[]^5) - (3*m*Chruxx[]^3*dx[-\[Nu]2]*u[-\[Mu]2])/
    (8*\[Rho]0[]^5) - (m*Chruxxx[]*Chrxxx[]*dx[-\[Nu]2]*u[-\[Mu]2])/
    (2*\[Rho]0[]^5) - (m*Chruxx[]*Chrxxxx[]*dx[-\[Nu]2]*u[-\[Mu]2])/
    (2*\[Rho]0[]^5) - (9*m*ChrBxx[-\[Nu]2]*Chruxx[]^2*r0[]*u[-\[Mu]2])/
    (8*\[Rho]0[]^5) - (9*m*Chruxx[]^2*ChrxBx[-\[Nu]2]*r0[]*u[-\[Mu]2])/
    (4*\[Rho]0[]^5) - (3*m*ChrBxB[\[Beta]2, -\[Nu]2]*ChrBxx[-\[Beta]2]*
     Chrxxx[]*r0[]*u[-\[Mu]2])/(2*\[Rho]0[]^5) - 
   (m*ChrBxB[-\[Nu]2, -\[Beta]2]*ChrBxx[\[Beta]2]*Chrxxx[]*r0[]*u[-\[Mu]2])/
    (2*\[Rho]0[]^5) - (3*m*ChruBx[-\[Nu]2]*Chruxx[]*Chrxxx[]*r0[]*u[-\[Mu]2])/
    (2*\[Rho]0[]^5) - (3*m*ChrBxx[\[Beta]2]*ChrxBB[-\[Nu]2, -\[Beta]2]*
     Chrxxx[]*r0[]*u[-\[Mu]2])/(2*\[Rho]0[]^5) - 
   (3*m*Chrxxx[]*ChrxxxB[-\[Nu]2]*r0[]*u[-\[Mu]2])/(2*\[Rho]0[]^5) - 
   (m*ChrBxx[-\[Nu]2]*Chrxxxx[]*r0[]*u[-\[Mu]2])/(2*\[Rho]0[]^5) - 
   (m*ChrxBx[-\[Nu]2]*Chrxxxx[]*r0[]*u[-\[Mu]2])/\[Rho]0[]^5 - 
   (3*m*Chruxx[]*Chruxxx[]*dx[-\[Nu]2]*r0[]*u[-\[Mu]2])/(2*\[Rho]0[]^5) - 
   (m*Chrxxxxx[]*dx[-\[Nu]2]*r0[]*u[-\[Mu]2])/(4*\[Rho]0[]^5) + 
   (m*Chrxxx[]*Cuxux[]*dx[-\[Nu]2]*r0[]*u[-\[Mu]2])/(2*\[Rho]0[]^5) - 
   (m*ChrBxxx[\[Beta]2]*Chrxxx[]*metric2[-\[Nu]2, -\[Beta]2]*r0[]*u[-\[Mu]2])/
    (2*\[Rho]0[]^5) - (3*m*ChrBxB[\[Beta]2, -\[Nu]2]*ChrBxx[-\[Beta]2]*
     Chruxx[]*r0[]^2*u[-\[Mu]2])/(2*\[Rho]0[]^5) - 
   (m*ChrBxB[-\[Nu]2, -\[Beta]2]*ChrBxx[\[Beta]2]*Chruxx[]*r0[]^2*u[-\[Mu]2])/
    (2*\[Rho]0[]^5) - (3*m*ChruBx[-\[Nu]2]*Chruxx[]^2*r0[]^2*u[-\[Mu]2])/
    \[Rho]0[]^5 - (m*ChrBxx[-\[Nu]2]*Chruxxx[]*r0[]^2*u[-\[Mu]2])/
    (2*\[Rho]0[]^5) - (3*m*ChrBxx[\[Beta]2]*Chruxx[]*
     ChrxBB[-\[Nu]2, -\[Beta]2]*r0[]^2*u[-\[Mu]2])/(2*\[Rho]0[]^5) - 
   (m*Chruxxx[]*ChrxBx[-\[Nu]2]*r0[]^2*u[-\[Mu]2])/\[Rho]0[]^5 + 
   (m*CBxux[-\[Nu]2]*Chrxxx[]*r0[]^2*u[-\[Mu]2])/\[Rho]0[]^5 - 
   (3*m*ChrBxx[\[Beta]2]*ChruBB[-\[Nu]2, -\[Beta]2]*Chrxxx[]*r0[]^2*
     u[-\[Mu]2])/(2*\[Rho]0[]^5) - (3*m*ChruxxB[-\[Nu]2]*Chrxxx[]*r0[]^2*
     u[-\[Mu]2])/(2*\[Rho]0[]^5) - (3*m*Chruxx[]*ChrxxxB[-\[Nu]2]*r0[]^2*
     u[-\[Mu]2])/(2*\[Rho]0[]^5) - (m*ChruBx[-\[Nu]2]*Chrxxxx[]*r0[]^2*
     u[-\[Mu]2])/\[Rho]0[]^5 - (m*Chruxxxx[]*dx[-\[Nu]2]*r0[]^2*u[-\[Mu]2])/
    (4*\[Rho]0[]^5) + (2*m*Chruxx[]*Cuxux[]*dx[-\[Nu]2]*r0[]^2*u[-\[Mu]2])/
    \[Rho]0[]^5 - (m*ChrBxxx[\[Beta]2]*Chruxx[]*metric2[-\[Nu]2, -\[Beta]2]*
     r0[]^2*u[-\[Mu]2])/(2*\[Rho]0[]^5) + 
   (m*CBxux[-\[Nu]2]*Chruxx[]*r0[]^3*u[-\[Mu]2])/\[Rho]0[]^5 - 
   (3*m*ChrBxx[\[Beta]2]*ChruBB[-\[Nu]2, -\[Beta]2]*Chruxx[]*r0[]^3*
     u[-\[Mu]2])/(2*\[Rho]0[]^5) - (3*m*Chruxx[]*ChruxxB[-\[Nu]2]*r0[]^3*
     u[-\[Mu]2])/(2*\[Rho]0[]^5) - (m*ChruBx[-\[Nu]2]*Chruxxx[]*r0[]^3*
     u[-\[Mu]2])/\[Rho]0[]^5 + (m*CBuxu[-\[Nu]2]*Chrxxx[]*r0[]^3*u[-\[Mu]2])/
    \[Rho]0[]^5 + (m*ChrBxx[-\[Nu]2]*Cuxux[]*r0[]^3*u[-\[Mu]2])/
    (2*\[Rho]0[]^5) + (m*ChrxBx[-\[Nu]2]*Cuxux[]*r0[]^3*u[-\[Mu]2])/
    \[Rho]0[]^5 + (m*CBuxu[-\[Beta]2]*ChrBxx[\[Beta]2]*dx[-\[Nu]2]*r0[]^3*
     u[-\[Mu]2])/\[Rho]0[]^5 + (m*Cuxuxx[]*dx[-\[Nu]2]*r0[]^3*u[-\[Mu]2])/
    (4*\[Rho]0[]^5) + (m*CBuxu[-\[Nu]2]*Chruxx[]*r0[]^4*u[-\[Mu]2])/
    \[Rho]0[]^5 + (m*ChruBx[-\[Nu]2]*Cuxux[]*r0[]^4*u[-\[Mu]2])/\[Rho]0[]^5 - 
   (m*Cuxuxu[]*dx[-\[Nu]2]*r0[]^4*u[-\[Mu]2])/(4*\[Rho]0[]^5) - 
   (m*dx[-\[Nu]2]*r0[]^2*Scalar[CBxux[-\[Alpha]2]*ChrBxx[\[Alpha]2]]*
     u[-\[Mu]2])/(4*\[Rho]0[]^5) - 
   (m*Chrxxx[]*dx[-\[Nu]2]*Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*
     u[-\[Mu]2])/(2*\[Rho]0[]^5) - (3*m*Chruxx[]*dx[-\[Nu]2]*r0[]*
     Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*u[-\[Mu]2])/
    (2*\[Rho]0[]^5) - (m*ChrBxx[-\[Nu]2]*r0[]^2*
     Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*u[-\[Mu]2])/
    (2*\[Rho]0[]^5) - (m*ChrxBx[-\[Nu]2]*r0[]^2*
     Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*u[-\[Mu]2])/\[Rho]0[]^5 - 
   (m*ChruBx[-\[Nu]2]*r0[]^3*Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*
     u[-\[Mu]2])/\[Rho]0[]^5 - 
   (m*dx[-\[Nu]2]*r0[]^2*Scalar[ChrBxB[\[Alpha]2, -\[Beta]2]*ChrBxx[\[Beta]2]*
       ChruBx[-\[Alpha]2]]*u[-\[Mu]2])/(4*\[Rho]0[]^5) - 
   (m*dx[-\[Nu]2]*r0[]^2*Scalar[ChrBxxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*
     u[-\[Mu]2])/(2*\[Rho]0[]^5) - 
   (m*dx[-\[Nu]2]*r0[]^2*Scalar[ChrBxx[\[Alpha]2]*ChruxBx[-\[Alpha]2]]*
     u[-\[Mu]2])/(4*\[Rho]0[]^5) - 
   (m*Chruxx[]*dx[-\[Nu]2]*Scalar[ChrBxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]]*
     u[-\[Mu]2])/(2*\[Rho]0[]^5) - 
   (m*ChrBxx[-\[Nu]2]*r0[]*Scalar[ChrBxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]]*
     u[-\[Mu]2])/(2*\[Rho]0[]^5) - 
   (m*ChrxBx[-\[Nu]2]*r0[]*Scalar[ChrBxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]]*
     u[-\[Mu]2])/\[Rho]0[]^5 - (m*ChruBx[-\[Nu]2]*r0[]^2*
     Scalar[ChrBxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]]*u[-\[Mu]2])/\[Rho]0[]^5 - 
   (m*dx[-\[Nu]2]*r0[]*Scalar[ChrBxB[\[Alpha]2, -\[Beta]2]*ChrBxx[\[Beta]2]*
       ChrxBx[-\[Alpha]2]]*u[-\[Mu]2])/(4*\[Rho]0[]^5) - 
   (m*dx[-\[Nu]2]*r0[]*Scalar[ChrBxxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]]*
     u[-\[Mu]2])/(2*\[Rho]0[]^5) - 
   (m*dx[-\[Nu]2]*r0[]*Scalar[ChrBxx[\[Alpha]2]*ChrxxBx[-\[Alpha]2]]*
     u[-\[Mu]2])/(4*\[Rho]0[]^5) - 
   (3*m*Chruxx[]*dx[-\[Nu]2]*Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*
       metric2[-\[Alpha]2, -\[Beta]2]]*u[-\[Mu]2])/(8*\[Rho]0[]^5) - 
   (3*m*ChrBxx[-\[Nu]2]*r0[]*Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*
       metric2[-\[Alpha]2, -\[Beta]2]]*u[-\[Mu]2])/(8*\[Rho]0[]^5) - 
   (3*m*ChrxBx[-\[Nu]2]*r0[]*Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*
       metric2[-\[Alpha]2, -\[Beta]2]]*u[-\[Mu]2])/(4*\[Rho]0[]^5) - 
   (3*m*ChruBx[-\[Nu]2]*r0[]^2*Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*
       metric2[-\[Alpha]2, -\[Beta]2]]*u[-\[Mu]2])/(4*\[Rho]0[]^5) - 
   (m*dx[-\[Nu]2]*r0[]*Scalar[ChrBxx[\[Alpha]2]*ChrBxxx[\[Beta]2]*
       metric2[-\[Alpha]2, -\[Beta]2]]*u[-\[Mu]2])/(2*\[Rho]0[]^5) - 
   (m*dx[-\[Nu]2]*r0[]*Scalar[ChrBxB[\[Alpha]2, -\[Beta]2]*ChrBxx[\[Beta]2]*
       ChrBxx[\[Gamma]2]*metric2[-\[Alpha]2, -\[Gamma]2]]*u[-\[Mu]2])/
    (2*\[Rho]0[]^5) - (3*m*ChrBxx[-\[Mu]2]*Chruxx[]*Chrxxx[]*u[-\[Nu]2])/
    (4*\[Rho]0[]^5) - (3*m*Chruxx[]*ChrxBx[-\[Mu]2]*Chrxxx[]*u[-\[Nu]2])/
    (2*\[Rho]0[]^5) + (3*m*ChruBx[-\[Mu]2]*Chrxxx[]^2*u[-\[Nu]2])/
    (4*\[Rho]0[]^5) - (3*m*Chruxx[]^3*dx[-\[Mu]2]*u[-\[Nu]2])/
    (8*\[Rho]0[]^5) - (m*Chruxxx[]*Chrxxx[]*dx[-\[Mu]2]*u[-\[Nu]2])/
    (2*\[Rho]0[]^5) - (m*Chruxx[]*Chrxxxx[]*dx[-\[Mu]2]*u[-\[Nu]2])/
    (2*\[Rho]0[]^5) - (9*m*ChrBxx[-\[Mu]2]*Chruxx[]^2*r0[]*u[-\[Nu]2])/
    (8*\[Rho]0[]^5) - (9*m*Chruxx[]^2*ChrxBx[-\[Mu]2]*r0[]*u[-\[Nu]2])/
    (4*\[Rho]0[]^5) - (3*m*ChrBxB[\[Beta]2, -\[Mu]2]*ChrBxx[-\[Beta]2]*
     Chrxxx[]*r0[]*u[-\[Nu]2])/(2*\[Rho]0[]^5) - 
   (m*ChrBxB[-\[Mu]2, -\[Beta]2]*ChrBxx[\[Beta]2]*Chrxxx[]*r0[]*u[-\[Nu]2])/
    (2*\[Rho]0[]^5) - (3*m*ChruBx[-\[Mu]2]*Chruxx[]*Chrxxx[]*r0[]*u[-\[Nu]2])/
    (2*\[Rho]0[]^5) - (3*m*ChrBxx[\[Beta]2]*ChrxBB[-\[Mu]2, -\[Beta]2]*
     Chrxxx[]*r0[]*u[-\[Nu]2])/(2*\[Rho]0[]^5) - 
   (3*m*Chrxxx[]*ChrxxxB[-\[Mu]2]*r0[]*u[-\[Nu]2])/(2*\[Rho]0[]^5) - 
   (m*ChrBxx[-\[Mu]2]*Chrxxxx[]*r0[]*u[-\[Nu]2])/(2*\[Rho]0[]^5) - 
   (m*ChrxBx[-\[Mu]2]*Chrxxxx[]*r0[]*u[-\[Nu]2])/\[Rho]0[]^5 - 
   (3*m*Chruxx[]*Chruxxx[]*dx[-\[Mu]2]*r0[]*u[-\[Nu]2])/(2*\[Rho]0[]^5) - 
   (m*Chrxxxxx[]*dx[-\[Mu]2]*r0[]*u[-\[Nu]2])/(4*\[Rho]0[]^5) + 
   (m*Chrxxx[]*Cuxux[]*dx[-\[Mu]2]*r0[]*u[-\[Nu]2])/(2*\[Rho]0[]^5) - 
   (m*ChrBxxx[\[Beta]2]*Chrxxx[]*metric2[-\[Mu]2, -\[Beta]2]*r0[]*u[-\[Nu]2])/
    (2*\[Rho]0[]^5) - (3*m*ChrBxB[\[Beta]2, -\[Mu]2]*ChrBxx[-\[Beta]2]*
     Chruxx[]*r0[]^2*u[-\[Nu]2])/(2*\[Rho]0[]^5) - 
   (m*ChrBxB[-\[Mu]2, -\[Beta]2]*ChrBxx[\[Beta]2]*Chruxx[]*r0[]^2*u[-\[Nu]2])/
    (2*\[Rho]0[]^5) - (3*m*ChruBx[-\[Mu]2]*Chruxx[]^2*r0[]^2*u[-\[Nu]2])/
    \[Rho]0[]^5 - (m*ChrBxx[-\[Mu]2]*Chruxxx[]*r0[]^2*u[-\[Nu]2])/
    (2*\[Rho]0[]^5) - (3*m*ChrBxx[\[Beta]2]*Chruxx[]*
     ChrxBB[-\[Mu]2, -\[Beta]2]*r0[]^2*u[-\[Nu]2])/(2*\[Rho]0[]^5) - 
   (m*Chruxxx[]*ChrxBx[-\[Mu]2]*r0[]^2*u[-\[Nu]2])/\[Rho]0[]^5 + 
   (m*CBxux[-\[Mu]2]*Chrxxx[]*r0[]^2*u[-\[Nu]2])/\[Rho]0[]^5 - 
   (3*m*ChrBxx[\[Beta]2]*ChruBB[-\[Mu]2, -\[Beta]2]*Chrxxx[]*r0[]^2*
     u[-\[Nu]2])/(2*\[Rho]0[]^5) - (3*m*ChruxxB[-\[Mu]2]*Chrxxx[]*r0[]^2*
     u[-\[Nu]2])/(2*\[Rho]0[]^5) - (3*m*Chruxx[]*ChrxxxB[-\[Mu]2]*r0[]^2*
     u[-\[Nu]2])/(2*\[Rho]0[]^5) - (m*ChruBx[-\[Mu]2]*Chrxxxx[]*r0[]^2*
     u[-\[Nu]2])/\[Rho]0[]^5 - (m*Chruxxxx[]*dx[-\[Mu]2]*r0[]^2*u[-\[Nu]2])/
    (4*\[Rho]0[]^5) + (2*m*Chruxx[]*Cuxux[]*dx[-\[Mu]2]*r0[]^2*u[-\[Nu]2])/
    \[Rho]0[]^5 - (m*ChrBxxx[\[Beta]2]*Chruxx[]*metric2[-\[Mu]2, -\[Beta]2]*
     r0[]^2*u[-\[Nu]2])/(2*\[Rho]0[]^5) + 
   (m*CBxux[-\[Mu]2]*Chruxx[]*r0[]^3*u[-\[Nu]2])/\[Rho]0[]^5 - 
   (3*m*ChrBxx[\[Beta]2]*ChruBB[-\[Mu]2, -\[Beta]2]*Chruxx[]*r0[]^3*
     u[-\[Nu]2])/(2*\[Rho]0[]^5) - (3*m*Chruxx[]*ChruxxB[-\[Mu]2]*r0[]^3*
     u[-\[Nu]2])/(2*\[Rho]0[]^5) - (m*ChruBx[-\[Mu]2]*Chruxxx[]*r0[]^3*
     u[-\[Nu]2])/\[Rho]0[]^5 + (m*CBuxu[-\[Mu]2]*Chrxxx[]*r0[]^3*u[-\[Nu]2])/
    \[Rho]0[]^5 + (m*ChrBxx[-\[Mu]2]*Cuxux[]*r0[]^3*u[-\[Nu]2])/
    (2*\[Rho]0[]^5) + (m*ChrxBx[-\[Mu]2]*Cuxux[]*r0[]^3*u[-\[Nu]2])/
    \[Rho]0[]^5 + (m*CBuxu[-\[Beta]2]*ChrBxx[\[Beta]2]*dx[-\[Mu]2]*r0[]^3*
     u[-\[Nu]2])/\[Rho]0[]^5 + (m*Cuxuxx[]*dx[-\[Mu]2]*r0[]^3*u[-\[Nu]2])/
    (4*\[Rho]0[]^5) + (m*CBuxu[-\[Mu]2]*Chruxx[]*r0[]^4*u[-\[Nu]2])/
    \[Rho]0[]^5 + (m*ChruBx[-\[Mu]2]*Cuxux[]*r0[]^4*u[-\[Nu]2])/\[Rho]0[]^5 - 
   (m*Cuxuxu[]*dx[-\[Mu]2]*r0[]^4*u[-\[Nu]2])/(4*\[Rho]0[]^5) - 
   (m*dx[-\[Mu]2]*r0[]^2*Scalar[CBxux[-\[Alpha]2]*ChrBxx[\[Alpha]2]]*
     u[-\[Nu]2])/(4*\[Rho]0[]^5) - 
   (m*Chrxxx[]*dx[-\[Mu]2]*Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*
     u[-\[Nu]2])/(2*\[Rho]0[]^5) - (3*m*Chruxx[]*dx[-\[Mu]2]*r0[]*
     Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*u[-\[Nu]2])/
    (2*\[Rho]0[]^5) - (m*ChrBxx[-\[Mu]2]*r0[]^2*
     Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*u[-\[Nu]2])/
    (2*\[Rho]0[]^5) - (m*ChrxBx[-\[Mu]2]*r0[]^2*
     Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*u[-\[Nu]2])/\[Rho]0[]^5 - 
   (m*ChruBx[-\[Mu]2]*r0[]^3*Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*
     u[-\[Nu]2])/\[Rho]0[]^5 - 
   (m*dx[-\[Mu]2]*r0[]^2*Scalar[ChrBxB[\[Alpha]2, -\[Beta]2]*ChrBxx[\[Beta]2]*
       ChruBx[-\[Alpha]2]]*u[-\[Nu]2])/(4*\[Rho]0[]^5) - 
   (m*dx[-\[Mu]2]*r0[]^2*Scalar[ChrBxxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*
     u[-\[Nu]2])/(2*\[Rho]0[]^5) - 
   (m*dx[-\[Mu]2]*r0[]^2*Scalar[ChrBxx[\[Alpha]2]*ChruxBx[-\[Alpha]2]]*
     u[-\[Nu]2])/(4*\[Rho]0[]^5) - 
   (m*Chruxx[]*dx[-\[Mu]2]*Scalar[ChrBxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]]*
     u[-\[Nu]2])/(2*\[Rho]0[]^5) - 
   (m*ChrBxx[-\[Mu]2]*r0[]*Scalar[ChrBxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]]*
     u[-\[Nu]2])/(2*\[Rho]0[]^5) - 
   (m*ChrxBx[-\[Mu]2]*r0[]*Scalar[ChrBxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]]*
     u[-\[Nu]2])/\[Rho]0[]^5 - (m*ChruBx[-\[Mu]2]*r0[]^2*
     Scalar[ChrBxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]]*u[-\[Nu]2])/\[Rho]0[]^5 - 
   (m*dx[-\[Mu]2]*r0[]*Scalar[ChrBxB[\[Alpha]2, -\[Beta]2]*ChrBxx[\[Beta]2]*
       ChrxBx[-\[Alpha]2]]*u[-\[Nu]2])/(4*\[Rho]0[]^5) - 
   (m*dx[-\[Mu]2]*r0[]*Scalar[ChrBxxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]]*
     u[-\[Nu]2])/(2*\[Rho]0[]^5) - 
   (m*dx[-\[Mu]2]*r0[]*Scalar[ChrBxx[\[Alpha]2]*ChrxxBx[-\[Alpha]2]]*
     u[-\[Nu]2])/(4*\[Rho]0[]^5) - 
   (3*m*Chruxx[]*dx[-\[Mu]2]*Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*
       metric2[-\[Alpha]2, -\[Beta]2]]*u[-\[Nu]2])/(8*\[Rho]0[]^5) - 
   (3*m*ChrBxx[-\[Mu]2]*r0[]*Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*
       metric2[-\[Alpha]2, -\[Beta]2]]*u[-\[Nu]2])/(8*\[Rho]0[]^5) - 
   (3*m*ChrxBx[-\[Mu]2]*r0[]*Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*
       metric2[-\[Alpha]2, -\[Beta]2]]*u[-\[Nu]2])/(4*\[Rho]0[]^5) - 
   (3*m*ChruBx[-\[Mu]2]*r0[]^2*Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*
       metric2[-\[Alpha]2, -\[Beta]2]]*u[-\[Nu]2])/(4*\[Rho]0[]^5) - 
   (m*dx[-\[Mu]2]*r0[]*Scalar[ChrBxx[\[Alpha]2]*ChrBxxx[\[Beta]2]*
       metric2[-\[Alpha]2, -\[Beta]2]]*u[-\[Nu]2])/(2*\[Rho]0[]^5) - 
   (m*dx[-\[Mu]2]*r0[]*Scalar[ChrBxB[\[Alpha]2, -\[Beta]2]*ChrBxx[\[Beta]2]*
       ChrBxx[\[Gamma]2]*metric2[-\[Alpha]2, -\[Gamma]2]]*u[-\[Nu]2])/
    (2*\[Rho]0[]^5) - (3*m*Chruxx[]^2*Chrxxx[]*u[-\[Mu]2]*u[-\[Nu]2])/
    (8*\[Rho]0[]^5) + (m*Chrxxx[]*Chrxxxx[]*u[-\[Mu]2]*u[-\[Nu]2])/
    (2*\[Rho]0[]^5) - (9*m*Chruxx[]^3*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/
    (8*\[Rho]0[]^5) - (m*Chruxxx[]*Chrxxx[]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/
    (2*\[Rho]0[]^5) - (m*Chruxx[]*Chrxxxx[]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/
    (2*\[Rho]0[]^5) - (2*m*Chruxx[]*Chruxxx[]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/
    \[Rho]0[]^5 - (m*Chrxxxxx[]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/
    (4*\[Rho]0[]^5) + (m*Chrxxx[]*Cuxux[]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/
    \[Rho]0[]^5 - (m*Chruxxxx[]*r0[]^3*u[-\[Mu]2]*u[-\[Nu]2])/
    (4*\[Rho]0[]^5) + (3*m*Chruxx[]*Cuxux[]*r0[]^3*u[-\[Mu]2]*u[-\[Nu]2])/
    \[Rho]0[]^5 + (m*CBuxu[-\[Beta]2]*ChrBxx[\[Beta]2]*r0[]^4*u[-\[Mu]2]*
     u[-\[Nu]2])/\[Rho]0[]^5 + (m*Cuxuxx[]*r0[]^4*u[-\[Mu]2]*u[-\[Nu]2])/
    (4*\[Rho]0[]^5) - (m*Cuxuxu[]*r0[]^5*u[-\[Mu]2]*u[-\[Nu]2])/
    (4*\[Rho]0[]^5) - (m*r0[]^3*Scalar[CBxux[-\[Alpha]2]*ChrBxx[\[Alpha]2]]*
     u[-\[Mu]2]*u[-\[Nu]2])/(4*\[Rho]0[]^5) - 
   (m*Chrxxx[]*r0[]*Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*u[-\[Mu]2]*
     u[-\[Nu]2])/(2*\[Rho]0[]^5) - 
   (2*m*Chruxx[]*r0[]^2*Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*
     u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^5 - 
   (m*r0[]^3*Scalar[ChrBxB[\[Alpha]2, -\[Beta]2]*ChrBxx[\[Beta]2]*
       ChruBx[-\[Alpha]2]]*u[-\[Mu]2]*u[-\[Nu]2])/(4*\[Rho]0[]^5) - 
   (m*r0[]^3*Scalar[ChrBxxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*u[-\[Mu]2]*
     u[-\[Nu]2])/(2*\[Rho]0[]^5) - 
   (m*r0[]^3*Scalar[ChrBxx[\[Alpha]2]*ChruxBx[-\[Alpha]2]]*u[-\[Mu]2]*
     u[-\[Nu]2])/(4*\[Rho]0[]^5) + 
   (m*Chrxxx[]*Scalar[ChrBxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]]*u[-\[Mu]2]*
     u[-\[Nu]2])/(2*\[Rho]0[]^5) - 
   (m*Chruxx[]*r0[]*Scalar[ChrBxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]]*u[-\[Mu]2]*
     u[-\[Nu]2])/(2*\[Rho]0[]^5) - 
   (m*r0[]^2*Scalar[ChrBxB[\[Alpha]2, -\[Beta]2]*ChrBxx[\[Beta]2]*
       ChrxBx[-\[Alpha]2]]*u[-\[Mu]2]*u[-\[Nu]2])/(4*\[Rho]0[]^5) - 
   (m*r0[]^2*Scalar[ChrBxxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]]*u[-\[Mu]2]*
     u[-\[Nu]2])/(2*\[Rho]0[]^5) - 
   (m*r0[]^2*Scalar[ChrBxx[\[Alpha]2]*ChrxxBx[-\[Alpha]2]]*u[-\[Mu]2]*
     u[-\[Nu]2])/(4*\[Rho]0[]^5) + 
   (3*m*Chrxxx[]*Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*
       metric2[-\[Alpha]2, -\[Beta]2]]*u[-\[Mu]2]*u[-\[Nu]2])/
    (8*\[Rho]0[]^5) - (3*m*Chruxx[]*r0[]*
     Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*metric2[-\[Alpha]2, 
        -\[Beta]2]]*u[-\[Mu]2]*u[-\[Nu]2])/(8*\[Rho]0[]^5) - 
   (m*r0[]^2*Scalar[ChrBxx[\[Alpha]2]*ChrBxxx[\[Beta]2]*
       metric2[-\[Alpha]2, -\[Beta]2]]*u[-\[Mu]2]*u[-\[Nu]2])/
    (2*\[Rho]0[]^5) - (m*r0[]^2*Scalar[ChrBxB[\[Alpha]2, -\[Beta]2]*
       ChrBxx[\[Beta]2]*ChrBxx[\[Gamma]2]*metric2[-\[Alpha]2, -\[Gamma]2]]*
     u[-\[Mu]2]*u[-\[Nu]2])/(2*\[Rho]0[]^5) + 
   (m*ChrBxx[-\[Nu]2]*ChruBx[-\[Mu]2]*Chrxxx[])/\[Rho]0[]^4 + 
   (m*ChrBxx[-\[Mu]2]*ChruBx[-\[Nu]2]*Chrxxx[])/\[Rho]0[]^4 + 
   (2*m*ChruBx[-\[Nu]2]*ChrxBx[-\[Mu]2]*Chrxxx[])/\[Rho]0[]^4 + 
   (2*m*ChruBx[-\[Mu]2]*ChrxBx[-\[Nu]2]*Chrxxx[])/\[Rho]0[]^4 + 
   (m*ChruBx[-\[Nu]2]*Chruxx[]^2*dx[-\[Mu]2])/(2*\[Rho]0[]^4) - 
   (2*m*CBxux[-\[Nu]2]*Chrxxx[]*dx[-\[Mu]2])/\[Rho]0[]^4 + 
   (m*ChrBxx[\[Beta]2]*ChruBB[-\[Nu]2, -\[Beta]2]*Chrxxx[]*dx[-\[Mu]2])/
    \[Rho]0[]^4 + (m*ChruxxB[-\[Nu]2]*Chrxxx[]*dx[-\[Mu]2])/\[Rho]0[]^4 + 
   (2*m*ChruBx[-\[Nu]2]*Chrxxxx[]*dx[-\[Mu]2])/(3*\[Rho]0[]^4) + 
   (m*ChruBx[-\[Mu]2]*Chruxx[]^2*dx[-\[Nu]2])/(2*\[Rho]0[]^4) - 
   (2*m*CBxux[-\[Mu]2]*Chrxxx[]*dx[-\[Nu]2])/\[Rho]0[]^4 + 
   (m*ChrBxx[\[Beta]2]*ChruBB[-\[Mu]2, -\[Beta]2]*Chrxxx[]*dx[-\[Nu]2])/
    \[Rho]0[]^4 + (m*ChruxxB[-\[Mu]2]*Chrxxx[]*dx[-\[Nu]2])/\[Rho]0[]^4 + 
   (2*m*ChruBx[-\[Mu]2]*Chrxxxx[]*dx[-\[Nu]2])/(3*\[Rho]0[]^4) + 
   (m*ChrBxx[-\[Nu]2]*ChruBx[-\[Mu]2]*Chruxx[]*r0[])/\[Rho]0[]^4 + 
   (m*ChrBxx[-\[Mu]2]*ChruBx[-\[Nu]2]*Chruxx[]*r0[])/\[Rho]0[]^4 + 
   (2*m*ChruBx[-\[Nu]2]*Chruxx[]*ChrxBx[-\[Mu]2]*r0[])/\[Rho]0[]^4 + 
   (2*m*ChruBx[-\[Mu]2]*Chruxx[]*ChrxBx[-\[Nu]2]*r0[])/\[Rho]0[]^4 + 
   (4*m*ChruBx[-\[Mu]2]*ChruBx[-\[Nu]2]*Chrxxx[]*r0[])/\[Rho]0[]^4 - 
   (2*m*CBxux[-\[Nu]2]*Chruxx[]*dx[-\[Mu]2]*r0[])/\[Rho]0[]^4 + 
   (m*ChrBxx[\[Beta]2]*ChruBB[-\[Nu]2, -\[Beta]2]*Chruxx[]*dx[-\[Mu]2]*r0[])/
    \[Rho]0[]^4 + (m*Chruxx[]*ChruxxB[-\[Nu]2]*dx[-\[Mu]2]*r0[])/
    \[Rho]0[]^4 + (2*m*ChruBx[-\[Nu]2]*Chruxxx[]*dx[-\[Mu]2]*r0[])/
    (3*\[Rho]0[]^4) - (2*m*CBxux[-\[Mu]2]*Chruxx[]*dx[-\[Nu]2]*r0[])/
    \[Rho]0[]^4 + (m*ChrBxx[\[Beta]2]*ChruBB[-\[Mu]2, -\[Beta]2]*Chruxx[]*
     dx[-\[Nu]2]*r0[])/\[Rho]0[]^4 + (m*Chruxx[]*ChruxxB[-\[Mu]2]*dx[-\[Nu]2]*
     r0[])/\[Rho]0[]^4 + (2*m*ChruBx[-\[Mu]2]*Chruxxx[]*dx[-\[Nu]2]*r0[])/
    (3*\[Rho]0[]^4) + (4*m*ChruBx[-\[Mu]2]*ChruBx[-\[Nu]2]*Chruxx[]*r0[]^2)/
    \[Rho]0[]^4 - (2*m*ChruBx[-\[Nu]2]*Cuxux[]*dx[-\[Mu]2]*r0[]^2)/
    (3*\[Rho]0[]^4) - (2*m*ChruBx[-\[Mu]2]*Cuxux[]*dx[-\[Nu]2]*r0[]^2)/
    (3*\[Rho]0[]^4) + (2*m*ChruBx[-\[Nu]2]*dx[-\[Mu]2]*r0[]*
     Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]])/(3*\[Rho]0[]^4) + 
   (2*m*ChruBx[-\[Mu]2]*dx[-\[Nu]2]*r0[]*
     Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]])/(3*\[Rho]0[]^4) + 
   (2*m*ChruBx[-\[Nu]2]*dx[-\[Mu]2]*Scalar[ChrBxx[\[Alpha]2]*
       ChrxBx[-\[Alpha]2]])/(3*\[Rho]0[]^4) + 
   (2*m*ChruBx[-\[Mu]2]*dx[-\[Nu]2]*Scalar[ChrBxx[\[Alpha]2]*
       ChrxBx[-\[Alpha]2]])/(3*\[Rho]0[]^4) + 
   (m*ChruBx[-\[Nu]2]*dx[-\[Mu]2]*Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*
       metric2[-\[Alpha]2, -\[Beta]2]])/(2*\[Rho]0[]^4) + 
   (m*ChruBx[-\[Mu]2]*dx[-\[Nu]2]*Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*
       metric2[-\[Alpha]2, -\[Beta]2]])/(2*\[Rho]0[]^4) + 
   (m*ChrBxx[-\[Nu]2]*Chruxx[]^2*u[-\[Mu]2])/(4*\[Rho]0[]^4) + 
   (m*Chruxx[]^2*ChrxBx[-\[Nu]2]*u[-\[Mu]2])/(2*\[Rho]0[]^4) + 
   (m*ChrBxB[\[Beta]2, -\[Nu]2]*ChrBxx[-\[Beta]2]*Chrxxx[]*u[-\[Mu]2])/
    \[Rho]0[]^4 + (m*ChrBxB[-\[Nu]2, -\[Beta]2]*ChrBxx[\[Beta]2]*Chrxxx[]*
     u[-\[Mu]2])/(3*\[Rho]0[]^4) + (2*m*ChruBx[-\[Nu]2]*Chruxx[]*Chrxxx[]*
     u[-\[Mu]2])/\[Rho]0[]^4 + (m*ChrBxx[\[Beta]2]*ChrxBB[-\[Nu]2, -\[Beta]2]*
     Chrxxx[]*u[-\[Mu]2])/\[Rho]0[]^4 + 
   (m*Chrxxx[]*ChrxxxB[-\[Nu]2]*u[-\[Mu]2])/\[Rho]0[]^4 + 
   (m*ChrBxx[-\[Nu]2]*Chrxxxx[]*u[-\[Mu]2])/(3*\[Rho]0[]^4) + 
   (2*m*ChrxBx[-\[Nu]2]*Chrxxxx[]*u[-\[Mu]2])/(3*\[Rho]0[]^4) + 
   (m*Chruxx[]*Chruxxx[]*dx[-\[Nu]2]*u[-\[Mu]2])/(3*\[Rho]0[]^4) + 
   (m*Chrxxxxx[]*dx[-\[Nu]2]*u[-\[Mu]2])/(6*\[Rho]0[]^4) + 
   (m*ChrBxxx[\[Beta]2]*Chrxxx[]*metric2[-\[Nu]2, -\[Beta]2]*u[-\[Mu]2])/
    (3*\[Rho]0[]^4) + (m*ChrBxB[\[Beta]2, -\[Nu]2]*ChrBxx[-\[Beta]2]*Chruxx[]*
     r0[]*u[-\[Mu]2])/\[Rho]0[]^4 + (m*ChrBxB[-\[Nu]2, -\[Beta]2]*
     ChrBxx[\[Beta]2]*Chruxx[]*r0[]*u[-\[Mu]2])/(3*\[Rho]0[]^4) + 
   (3*m*ChruBx[-\[Nu]2]*Chruxx[]^2*r0[]*u[-\[Mu]2])/\[Rho]0[]^4 + 
   (m*ChrBxx[-\[Nu]2]*Chruxxx[]*r0[]*u[-\[Mu]2])/(3*\[Rho]0[]^4) + 
   (m*ChrBxx[\[Beta]2]*Chruxx[]*ChrxBB[-\[Nu]2, -\[Beta]2]*r0[]*u[-\[Mu]2])/
    \[Rho]0[]^4 + (2*m*Chruxxx[]*ChrxBx[-\[Nu]2]*r0[]*u[-\[Mu]2])/
    (3*\[Rho]0[]^4) - (8*m*CBxux[-\[Nu]2]*Chrxxx[]*r0[]*u[-\[Mu]2])/
    (3*\[Rho]0[]^4) + (2*m*ChrBxx[\[Beta]2]*ChruBB[-\[Nu]2, -\[Beta]2]*
     Chrxxx[]*r0[]*u[-\[Mu]2])/\[Rho]0[]^4 + 
   (2*m*ChruxxB[-\[Nu]2]*Chrxxx[]*r0[]*u[-\[Mu]2])/\[Rho]0[]^4 + 
   (m*Chruxx[]*ChrxxxB[-\[Nu]2]*r0[]*u[-\[Mu]2])/\[Rho]0[]^4 + 
   (4*m*ChruBx[-\[Nu]2]*Chrxxxx[]*r0[]*u[-\[Mu]2])/(3*\[Rho]0[]^4) + 
   (m*Chruxxxx[]*dx[-\[Nu]2]*r0[]*u[-\[Mu]2])/(6*\[Rho]0[]^4) - 
   (2*m*Chruxx[]*Cuxux[]*dx[-\[Nu]2]*r0[]*u[-\[Mu]2])/(3*\[Rho]0[]^4) + 
   (m*ChrBxxx[\[Beta]2]*Chruxx[]*metric2[-\[Nu]2, -\[Beta]2]*r0[]*u[-\[Mu]2])/
    (3*\[Rho]0[]^4) - (8*m*CBxux[-\[Nu]2]*Chruxx[]*r0[]^2*u[-\[Mu]2])/
    (3*\[Rho]0[]^4) + (2*m*ChrBxx[\[Beta]2]*ChruBB[-\[Nu]2, -\[Beta]2]*
     Chruxx[]*r0[]^2*u[-\[Mu]2])/\[Rho]0[]^4 + 
   (2*m*Chruxx[]*ChruxxB[-\[Nu]2]*r0[]^2*u[-\[Mu]2])/\[Rho]0[]^4 + 
   (4*m*ChruBx[-\[Nu]2]*Chruxxx[]*r0[]^2*u[-\[Mu]2])/(3*\[Rho]0[]^4) - 
   (2*m*CBuxu[-\[Nu]2]*Chrxxx[]*r0[]^2*u[-\[Mu]2])/(3*\[Rho]0[]^4) - 
   (m*ChrBxx[-\[Nu]2]*Cuxux[]*r0[]^2*u[-\[Mu]2])/(3*\[Rho]0[]^4) - 
   (2*m*ChrxBx[-\[Nu]2]*Cuxux[]*r0[]^2*u[-\[Mu]2])/(3*\[Rho]0[]^4) - 
   (2*m*CBuxu[-\[Beta]2]*ChrBxx[\[Beta]2]*dx[-\[Nu]2]*r0[]^2*u[-\[Mu]2])/
    (3*\[Rho]0[]^4) - (m*Cuxuxx[]*dx[-\[Nu]2]*r0[]^2*u[-\[Mu]2])/
    (6*\[Rho]0[]^4) - (2*m*CBuxu[-\[Nu]2]*Chruxx[]*r0[]^3*u[-\[Mu]2])/
    (3*\[Rho]0[]^4) - (4*m*ChruBx[-\[Nu]2]*Cuxux[]*r0[]^3*u[-\[Mu]2])/
    (3*\[Rho]0[]^4) + (m*Cuxuxu[]*dx[-\[Nu]2]*r0[]^3*u[-\[Mu]2])/
    (6*\[Rho]0[]^4) + (m*dx[-\[Nu]2]*r0[]*
     Scalar[CBxux[-\[Alpha]2]*ChrBxx[\[Alpha]2]]*u[-\[Mu]2])/
    (6*\[Rho]0[]^4) + (m*Chruxx[]*dx[-\[Nu]2]*
     Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*u[-\[Mu]2])/
    (3*\[Rho]0[]^4) + (m*ChrBxx[-\[Nu]2]*r0[]*
     Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*u[-\[Mu]2])/
    (3*\[Rho]0[]^4) + (2*m*ChrxBx[-\[Nu]2]*r0[]*
     Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*u[-\[Mu]2])/
    (3*\[Rho]0[]^4) + (4*m*ChruBx[-\[Nu]2]*r0[]^2*
     Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*u[-\[Mu]2])/
    (3*\[Rho]0[]^4) + (m*dx[-\[Nu]2]*r0[]*
     Scalar[ChrBxB[\[Alpha]2, -\[Beta]2]*ChrBxx[\[Beta]2]*ChruBx[-\[Alpha]2]]*
     u[-\[Mu]2])/(6*\[Rho]0[]^4) + 
   (m*dx[-\[Nu]2]*r0[]*Scalar[ChrBxxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*
     u[-\[Mu]2])/(3*\[Rho]0[]^4) + 
   (m*dx[-\[Nu]2]*r0[]*Scalar[ChrBxx[\[Alpha]2]*ChruxBx[-\[Alpha]2]]*
     u[-\[Mu]2])/(6*\[Rho]0[]^4) + 
   (m*ChrBxx[-\[Nu]2]*Scalar[ChrBxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]]*
     u[-\[Mu]2])/(3*\[Rho]0[]^4) + 
   (2*m*ChrxBx[-\[Nu]2]*Scalar[ChrBxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]]*
     u[-\[Mu]2])/(3*\[Rho]0[]^4) + 
   (4*m*ChruBx[-\[Nu]2]*r0[]*Scalar[ChrBxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]]*
     u[-\[Mu]2])/(3*\[Rho]0[]^4) + 
   (m*dx[-\[Nu]2]*Scalar[ChrBxB[\[Alpha]2, -\[Beta]2]*ChrBxx[\[Beta]2]*
       ChrxBx[-\[Alpha]2]]*u[-\[Mu]2])/(6*\[Rho]0[]^4) + 
   (m*dx[-\[Nu]2]*Scalar[ChrBxxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]]*u[-\[Mu]2])/
    (3*\[Rho]0[]^4) + 
   (m*dx[-\[Nu]2]*Scalar[ChrBxx[\[Alpha]2]*ChrxxBx[-\[Alpha]2]]*u[-\[Mu]2])/
    (6*\[Rho]0[]^4) + (m*ChrBxx[-\[Nu]2]*
     Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*metric2[-\[Alpha]2, 
        -\[Beta]2]]*u[-\[Mu]2])/(4*\[Rho]0[]^4) + 
   (m*ChrxBx[-\[Nu]2]*Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*
       metric2[-\[Alpha]2, -\[Beta]2]]*u[-\[Mu]2])/(2*\[Rho]0[]^4) + 
   (m*ChruBx[-\[Nu]2]*r0[]*Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*
       metric2[-\[Alpha]2, -\[Beta]2]]*u[-\[Mu]2])/\[Rho]0[]^4 + 
   (m*dx[-\[Nu]2]*Scalar[ChrBxx[\[Alpha]2]*ChrBxxx[\[Beta]2]*
       metric2[-\[Alpha]2, -\[Beta]2]]*u[-\[Mu]2])/(3*\[Rho]0[]^4) + 
   (m*dx[-\[Nu]2]*Scalar[ChrBxB[\[Alpha]2, -\[Beta]2]*ChrBxx[\[Beta]2]*
       ChrBxx[\[Gamma]2]*metric2[-\[Alpha]2, -\[Gamma]2]]*u[-\[Mu]2])/
    (3*\[Rho]0[]^4) + (m*ChrBxx[-\[Mu]2]*Chruxx[]^2*u[-\[Nu]2])/
    (4*\[Rho]0[]^4) + (m*Chruxx[]^2*ChrxBx[-\[Mu]2]*u[-\[Nu]2])/
    (2*\[Rho]0[]^4) + (m*ChrBxB[\[Beta]2, -\[Mu]2]*ChrBxx[-\[Beta]2]*Chrxxx[]*
     u[-\[Nu]2])/\[Rho]0[]^4 + (m*ChrBxB[-\[Mu]2, -\[Beta]2]*ChrBxx[\[Beta]2]*
     Chrxxx[]*u[-\[Nu]2])/(3*\[Rho]0[]^4) + 
   (2*m*ChruBx[-\[Mu]2]*Chruxx[]*Chrxxx[]*u[-\[Nu]2])/\[Rho]0[]^4 + 
   (m*ChrBxx[\[Beta]2]*ChrxBB[-\[Mu]2, -\[Beta]2]*Chrxxx[]*u[-\[Nu]2])/
    \[Rho]0[]^4 + (m*Chrxxx[]*ChrxxxB[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^4 + 
   (m*ChrBxx[-\[Mu]2]*Chrxxxx[]*u[-\[Nu]2])/(3*\[Rho]0[]^4) + 
   (2*m*ChrxBx[-\[Mu]2]*Chrxxxx[]*u[-\[Nu]2])/(3*\[Rho]0[]^4) + 
   (m*Chruxx[]*Chruxxx[]*dx[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]^4) + 
   (m*Chrxxxxx[]*dx[-\[Mu]2]*u[-\[Nu]2])/(6*\[Rho]0[]^4) + 
   (m*ChrBxxx[\[Beta]2]*Chrxxx[]*metric2[-\[Mu]2, -\[Beta]2]*u[-\[Nu]2])/
    (3*\[Rho]0[]^4) + (m*ChrBxB[\[Beta]2, -\[Mu]2]*ChrBxx[-\[Beta]2]*Chruxx[]*
     r0[]*u[-\[Nu]2])/\[Rho]0[]^4 + (m*ChrBxB[-\[Mu]2, -\[Beta]2]*
     ChrBxx[\[Beta]2]*Chruxx[]*r0[]*u[-\[Nu]2])/(3*\[Rho]0[]^4) + 
   (3*m*ChruBx[-\[Mu]2]*Chruxx[]^2*r0[]*u[-\[Nu]2])/\[Rho]0[]^4 + 
   (m*ChrBxx[-\[Mu]2]*Chruxxx[]*r0[]*u[-\[Nu]2])/(3*\[Rho]0[]^4) + 
   (m*ChrBxx[\[Beta]2]*Chruxx[]*ChrxBB[-\[Mu]2, -\[Beta]2]*r0[]*u[-\[Nu]2])/
    \[Rho]0[]^4 + (2*m*Chruxxx[]*ChrxBx[-\[Mu]2]*r0[]*u[-\[Nu]2])/
    (3*\[Rho]0[]^4) - (8*m*CBxux[-\[Mu]2]*Chrxxx[]*r0[]*u[-\[Nu]2])/
    (3*\[Rho]0[]^4) + (2*m*ChrBxx[\[Beta]2]*ChruBB[-\[Mu]2, -\[Beta]2]*
     Chrxxx[]*r0[]*u[-\[Nu]2])/\[Rho]0[]^4 + 
   (2*m*ChruxxB[-\[Mu]2]*Chrxxx[]*r0[]*u[-\[Nu]2])/\[Rho]0[]^4 + 
   (m*Chruxx[]*ChrxxxB[-\[Mu]2]*r0[]*u[-\[Nu]2])/\[Rho]0[]^4 + 
   (4*m*ChruBx[-\[Mu]2]*Chrxxxx[]*r0[]*u[-\[Nu]2])/(3*\[Rho]0[]^4) + 
   (m*Chruxxxx[]*dx[-\[Mu]2]*r0[]*u[-\[Nu]2])/(6*\[Rho]0[]^4) - 
   (2*m*Chruxx[]*Cuxux[]*dx[-\[Mu]2]*r0[]*u[-\[Nu]2])/(3*\[Rho]0[]^4) + 
   (m*ChrBxxx[\[Beta]2]*Chruxx[]*metric2[-\[Mu]2, -\[Beta]2]*r0[]*u[-\[Nu]2])/
    (3*\[Rho]0[]^4) - (8*m*CBxux[-\[Mu]2]*Chruxx[]*r0[]^2*u[-\[Nu]2])/
    (3*\[Rho]0[]^4) + (2*m*ChrBxx[\[Beta]2]*ChruBB[-\[Mu]2, -\[Beta]2]*
     Chruxx[]*r0[]^2*u[-\[Nu]2])/\[Rho]0[]^4 + 
   (2*m*Chruxx[]*ChruxxB[-\[Mu]2]*r0[]^2*u[-\[Nu]2])/\[Rho]0[]^4 + 
   (4*m*ChruBx[-\[Mu]2]*Chruxxx[]*r0[]^2*u[-\[Nu]2])/(3*\[Rho]0[]^4) - 
   (2*m*CBuxu[-\[Mu]2]*Chrxxx[]*r0[]^2*u[-\[Nu]2])/(3*\[Rho]0[]^4) - 
   (m*ChrBxx[-\[Mu]2]*Cuxux[]*r0[]^2*u[-\[Nu]2])/(3*\[Rho]0[]^4) - 
   (2*m*ChrxBx[-\[Mu]2]*Cuxux[]*r0[]^2*u[-\[Nu]2])/(3*\[Rho]0[]^4) - 
   (2*m*CBuxu[-\[Beta]2]*ChrBxx[\[Beta]2]*dx[-\[Mu]2]*r0[]^2*u[-\[Nu]2])/
    (3*\[Rho]0[]^4) - (m*Cuxuxx[]*dx[-\[Mu]2]*r0[]^2*u[-\[Nu]2])/
    (6*\[Rho]0[]^4) - (2*m*CBuxu[-\[Mu]2]*Chruxx[]*r0[]^3*u[-\[Nu]2])/
    (3*\[Rho]0[]^4) - (4*m*ChruBx[-\[Mu]2]*Cuxux[]*r0[]^3*u[-\[Nu]2])/
    (3*\[Rho]0[]^4) + (m*Cuxuxu[]*dx[-\[Mu]2]*r0[]^3*u[-\[Nu]2])/
    (6*\[Rho]0[]^4) + (m*dx[-\[Mu]2]*r0[]*
     Scalar[CBxux[-\[Alpha]2]*ChrBxx[\[Alpha]2]]*u[-\[Nu]2])/
    (6*\[Rho]0[]^4) + (m*Chruxx[]*dx[-\[Mu]2]*
     Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*u[-\[Nu]2])/
    (3*\[Rho]0[]^4) + (m*ChrBxx[-\[Mu]2]*r0[]*
     Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*u[-\[Nu]2])/
    (3*\[Rho]0[]^4) + (2*m*ChrxBx[-\[Mu]2]*r0[]*
     Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*u[-\[Nu]2])/
    (3*\[Rho]0[]^4) + (4*m*ChruBx[-\[Mu]2]*r0[]^2*
     Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*u[-\[Nu]2])/
    (3*\[Rho]0[]^4) + (m*dx[-\[Mu]2]*r0[]*
     Scalar[ChrBxB[\[Alpha]2, -\[Beta]2]*ChrBxx[\[Beta]2]*ChruBx[-\[Alpha]2]]*
     u[-\[Nu]2])/(6*\[Rho]0[]^4) + 
   (m*dx[-\[Mu]2]*r0[]*Scalar[ChrBxxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*
     u[-\[Nu]2])/(3*\[Rho]0[]^4) + 
   (m*dx[-\[Mu]2]*r0[]*Scalar[ChrBxx[\[Alpha]2]*ChruxBx[-\[Alpha]2]]*
     u[-\[Nu]2])/(6*\[Rho]0[]^4) + 
   (m*ChrBxx[-\[Mu]2]*Scalar[ChrBxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]]*
     u[-\[Nu]2])/(3*\[Rho]0[]^4) + 
   (2*m*ChrxBx[-\[Mu]2]*Scalar[ChrBxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]]*
     u[-\[Nu]2])/(3*\[Rho]0[]^4) + 
   (4*m*ChruBx[-\[Mu]2]*r0[]*Scalar[ChrBxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]]*
     u[-\[Nu]2])/(3*\[Rho]0[]^4) + 
   (m*dx[-\[Mu]2]*Scalar[ChrBxB[\[Alpha]2, -\[Beta]2]*ChrBxx[\[Beta]2]*
       ChrxBx[-\[Alpha]2]]*u[-\[Nu]2])/(6*\[Rho]0[]^4) + 
   (m*dx[-\[Mu]2]*Scalar[ChrBxxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]]*u[-\[Nu]2])/
    (3*\[Rho]0[]^4) + 
   (m*dx[-\[Mu]2]*Scalar[ChrBxx[\[Alpha]2]*ChrxxBx[-\[Alpha]2]]*u[-\[Nu]2])/
    (6*\[Rho]0[]^4) + (m*ChrBxx[-\[Mu]2]*
     Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*metric2[-\[Alpha]2, 
        -\[Beta]2]]*u[-\[Nu]2])/(4*\[Rho]0[]^4) + 
   (m*ChrxBx[-\[Mu]2]*Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*
       metric2[-\[Alpha]2, -\[Beta]2]]*u[-\[Nu]2])/(2*\[Rho]0[]^4) + 
   (m*ChruBx[-\[Mu]2]*r0[]*Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*
       metric2[-\[Alpha]2, -\[Beta]2]]*u[-\[Nu]2])/\[Rho]0[]^4 + 
   (m*dx[-\[Mu]2]*Scalar[ChrBxx[\[Alpha]2]*ChrBxxx[\[Beta]2]*
       metric2[-\[Alpha]2, -\[Beta]2]]*u[-\[Nu]2])/(3*\[Rho]0[]^4) + 
   (m*dx[-\[Mu]2]*Scalar[ChrBxB[\[Alpha]2, -\[Beta]2]*ChrBxx[\[Beta]2]*
       ChrBxx[\[Gamma]2]*metric2[-\[Alpha]2, -\[Gamma]2]]*u[-\[Nu]2])/
    (3*\[Rho]0[]^4) + (m*Chruxx[]^3*u[-\[Mu]2]*u[-\[Nu]2])/(2*\[Rho]0[]^4) + 
   (2*m*Chruxxx[]*Chrxxx[]*u[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]^4) + 
   (2*m*Chruxx[]*Chrxxxx[]*u[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]^4) + 
   (2*m*Chruxx[]*Chruxxx[]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^4 + 
   (m*Chrxxxxx[]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]^4) - 
   (4*m*Chrxxx[]*Cuxux[]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]^4) + 
   (m*Chruxxxx[]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]^4) - 
   (10*m*Chruxx[]*Cuxux[]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]^4) - 
   (4*m*CBuxu[-\[Beta]2]*ChrBxx[\[Beta]2]*r0[]^3*u[-\[Mu]2]*u[-\[Nu]2])/
    (3*\[Rho]0[]^4) - (m*Cuxuxx[]*r0[]^3*u[-\[Mu]2]*u[-\[Nu]2])/
    (3*\[Rho]0[]^4) + (m*Cuxuxu[]*r0[]^4*u[-\[Mu]2]*u[-\[Nu]2])/
    (3*\[Rho]0[]^4) + (m*r0[]^2*Scalar[CBxux[-\[Alpha]2]*ChrBxx[\[Alpha]2]]*
     u[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]^4) + 
   (2*m*Chrxxx[]*Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*u[-\[Mu]2]*
     u[-\[Nu]2])/(3*\[Rho]0[]^4) + 
   (2*m*Chruxx[]*r0[]*Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*u[-\[Mu]2]*
     u[-\[Nu]2])/\[Rho]0[]^4 + 
   (m*r0[]^2*Scalar[ChrBxB[\[Alpha]2, -\[Beta]2]*ChrBxx[\[Beta]2]*
       ChruBx[-\[Alpha]2]]*u[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]^4) + 
   (2*m*r0[]^2*Scalar[ChrBxxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*u[-\[Mu]2]*
     u[-\[Nu]2])/(3*\[Rho]0[]^4) + 
   (m*r0[]^2*Scalar[ChrBxx[\[Alpha]2]*ChruxBx[-\[Alpha]2]]*u[-\[Mu]2]*
     u[-\[Nu]2])/(3*\[Rho]0[]^4) + 
   (2*m*Chruxx[]*Scalar[ChrBxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]]*u[-\[Mu]2]*
     u[-\[Nu]2])/(3*\[Rho]0[]^4) + 
   (m*r0[]*Scalar[ChrBxB[\[Alpha]2, -\[Beta]2]*ChrBxx[\[Beta]2]*
       ChrxBx[-\[Alpha]2]]*u[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]^4) + 
   (2*m*r0[]*Scalar[ChrBxxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]]*u[-\[Mu]2]*
     u[-\[Nu]2])/(3*\[Rho]0[]^4) + 
   (m*r0[]*Scalar[ChrBxx[\[Alpha]2]*ChrxxBx[-\[Alpha]2]]*u[-\[Mu]2]*
     u[-\[Nu]2])/(3*\[Rho]0[]^4) + 
   (m*Chruxx[]*Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*
       metric2[-\[Alpha]2, -\[Beta]2]]*u[-\[Mu]2]*u[-\[Nu]2])/
    (2*\[Rho]0[]^4) + (2*m*r0[]*Scalar[ChrBxx[\[Alpha]2]*ChrBxxx[\[Beta]2]*
       metric2[-\[Alpha]2, -\[Beta]2]]*u[-\[Mu]2]*u[-\[Nu]2])/
    (3*\[Rho]0[]^4) + (2*m*r0[]*Scalar[ChrBxB[\[Alpha]2, -\[Beta]2]*
       ChrBxx[\[Beta]2]*ChrBxx[\[Gamma]2]*metric2[-\[Alpha]2, -\[Gamma]2]]*
     u[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]^4) + 
   (m*ChrBxB[\[Beta]2, -\[Nu]2]*ChrBxx[-\[Beta]2]*ChrBxx[-\[Mu]2])/
    (2*\[Rho]0[]^3) + (m*ChrBxB[-\[Nu]2, -\[Beta]2]*ChrBxx[\[Beta]2]*
     ChrBxx[-\[Mu]2])/(6*\[Rho]0[]^3) + 
   (m*ChrBxB[\[Beta]2, -\[Mu]2]*ChrBxx[-\[Beta]2]*ChrBxx[-\[Nu]2])/
    (2*\[Rho]0[]^3) + (m*ChrBxB[-\[Mu]2, -\[Beta]2]*ChrBxx[\[Beta]2]*
     ChrBxx[-\[Nu]2])/(6*\[Rho]0[]^3) + 
   (m*ChrBxx[-\[Nu]2]*ChruBx[-\[Mu]2]*Chruxx[])/(2*\[Rho]0[]^3) + 
   (m*ChrBxx[-\[Mu]2]*ChruBx[-\[Nu]2]*Chruxx[])/(2*\[Rho]0[]^3) + 
   (m*ChrBxx[\[Beta]2]*ChrBxx[-\[Nu]2]*ChrxBB[-\[Mu]2, -\[Beta]2])/
    (2*\[Rho]0[]^3) + (m*ChrBxx[\[Beta]2]*ChrBxx[-\[Mu]2]*
     ChrxBB[-\[Nu]2, -\[Beta]2])/(2*\[Rho]0[]^3) + 
   (m*ChrBxB[\[Beta]2, -\[Nu]2]*ChrBxx[-\[Beta]2]*ChrxBx[-\[Mu]2])/
    \[Rho]0[]^3 + (m*ChrBxB[-\[Nu]2, -\[Beta]2]*ChrBxx[\[Beta]2]*
     ChrxBx[-\[Mu]2])/(3*\[Rho]0[]^3) + 
   (m*ChruBx[-\[Nu]2]*Chruxx[]*ChrxBx[-\[Mu]2])/\[Rho]0[]^3 + 
   (m*ChrBxx[\[Beta]2]*ChrxBB[-\[Nu]2, -\[Beta]2]*ChrxBx[-\[Mu]2])/
    \[Rho]0[]^3 + (m*ChrBxB[\[Beta]2, -\[Mu]2]*ChrBxx[-\[Beta]2]*
     ChrxBx[-\[Nu]2])/\[Rho]0[]^3 + (m*ChrBxB[-\[Mu]2, -\[Beta]2]*
     ChrBxx[\[Beta]2]*ChrxBx[-\[Nu]2])/(3*\[Rho]0[]^3) + 
   (m*ChruBx[-\[Mu]2]*Chruxx[]*ChrxBx[-\[Nu]2])/\[Rho]0[]^3 + 
   (m*ChrBxx[\[Beta]2]*ChrxBB[-\[Mu]2, -\[Beta]2]*ChrxBx[-\[Nu]2])/
    \[Rho]0[]^3 - (m*ChruBx[-\[Mu]2]*ChruBx[-\[Nu]2]*Chrxxx[])/\[Rho]0[]^3 + 
   (m*ChrBxx[-\[Nu]2]*ChrxxxB[-\[Mu]2])/(2*\[Rho]0[]^3) + 
   (m*ChrxBx[-\[Nu]2]*ChrxxxB[-\[Mu]2])/\[Rho]0[]^3 + 
   (m*ChrBxx[-\[Mu]2]*ChrxxxB[-\[Nu]2])/(2*\[Rho]0[]^3) + 
   (m*ChrxBx[-\[Mu]2]*ChrxxxB[-\[Nu]2])/\[Rho]0[]^3 - 
   (m*CBxBx[-\[Nu]2, \[Beta]2]*ChrBxx[-\[Beta]2]*dx[-\[Mu]2])/
    (2*\[Rho]0[]^3) + (7*m*CBxBx[-\[Nu]2, -\[Beta]2]*ChrBxx[\[Beta]2]*
     dx[-\[Mu]2])/(12*\[Rho]0[]^3) + (m*ChrBxB[-\[Beta]2, -\[Chi]2$112278]*
     ChrBxB[\[Beta]2, -\[Nu]2]*ChrBxx[\[Chi]2$112278]*dx[-\[Mu]2])/
    (3*\[Rho]0[]^3) + (m*ChrBxB[\[Beta]2, -\[Chi]2$112278]*
     ChrBxB[-\[Nu]2, -\[Beta]2]*ChrBxx[\[Chi]2$112278]*dx[-\[Mu]2])/
    (12*\[Rho]0[]^3) + (m*ChrBxB[-\[Beta]2, -\[Nu]2]*ChrBxxx[\[Beta]2]*
     dx[-\[Mu]2])/(3*\[Rho]0[]^3) + (m*ChrBxB[-\[Nu]2, -\[Beta]2]*
     ChrBxxx[\[Beta]2]*dx[-\[Mu]2])/(6*\[Rho]0[]^3) + 
   (m*ChrBxx[\[Beta]2]*ChrBxx[-\[Chi]2$112278]*ChristoffelCD2[\[Chi]2$112278, 
      -\[Nu]2, -\[Beta]2]*dx[-\[Mu]2])/(2*\[Rho]0[]^3) - 
   (m*CBxux[-\[Nu]2]*Chruxx[]*dx[-\[Mu]2])/(3*\[Rho]0[]^3) + 
   (m*ChrBxx[\[Beta]2]*ChruBB[-\[Nu]2, -\[Beta]2]*Chruxx[]*dx[-\[Mu]2])/
    (2*\[Rho]0[]^3) + (m*Chruxx[]*ChruxxB[-\[Nu]2]*dx[-\[Mu]2])/
    (2*\[Rho]0[]^3) + (m*ChruBx[-\[Nu]2]*Chruxxx[]*dx[-\[Mu]2])/
    (3*\[Rho]0[]^3) + (m*ChrBxB[\[Beta]2, -\[Chi]2$112278]*
     ChrBxx[\[Chi]2$112278]*ChrxBB[-\[Nu]2, -\[Beta]2]*dx[-\[Mu]2])/
    (3*\[Rho]0[]^3) + (m*ChrBxxx[\[Beta]2]*ChrxBB[-\[Nu]2, -\[Beta]2]*
     dx[-\[Mu]2])/(3*\[Rho]0[]^3) - (m*CBuxu[-\[Nu]2]*Chrxxx[]*dx[-\[Mu]2])/
    (3*\[Rho]0[]^3) + (m*ChrxxxBx[-\[Nu]2]*dx[-\[Mu]2])/(3*\[Rho]0[]^3) + 
   (m*ChrBxx[-\[Nu]2]*Cuxux[]*dx[-\[Mu]2])/(6*\[Rho]0[]^3) + 
   (m*ChrxBx[-\[Nu]2]*Cuxux[]*dx[-\[Mu]2])/(3*\[Rho]0[]^3) - 
   (m*CBxBx[-\[Mu]2, \[Beta]2]*ChrBxx[-\[Beta]2]*dx[-\[Nu]2])/
    (2*\[Rho]0[]^3) + (7*m*CBxBx[-\[Mu]2, -\[Beta]2]*ChrBxx[\[Beta]2]*
     dx[-\[Nu]2])/(12*\[Rho]0[]^3) + (m*ChrBxB[-\[Beta]2, -\[Chi]2$112278]*
     ChrBxB[\[Beta]2, -\[Mu]2]*ChrBxx[\[Chi]2$112278]*dx[-\[Nu]2])/
    (3*\[Rho]0[]^3) + (m*ChrBxB[\[Beta]2, -\[Chi]2$112278]*
     ChrBxB[-\[Mu]2, -\[Beta]2]*ChrBxx[\[Chi]2$112278]*dx[-\[Nu]2])/
    (12*\[Rho]0[]^3) + (m*ChrBxB[-\[Beta]2, -\[Mu]2]*ChrBxxx[\[Beta]2]*
     dx[-\[Nu]2])/(3*\[Rho]0[]^3) + (m*ChrBxB[-\[Mu]2, -\[Beta]2]*
     ChrBxxx[\[Beta]2]*dx[-\[Nu]2])/(6*\[Rho]0[]^3) + 
   (m*ChrBxx[\[Beta]2]*ChrBxx[-\[Chi]2$112278]*ChristoffelCD2[\[Chi]2$112278, 
      -\[Mu]2, -\[Beta]2]*dx[-\[Nu]2])/(2*\[Rho]0[]^3) - 
   (m*CBxux[-\[Mu]2]*Chruxx[]*dx[-\[Nu]2])/(3*\[Rho]0[]^3) + 
   (m*ChrBxx[\[Beta]2]*ChruBB[-\[Mu]2, -\[Beta]2]*Chruxx[]*dx[-\[Nu]2])/
    (2*\[Rho]0[]^3) + (m*Chruxx[]*ChruxxB[-\[Mu]2]*dx[-\[Nu]2])/
    (2*\[Rho]0[]^3) + (m*ChruBx[-\[Mu]2]*Chruxxx[]*dx[-\[Nu]2])/
    (3*\[Rho]0[]^3) + (m*ChrBxB[\[Beta]2, -\[Chi]2$112278]*
     ChrBxx[\[Chi]2$112278]*ChrxBB[-\[Mu]2, -\[Beta]2]*dx[-\[Nu]2])/
    (3*\[Rho]0[]^3) + (m*ChrBxxx[\[Beta]2]*ChrxBB[-\[Mu]2, -\[Beta]2]*
     dx[-\[Nu]2])/(3*\[Rho]0[]^3) - (m*CBuxu[-\[Mu]2]*Chrxxx[]*dx[-\[Nu]2])/
    (3*\[Rho]0[]^3) + (m*ChrxxxBx[-\[Mu]2]*dx[-\[Nu]2])/(3*\[Rho]0[]^3) + 
   (m*ChrBxx[-\[Mu]2]*Cuxux[]*dx[-\[Nu]2])/(6*\[Rho]0[]^3) + 
   (m*ChrxBx[-\[Mu]2]*Cuxux[]*dx[-\[Nu]2])/(3*\[Rho]0[]^3) + 
   (m*CBuxu[-\[Beta]2]*ChrBxx[\[Beta]2]*dx[-\[Mu]2]*dx[-\[Nu]2])/
    (3*\[Rho]0[]^3) + (m*Cuxuxx[]*dx[-\[Mu]2]*dx[-\[Nu]2])/(12*\[Rho]0[]^3) + 
   (m*ChrBxx[-\[Nu]2]*ChrBxxx[\[Beta]2]*metric2[-\[Mu]2, -\[Beta]2])/
    (6*\[Rho]0[]^3) + (m*ChrBxxx[\[Beta]2]*ChrxBx[-\[Nu]2]*
     metric2[-\[Mu]2, -\[Beta]2])/(3*\[Rho]0[]^3) + 
   (m*ChrBxBx[\[Beta]2, -\[Chi]2$112278]*ChrBxx[\[Chi]2$112278]*dx[-\[Nu]2]*
     metric2[-\[Mu]2, -\[Beta]2])/(12*\[Rho]0[]^3) + 
   (m*ChrBxxxx[\[Beta]2]*dx[-\[Nu]2]*metric2[-\[Mu]2, -\[Beta]2])/
    (12*\[Rho]0[]^3) + (m*ChrBxx[-\[Mu]2]*ChrBxxx[\[Beta]2]*
     metric2[-\[Nu]2, -\[Beta]2])/(6*\[Rho]0[]^3) + 
   (m*ChrBxxx[\[Beta]2]*ChrxBx[-\[Mu]2]*metric2[-\[Nu]2, -\[Beta]2])/
    (3*\[Rho]0[]^3) + (m*ChrBxBx[\[Beta]2, -\[Chi]2$112278]*
     ChrBxx[\[Chi]2$112278]*dx[-\[Mu]2]*metric2[-\[Nu]2, -\[Beta]2])/
    (12*\[Rho]0[]^3) + (m*ChrBxxxx[\[Beta]2]*dx[-\[Mu]2]*
     metric2[-\[Nu]2, -\[Beta]2])/(12*\[Rho]0[]^3) - 
   (m*CBxux[-\[Nu]2]*ChrBxx[-\[Mu]2]*r0[])/(3*\[Rho]0[]^3) - 
   (m*CBxux[-\[Mu]2]*ChrBxx[-\[Nu]2]*r0[])/(3*\[Rho]0[]^3) + 
   (m*ChrBxx[\[Beta]2]*ChrBxx[-\[Nu]2]*ChruBB[-\[Mu]2, -\[Beta]2]*r0[])/
    (2*\[Rho]0[]^3) + (m*ChrBxx[\[Beta]2]*ChrBxx[-\[Mu]2]*
     ChruBB[-\[Nu]2, -\[Beta]2]*r0[])/(2*\[Rho]0[]^3) + 
   (m*ChrBxB[\[Beta]2, -\[Nu]2]*ChrBxx[-\[Beta]2]*ChruBx[-\[Mu]2]*r0[])/
    \[Rho]0[]^3 + (m*ChrBxB[-\[Nu]2, -\[Beta]2]*ChrBxx[\[Beta]2]*
     ChruBx[-\[Mu]2]*r0[])/(3*\[Rho]0[]^3) + 
   (m*ChrBxB[\[Beta]2, -\[Mu]2]*ChrBxx[-\[Beta]2]*ChruBx[-\[Nu]2]*r0[])/
    \[Rho]0[]^3 + (m*ChrBxB[-\[Mu]2, -\[Beta]2]*ChrBxx[\[Beta]2]*
     ChruBx[-\[Nu]2]*r0[])/(3*\[Rho]0[]^3) + 
   (m*ChruBx[-\[Mu]2]*ChruBx[-\[Nu]2]*Chruxx[]*r0[])/\[Rho]0[]^3 + 
   (m*ChrBxx[-\[Nu]2]*ChruxxB[-\[Mu]2]*r0[])/(2*\[Rho]0[]^3) + 
   (m*ChrBxx[-\[Mu]2]*ChruxxB[-\[Nu]2]*r0[])/(2*\[Rho]0[]^3) + 
   (m*ChrBxx[\[Beta]2]*ChruBx[-\[Nu]2]*ChrxBB[-\[Mu]2, -\[Beta]2]*r0[])/
    \[Rho]0[]^3 + (m*ChrBxx[\[Beta]2]*ChruBx[-\[Mu]2]*
     ChrxBB[-\[Nu]2, -\[Beta]2]*r0[])/\[Rho]0[]^3 - 
   (2*m*CBxux[-\[Nu]2]*ChrxBx[-\[Mu]2]*r0[])/(3*\[Rho]0[]^3) + 
   (m*ChrBxx[\[Beta]2]*ChruBB[-\[Nu]2, -\[Beta]2]*ChrxBx[-\[Mu]2]*r0[])/
    \[Rho]0[]^3 + (m*ChruxxB[-\[Nu]2]*ChrxBx[-\[Mu]2]*r0[])/\[Rho]0[]^3 - 
   (2*m*CBxux[-\[Mu]2]*ChrxBx[-\[Nu]2]*r0[])/(3*\[Rho]0[]^3) + 
   (m*ChrBxx[\[Beta]2]*ChruBB[-\[Mu]2, -\[Beta]2]*ChrxBx[-\[Nu]2]*r0[])/
    \[Rho]0[]^3 + (m*ChruxxB[-\[Mu]2]*ChrxBx[-\[Nu]2]*r0[])/\[Rho]0[]^3 + 
   (m*ChruBx[-\[Nu]2]*ChrxxxB[-\[Mu]2]*r0[])/\[Rho]0[]^3 + 
   (m*ChruBx[-\[Mu]2]*ChrxxxB[-\[Nu]2]*r0[])/\[Rho]0[]^3 - 
   (m*CBxuxx[-\[Nu]2]*dx[-\[Mu]2]*r0[])/(6*\[Rho]0[]^3) + 
   (m*CBBxu[-\[Nu]2, -\[Beta]2]*ChrBxx[\[Beta]2]*dx[-\[Mu]2]*r0[])/
    (3*\[Rho]0[]^3) + (m*CBuBx[-\[Beta]2, -\[Nu]2]*ChrBxx[\[Beta]2]*
     dx[-\[Mu]2]*r0[])/(3*\[Rho]0[]^3) + 
   (m*ChrBxB[\[Beta]2, -\[Chi]2$112278]*ChrBxx[\[Chi]2$112278]*
     ChruBB[-\[Nu]2, -\[Beta]2]*dx[-\[Mu]2]*r0[])/(3*\[Rho]0[]^3) + 
   (m*ChrBxxx[\[Beta]2]*ChruBB[-\[Nu]2, -\[Beta]2]*dx[-\[Mu]2]*r0[])/
    (3*\[Rho]0[]^3) - (m*CBuxu[-\[Nu]2]*Chruxx[]*dx[-\[Mu]2]*r0[])/
    \[Rho]0[]^3 + (m*ChruxxBx[-\[Nu]2]*dx[-\[Mu]2]*r0[])/(3*\[Rho]0[]^3) - 
   (m*ChruBx[-\[Nu]2]*Cuxux[]*dx[-\[Mu]2]*r0[])/(3*\[Rho]0[]^3) - 
   (m*CBxuxx[-\[Mu]2]*dx[-\[Nu]2]*r0[])/(6*\[Rho]0[]^3) + 
   (m*CBBxu[-\[Mu]2, -\[Beta]2]*ChrBxx[\[Beta]2]*dx[-\[Nu]2]*r0[])/
    (3*\[Rho]0[]^3) + (m*CBuBx[-\[Beta]2, -\[Mu]2]*ChrBxx[\[Beta]2]*
     dx[-\[Nu]2]*r0[])/(3*\[Rho]0[]^3) + 
   (m*ChrBxB[\[Beta]2, -\[Chi]2$112278]*ChrBxx[\[Chi]2$112278]*
     ChruBB[-\[Mu]2, -\[Beta]2]*dx[-\[Nu]2]*r0[])/(3*\[Rho]0[]^3) + 
   (m*ChrBxxx[\[Beta]2]*ChruBB[-\[Mu]2, -\[Beta]2]*dx[-\[Nu]2]*r0[])/
    (3*\[Rho]0[]^3) - (m*CBuxu[-\[Mu]2]*Chruxx[]*dx[-\[Nu]2]*r0[])/
    \[Rho]0[]^3 + (m*ChruxxBx[-\[Mu]2]*dx[-\[Nu]2]*r0[])/(3*\[Rho]0[]^3) - 
   (m*ChruBx[-\[Mu]2]*Cuxux[]*dx[-\[Nu]2]*r0[])/(3*\[Rho]0[]^3) - 
   (m*Cuxuxu[]*dx[-\[Mu]2]*dx[-\[Nu]2]*r0[])/(4*\[Rho]0[]^3) + 
   (m*ChrBxxx[\[Beta]2]*ChruBx[-\[Nu]2]*metric2[-\[Mu]2, -\[Beta]2]*r0[])/
    (3*\[Rho]0[]^3) + (m*ChrBxxx[\[Beta]2]*ChruBx[-\[Mu]2]*
     metric2[-\[Nu]2, -\[Beta]2]*r0[])/(3*\[Rho]0[]^3) - 
   (m*CBuxu[-\[Nu]2]*ChrBxx[-\[Mu]2]*r0[]^2)/(3*\[Rho]0[]^3) - 
   (m*CBuxu[-\[Mu]2]*ChrBxx[-\[Nu]2]*r0[]^2)/(3*\[Rho]0[]^3) - 
   (2*m*CBxux[-\[Nu]2]*ChruBx[-\[Mu]2]*r0[]^2)/(3*\[Rho]0[]^3) + 
   (m*ChrBxx[\[Beta]2]*ChruBB[-\[Nu]2, -\[Beta]2]*ChruBx[-\[Mu]2]*r0[]^2)/
    \[Rho]0[]^3 - (2*m*CBxux[-\[Mu]2]*ChruBx[-\[Nu]2]*r0[]^2)/
    (3*\[Rho]0[]^3) + (m*ChrBxx[\[Beta]2]*ChruBB[-\[Mu]2, -\[Beta]2]*
     ChruBx[-\[Nu]2]*r0[]^2)/\[Rho]0[]^3 + 
   (m*ChruBx[-\[Nu]2]*ChruxxB[-\[Mu]2]*r0[]^2)/\[Rho]0[]^3 + 
   (m*ChruBx[-\[Mu]2]*ChruxxB[-\[Nu]2]*r0[]^2)/\[Rho]0[]^3 - 
   (2*m*CBuxu[-\[Nu]2]*ChrxBx[-\[Mu]2]*r0[]^2)/(3*\[Rho]0[]^3) - 
   (2*m*CBuxu[-\[Mu]2]*ChrxBx[-\[Nu]2]*r0[]^2)/(3*\[Rho]0[]^3) - 
   (m*CBuxux[-\[Nu]2]*dx[-\[Mu]2]*r0[]^2)/(4*\[Rho]0[]^3) - 
   (m*CBxuxu[-\[Nu]2]*dx[-\[Mu]2]*r0[]^2)/(12*\[Rho]0[]^3) - 
   (2*m*CBuxu[-\[Beta]2]*ChrBxB[\[Beta]2, -\[Nu]2]*dx[-\[Mu]2]*r0[]^2)/
    (3*\[Rho]0[]^3) - (m*CBuBu[-\[Nu]2, -\[Beta]2]*ChrBxx[\[Beta]2]*
     dx[-\[Mu]2]*r0[]^2)/(3*\[Rho]0[]^3) - 
   (m*CBuxux[-\[Mu]2]*dx[-\[Nu]2]*r0[]^2)/(4*\[Rho]0[]^3) - 
   (m*CBxuxu[-\[Mu]2]*dx[-\[Nu]2]*r0[]^2)/(12*\[Rho]0[]^3) - 
   (2*m*CBuxu[-\[Beta]2]*ChrBxB[\[Beta]2, -\[Mu]2]*dx[-\[Nu]2]*r0[]^2)/
    (3*\[Rho]0[]^3) - (m*CBuBu[-\[Mu]2, -\[Beta]2]*ChrBxx[\[Beta]2]*
     dx[-\[Nu]2]*r0[]^2)/(3*\[Rho]0[]^3) - 
   (2*m*CBuxu[-\[Nu]2]*ChruBx[-\[Mu]2]*r0[]^3)/(3*\[Rho]0[]^3) - 
   (2*m*CBuxu[-\[Mu]2]*ChruBx[-\[Nu]2]*r0[]^3)/(3*\[Rho]0[]^3) + 
   (m*CBuxuu[-\[Nu]2]*dx[-\[Mu]2]*r0[]^3)/(6*\[Rho]0[]^3) + 
   (m*CBuxuu[-\[Mu]2]*dx[-\[Nu]2]*r0[]^3)/(6*\[Rho]0[]^3) + 
   (m*ChruBx[-\[Nu]2]*dx[-\[Mu]2]*Scalar[ChrBxx[\[Alpha]2]*
       ChruBx[-\[Alpha]2]])/(3*\[Rho]0[]^3) + 
   (m*ChruBx[-\[Mu]2]*dx[-\[Nu]2]*Scalar[ChrBxx[\[Alpha]2]*
       ChruBx[-\[Alpha]2]])/(3*\[Rho]0[]^3) + 
   (m*ChrBxB[\[Beta]2, -\[Nu]2]*ChrBxx[-\[Beta]2]*Chruxx[]*u[-\[Mu]2])/
    (2*\[Rho]0[]^3) + (m*ChrBxB[-\[Nu]2, -\[Beta]2]*ChrBxx[\[Beta]2]*Chruxx[]*
     u[-\[Mu]2])/(6*\[Rho]0[]^3) + (m*ChruBx[-\[Nu]2]*Chruxx[]^2*u[-\[Mu]2])/
    (4*\[Rho]0[]^3) + (m*ChrBxx[-\[Nu]2]*Chruxxx[]*u[-\[Mu]2])/
    (6*\[Rho]0[]^3) + (m*ChrBxx[\[Beta]2]*Chruxx[]*ChrxBB[-\[Nu]2, -\[Beta]2]*
     u[-\[Mu]2])/(2*\[Rho]0[]^3) + (m*Chruxxx[]*ChrxBx[-\[Nu]2]*u[-\[Mu]2])/
    (3*\[Rho]0[]^3) + (m*CBxux[-\[Nu]2]*Chrxxx[]*u[-\[Mu]2])/\[Rho]0[]^3 - 
   (m*ChrBxx[\[Beta]2]*ChruBB[-\[Nu]2, -\[Beta]2]*Chrxxx[]*u[-\[Mu]2])/
    (2*\[Rho]0[]^3) - (m*ChruxxB[-\[Nu]2]*Chrxxx[]*u[-\[Mu]2])/
    (2*\[Rho]0[]^3) + (m*Chruxx[]*ChrxxxB[-\[Nu]2]*u[-\[Mu]2])/
    (2*\[Rho]0[]^3) - (m*ChruBx[-\[Nu]2]*Chrxxxx[]*u[-\[Mu]2])/
    (3*\[Rho]0[]^3) + (m*Chruxxxx[]*dx[-\[Nu]2]*u[-\[Mu]2])/
    (12*\[Rho]0[]^3) - (m*Chruxx[]*Cuxux[]*dx[-\[Nu]2]*u[-\[Mu]2])/
    (6*\[Rho]0[]^3) + (m*ChrBxxx[\[Beta]2]*Chruxx[]*
     metric2[-\[Nu]2, -\[Beta]2]*u[-\[Mu]2])/(6*\[Rho]0[]^3) - 
   (m*CBxBx[-\[Nu]2, \[Beta]2]*ChrBxx[-\[Beta]2]*r0[]*u[-\[Mu]2])/
    (2*\[Rho]0[]^3) + (7*m*CBxBx[-\[Nu]2, -\[Beta]2]*ChrBxx[\[Beta]2]*r0[]*
     u[-\[Mu]2])/(12*\[Rho]0[]^3) + (m*ChrBxB[-\[Beta]2, -\[Chi]2$112278]*
     ChrBxB[\[Beta]2, -\[Nu]2]*ChrBxx[\[Chi]2$112278]*r0[]*u[-\[Mu]2])/
    (3*\[Rho]0[]^3) + (m*ChrBxB[\[Beta]2, -\[Chi]2$112278]*
     ChrBxB[-\[Nu]2, -\[Beta]2]*ChrBxx[\[Chi]2$112278]*r0[]*u[-\[Mu]2])/
    (12*\[Rho]0[]^3) + (m*ChrBxB[-\[Beta]2, -\[Nu]2]*ChrBxxx[\[Beta]2]*r0[]*
     u[-\[Mu]2])/(3*\[Rho]0[]^3) + (m*ChrBxB[-\[Nu]2, -\[Beta]2]*
     ChrBxxx[\[Beta]2]*r0[]*u[-\[Mu]2])/(6*\[Rho]0[]^3) + 
   (m*ChrBxx[\[Beta]2]*ChrBxx[-\[Chi]2$112278]*ChristoffelCD2[\[Chi]2$112278, 
      -\[Nu]2, -\[Beta]2]*r0[]*u[-\[Mu]2])/(2*\[Rho]0[]^3) + 
   (m*CBxux[-\[Nu]2]*Chruxx[]*r0[]*u[-\[Mu]2])/(3*\[Rho]0[]^3) + 
   (m*ChrBxx[\[Beta]2]*ChruBB[-\[Nu]2, -\[Beta]2]*Chruxx[]*r0[]*u[-\[Mu]2])/
    (2*\[Rho]0[]^3) + (m*Chruxx[]*ChruxxB[-\[Nu]2]*r0[]*u[-\[Mu]2])/
    (2*\[Rho]0[]^3) + (m*ChruBx[-\[Nu]2]*Chruxxx[]*r0[]*u[-\[Mu]2])/
    (3*\[Rho]0[]^3) + (m*ChrBxB[\[Beta]2, -\[Chi]2$112278]*
     ChrBxx[\[Chi]2$112278]*ChrxBB[-\[Nu]2, -\[Beta]2]*r0[]*u[-\[Mu]2])/
    (3*\[Rho]0[]^3) + (m*ChrBxxx[\[Beta]2]*ChrxBB[-\[Nu]2, -\[Beta]2]*r0[]*
     u[-\[Mu]2])/(3*\[Rho]0[]^3) - (m*CBuxu[-\[Nu]2]*Chrxxx[]*r0[]*
     u[-\[Mu]2])/(3*\[Rho]0[]^3) + (m*ChrxxxBx[-\[Nu]2]*r0[]*u[-\[Mu]2])/
    (3*\[Rho]0[]^3) - (m*ChrBxx[-\[Nu]2]*Cuxux[]*r0[]*u[-\[Mu]2])/
    (6*\[Rho]0[]^3) - (m*ChrxBx[-\[Nu]2]*Cuxux[]*r0[]*u[-\[Mu]2])/
    (3*\[Rho]0[]^3) - (m*CBuxu[-\[Beta]2]*ChrBxx[\[Beta]2]*dx[-\[Nu]2]*r0[]*
     u[-\[Mu]2])/(3*\[Rho]0[]^3) - (m*Cuxuxx[]*dx[-\[Nu]2]*r0[]*u[-\[Mu]2])/
    (12*\[Rho]0[]^3) + (m*ChrBxBx[\[Beta]2, -\[Chi]2$112278]*
     ChrBxx[\[Chi]2$112278]*metric2[-\[Nu]2, -\[Beta]2]*r0[]*u[-\[Mu]2])/
    (12*\[Rho]0[]^3) + (m*ChrBxxxx[\[Beta]2]*metric2[-\[Nu]2, -\[Beta]2]*r0[]*
     u[-\[Mu]2])/(12*\[Rho]0[]^3) - (m*CBxuxx[-\[Nu]2]*r0[]^2*u[-\[Mu]2])/
    (6*\[Rho]0[]^3) + (m*CBBxu[-\[Nu]2, -\[Beta]2]*ChrBxx[\[Beta]2]*r0[]^2*
     u[-\[Mu]2])/(3*\[Rho]0[]^3) + (m*CBuBx[-\[Beta]2, -\[Nu]2]*
     ChrBxx[\[Beta]2]*r0[]^2*u[-\[Mu]2])/(3*\[Rho]0[]^3) + 
   (m*ChrBxB[\[Beta]2, -\[Chi]2$112278]*ChrBxx[\[Chi]2$112278]*
     ChruBB[-\[Nu]2, -\[Beta]2]*r0[]^2*u[-\[Mu]2])/(3*\[Rho]0[]^3) + 
   (m*ChrBxxx[\[Beta]2]*ChruBB[-\[Nu]2, -\[Beta]2]*r0[]^2*u[-\[Mu]2])/
    (3*\[Rho]0[]^3) - (4*m*CBuxu[-\[Nu]2]*Chruxx[]*r0[]^2*u[-\[Mu]2])/
    (3*\[Rho]0[]^3) + (m*ChruxxBx[-\[Nu]2]*r0[]^2*u[-\[Mu]2])/
    (3*\[Rho]0[]^3) - (2*m*ChruBx[-\[Nu]2]*Cuxux[]*r0[]^2*u[-\[Mu]2])/
    (3*\[Rho]0[]^3) - (m*CBuxux[-\[Nu]2]*r0[]^3*u[-\[Mu]2])/(4*\[Rho]0[]^3) - 
   (m*CBxuxu[-\[Nu]2]*r0[]^3*u[-\[Mu]2])/(12*\[Rho]0[]^3) - 
   (2*m*CBuxu[-\[Beta]2]*ChrBxB[\[Beta]2, -\[Nu]2]*r0[]^3*u[-\[Mu]2])/
    (3*\[Rho]0[]^3) - (m*CBuBu[-\[Nu]2, -\[Beta]2]*ChrBxx[\[Beta]2]*r0[]^3*
     u[-\[Mu]2])/(3*\[Rho]0[]^3) + (m*CBuxuu[-\[Nu]2]*r0[]^4*u[-\[Mu]2])/
    (6*\[Rho]0[]^3) + 
   (m*dx[-\[Nu]2]*Scalar[CBxux[-\[Alpha]2]*ChrBxx[\[Alpha]2]]*u[-\[Mu]2])/
    (12*\[Rho]0[]^3) + (m*ChrBxx[-\[Nu]2]*
     Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*u[-\[Mu]2])/
    (6*\[Rho]0[]^3) + (m*ChrxBx[-\[Nu]2]*
     Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*u[-\[Mu]2])/
    (3*\[Rho]0[]^3) + (m*ChruBx[-\[Nu]2]*r0[]*
     Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*u[-\[Mu]2])/
    (3*\[Rho]0[]^3) + (m*dx[-\[Nu]2]*Scalar[ChrBxB[\[Alpha]2, -\[Beta]2]*
       ChrBxx[\[Beta]2]*ChruBx[-\[Alpha]2]]*u[-\[Mu]2])/(12*\[Rho]0[]^3) + 
   (m*dx[-\[Nu]2]*Scalar[ChrBxxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*u[-\[Mu]2])/
    (6*\[Rho]0[]^3) + 
   (m*dx[-\[Nu]2]*Scalar[ChrBxx[\[Alpha]2]*ChruxBx[-\[Alpha]2]]*u[-\[Mu]2])/
    (12*\[Rho]0[]^3) - (m*ChruBx[-\[Nu]2]*
     Scalar[ChrBxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]]*u[-\[Mu]2])/
    (3*\[Rho]0[]^3) - (m*ChruBx[-\[Nu]2]*
     Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*metric2[-\[Alpha]2, 
        -\[Beta]2]]*u[-\[Mu]2])/(4*\[Rho]0[]^3) + 
   (m*ChrBxB[\[Beta]2, -\[Mu]2]*ChrBxx[-\[Beta]2]*Chruxx[]*u[-\[Nu]2])/
    (2*\[Rho]0[]^3) + (m*ChrBxB[-\[Mu]2, -\[Beta]2]*ChrBxx[\[Beta]2]*Chruxx[]*
     u[-\[Nu]2])/(6*\[Rho]0[]^3) + (m*ChruBx[-\[Mu]2]*Chruxx[]^2*u[-\[Nu]2])/
    (4*\[Rho]0[]^3) + (m*ChrBxx[-\[Mu]2]*Chruxxx[]*u[-\[Nu]2])/
    (6*\[Rho]0[]^3) + (m*ChrBxx[\[Beta]2]*Chruxx[]*ChrxBB[-\[Mu]2, -\[Beta]2]*
     u[-\[Nu]2])/(2*\[Rho]0[]^3) + (m*Chruxxx[]*ChrxBx[-\[Mu]2]*u[-\[Nu]2])/
    (3*\[Rho]0[]^3) + (m*CBxux[-\[Mu]2]*Chrxxx[]*u[-\[Nu]2])/\[Rho]0[]^3 - 
   (m*ChrBxx[\[Beta]2]*ChruBB[-\[Mu]2, -\[Beta]2]*Chrxxx[]*u[-\[Nu]2])/
    (2*\[Rho]0[]^3) - (m*ChruxxB[-\[Mu]2]*Chrxxx[]*u[-\[Nu]2])/
    (2*\[Rho]0[]^3) + (m*Chruxx[]*ChrxxxB[-\[Mu]2]*u[-\[Nu]2])/
    (2*\[Rho]0[]^3) - (m*ChruBx[-\[Mu]2]*Chrxxxx[]*u[-\[Nu]2])/
    (3*\[Rho]0[]^3) + (m*Chruxxxx[]*dx[-\[Mu]2]*u[-\[Nu]2])/
    (12*\[Rho]0[]^3) - (m*Chruxx[]*Cuxux[]*dx[-\[Mu]2]*u[-\[Nu]2])/
    (6*\[Rho]0[]^3) + (m*ChrBxxx[\[Beta]2]*Chruxx[]*
     metric2[-\[Mu]2, -\[Beta]2]*u[-\[Nu]2])/(6*\[Rho]0[]^3) - 
   (m*CBxBx[-\[Mu]2, \[Beta]2]*ChrBxx[-\[Beta]2]*r0[]*u[-\[Nu]2])/
    (2*\[Rho]0[]^3) + (7*m*CBxBx[-\[Mu]2, -\[Beta]2]*ChrBxx[\[Beta]2]*r0[]*
     u[-\[Nu]2])/(12*\[Rho]0[]^3) + (m*ChrBxB[-\[Beta]2, -\[Chi]2$112278]*
     ChrBxB[\[Beta]2, -\[Mu]2]*ChrBxx[\[Chi]2$112278]*r0[]*u[-\[Nu]2])/
    (3*\[Rho]0[]^3) + (m*ChrBxB[\[Beta]2, -\[Chi]2$112278]*
     ChrBxB[-\[Mu]2, -\[Beta]2]*ChrBxx[\[Chi]2$112278]*r0[]*u[-\[Nu]2])/
    (12*\[Rho]0[]^3) + (m*ChrBxB[-\[Beta]2, -\[Mu]2]*ChrBxxx[\[Beta]2]*r0[]*
     u[-\[Nu]2])/(3*\[Rho]0[]^3) + (m*ChrBxB[-\[Mu]2, -\[Beta]2]*
     ChrBxxx[\[Beta]2]*r0[]*u[-\[Nu]2])/(6*\[Rho]0[]^3) + 
   (m*ChrBxx[\[Beta]2]*ChrBxx[-\[Chi]2$112278]*ChristoffelCD2[\[Chi]2$112278, 
      -\[Mu]2, -\[Beta]2]*r0[]*u[-\[Nu]2])/(2*\[Rho]0[]^3) + 
   (m*CBxux[-\[Mu]2]*Chruxx[]*r0[]*u[-\[Nu]2])/(3*\[Rho]0[]^3) + 
   (m*ChrBxx[\[Beta]2]*ChruBB[-\[Mu]2, -\[Beta]2]*Chruxx[]*r0[]*u[-\[Nu]2])/
    (2*\[Rho]0[]^3) + (m*Chruxx[]*ChruxxB[-\[Mu]2]*r0[]*u[-\[Nu]2])/
    (2*\[Rho]0[]^3) + (m*ChruBx[-\[Mu]2]*Chruxxx[]*r0[]*u[-\[Nu]2])/
    (3*\[Rho]0[]^3) + (m*ChrBxB[\[Beta]2, -\[Chi]2$112278]*
     ChrBxx[\[Chi]2$112278]*ChrxBB[-\[Mu]2, -\[Beta]2]*r0[]*u[-\[Nu]2])/
    (3*\[Rho]0[]^3) + (m*ChrBxxx[\[Beta]2]*ChrxBB[-\[Mu]2, -\[Beta]2]*r0[]*
     u[-\[Nu]2])/(3*\[Rho]0[]^3) - (m*CBuxu[-\[Mu]2]*Chrxxx[]*r0[]*
     u[-\[Nu]2])/(3*\[Rho]0[]^3) + (m*ChrxxxBx[-\[Mu]2]*r0[]*u[-\[Nu]2])/
    (3*\[Rho]0[]^3) - (m*ChrBxx[-\[Mu]2]*Cuxux[]*r0[]*u[-\[Nu]2])/
    (6*\[Rho]0[]^3) - (m*ChrxBx[-\[Mu]2]*Cuxux[]*r0[]*u[-\[Nu]2])/
    (3*\[Rho]0[]^3) - (m*CBuxu[-\[Beta]2]*ChrBxx[\[Beta]2]*dx[-\[Mu]2]*r0[]*
     u[-\[Nu]2])/(3*\[Rho]0[]^3) - (m*Cuxuxx[]*dx[-\[Mu]2]*r0[]*u[-\[Nu]2])/
    (12*\[Rho]0[]^3) + (m*ChrBxBx[\[Beta]2, -\[Chi]2$112278]*
     ChrBxx[\[Chi]2$112278]*metric2[-\[Mu]2, -\[Beta]2]*r0[]*u[-\[Nu]2])/
    (12*\[Rho]0[]^3) + (m*ChrBxxxx[\[Beta]2]*metric2[-\[Mu]2, -\[Beta]2]*r0[]*
     u[-\[Nu]2])/(12*\[Rho]0[]^3) - (m*CBxuxx[-\[Mu]2]*r0[]^2*u[-\[Nu]2])/
    (6*\[Rho]0[]^3) + (m*CBBxu[-\[Mu]2, -\[Beta]2]*ChrBxx[\[Beta]2]*r0[]^2*
     u[-\[Nu]2])/(3*\[Rho]0[]^3) + (m*CBuBx[-\[Beta]2, -\[Mu]2]*
     ChrBxx[\[Beta]2]*r0[]^2*u[-\[Nu]2])/(3*\[Rho]0[]^3) + 
   (m*ChrBxB[\[Beta]2, -\[Chi]2$112278]*ChrBxx[\[Chi]2$112278]*
     ChruBB[-\[Mu]2, -\[Beta]2]*r0[]^2*u[-\[Nu]2])/(3*\[Rho]0[]^3) + 
   (m*ChrBxxx[\[Beta]2]*ChruBB[-\[Mu]2, -\[Beta]2]*r0[]^2*u[-\[Nu]2])/
    (3*\[Rho]0[]^3) - (4*m*CBuxu[-\[Mu]2]*Chruxx[]*r0[]^2*u[-\[Nu]2])/
    (3*\[Rho]0[]^3) + (m*ChruxxBx[-\[Mu]2]*r0[]^2*u[-\[Nu]2])/
    (3*\[Rho]0[]^3) - (2*m*ChruBx[-\[Mu]2]*Cuxux[]*r0[]^2*u[-\[Nu]2])/
    (3*\[Rho]0[]^3) - (m*CBuxux[-\[Mu]2]*r0[]^3*u[-\[Nu]2])/(4*\[Rho]0[]^3) - 
   (m*CBxuxu[-\[Mu]2]*r0[]^3*u[-\[Nu]2])/(12*\[Rho]0[]^3) - 
   (2*m*CBuxu[-\[Beta]2]*ChrBxB[\[Beta]2, -\[Mu]2]*r0[]^3*u[-\[Nu]2])/
    (3*\[Rho]0[]^3) - (m*CBuBu[-\[Mu]2, -\[Beta]2]*ChrBxx[\[Beta]2]*r0[]^3*
     u[-\[Nu]2])/(3*\[Rho]0[]^3) + (m*CBuxuu[-\[Mu]2]*r0[]^4*u[-\[Nu]2])/
    (6*\[Rho]0[]^3) + 
   (m*dx[-\[Mu]2]*Scalar[CBxux[-\[Alpha]2]*ChrBxx[\[Alpha]2]]*u[-\[Nu]2])/
    (12*\[Rho]0[]^3) + (m*ChrBxx[-\[Mu]2]*
     Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*u[-\[Nu]2])/
    (6*\[Rho]0[]^3) + (m*ChrxBx[-\[Mu]2]*
     Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*u[-\[Nu]2])/
    (3*\[Rho]0[]^3) + (m*ChruBx[-\[Mu]2]*r0[]*
     Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*u[-\[Nu]2])/
    (3*\[Rho]0[]^3) + (m*dx[-\[Mu]2]*Scalar[ChrBxB[\[Alpha]2, -\[Beta]2]*
       ChrBxx[\[Beta]2]*ChruBx[-\[Alpha]2]]*u[-\[Nu]2])/(12*\[Rho]0[]^3) + 
   (m*dx[-\[Mu]2]*Scalar[ChrBxxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*u[-\[Nu]2])/
    (6*\[Rho]0[]^3) + 
   (m*dx[-\[Mu]2]*Scalar[ChrBxx[\[Alpha]2]*ChruxBx[-\[Alpha]2]]*u[-\[Nu]2])/
    (12*\[Rho]0[]^3) - (m*ChruBx[-\[Mu]2]*
     Scalar[ChrBxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]]*u[-\[Nu]2])/
    (3*\[Rho]0[]^3) - (m*ChruBx[-\[Mu]2]*
     Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*metric2[-\[Alpha]2, 
        -\[Beta]2]]*u[-\[Nu]2])/(4*\[Rho]0[]^3) + 
   (m*Chruxx[]*Chruxxx[]*u[-\[Mu]2]*u[-\[Nu]2])/(6*\[Rho]0[]^3) - 
   (m*Chrxxxxx[]*u[-\[Mu]2]*u[-\[Nu]2])/(12*\[Rho]0[]^3) + 
   (m*Chrxxx[]*Cuxux[]*u[-\[Mu]2]*u[-\[Nu]2])/(6*\[Rho]0[]^3) + 
   (m*Chruxxxx[]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/(12*\[Rho]0[]^3) - 
   (m*Chruxx[]*Cuxux[]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/(2*\[Rho]0[]^3) - 
   (2*m*CBuxu[-\[Beta]2]*ChrBxx[\[Beta]2]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/
    (3*\[Rho]0[]^3) - (m*Cuxuxx[]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/
    (6*\[Rho]0[]^3) + (m*Cuxuxu[]*r0[]^3*u[-\[Mu]2]*u[-\[Nu]2])/
    (6*\[Rho]0[]^3) + (m*r0[]*Scalar[CBxux[-\[Alpha]2]*ChrBxx[\[Alpha]2]]*
     u[-\[Mu]2]*u[-\[Nu]2])/(12*\[Rho]0[]^3) + 
   (m*Chruxx[]*Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*u[-\[Mu]2]*
     u[-\[Nu]2])/(6*\[Rho]0[]^3) + 
   (m*r0[]*Scalar[ChrBxB[\[Alpha]2, -\[Beta]2]*ChrBxx[\[Beta]2]*
       ChruBx[-\[Alpha]2]]*u[-\[Mu]2]*u[-\[Nu]2])/(12*\[Rho]0[]^3) + 
   (m*r0[]*Scalar[ChrBxxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*u[-\[Mu]2]*
     u[-\[Nu]2])/(6*\[Rho]0[]^3) + 
   (m*r0[]*Scalar[ChrBxx[\[Alpha]2]*ChruxBx[-\[Alpha]2]]*u[-\[Mu]2]*
     u[-\[Nu]2])/(12*\[Rho]0[]^3) - 
   (m*Scalar[ChrBxB[\[Alpha]2, -\[Beta]2]*ChrBxx[\[Beta]2]*
       ChrxBx[-\[Alpha]2]]*u[-\[Mu]2]*u[-\[Nu]2])/(12*\[Rho]0[]^3) - 
   (m*Scalar[ChrBxxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]]*u[-\[Mu]2]*u[-\[Nu]2])/
    (6*\[Rho]0[]^3) - (m*Scalar[ChrBxx[\[Alpha]2]*ChrxxBx[-\[Alpha]2]]*
     u[-\[Mu]2]*u[-\[Nu]2])/(12*\[Rho]0[]^3) - 
   (m*Scalar[ChrBxx[\[Alpha]2]*ChrBxxx[\[Beta]2]*metric2[-\[Alpha]2, 
        -\[Beta]2]]*u[-\[Mu]2]*u[-\[Nu]2])/(6*\[Rho]0[]^3) - 
   (m*Scalar[ChrBxB[\[Alpha]2, -\[Beta]2]*ChrBxx[\[Beta]2]*ChrBxx[\[Gamma]2]*
       metric2[-\[Alpha]2, -\[Gamma]2]]*u[-\[Mu]2]*u[-\[Nu]2])/
    (6*\[Rho]0[]^3) + (m*ChrBxx[\[Beta]2]*dx[-\[Nu]2]*dx[\[Chi]2$112278]*
     dx[-\[Chi]2$24269$87136]*WeylCD2[-\[Mu]2, -\[Beta]2, -\[Chi]2$112278, 
      \[Chi]2$24269$87136])/(2*\[Rho]0[]^3) + 
   (m*ChrBxx[\[Beta]2]*dx[\[Chi]2$112278]*dx[-\[Chi]2$24269$87136]*r0[]*
     u[-\[Nu]2]*WeylCD2[-\[Mu]2, -\[Beta]2, -\[Chi]2$112278, 
      \[Chi]2$24269$87136])/(2*\[Rho]0[]^3) + 
   (m*ChrBxx[\[Beta]2]*dx[-\[Mu]2]*dx[\[Chi]2$112278]*
     dx[-\[Chi]2$24269$87136]*WeylCD2[-\[Nu]2, -\[Beta]2, -\[Chi]2$112278, 
      \[Chi]2$24269$87136])/(2*\[Rho]0[]^3) + 
   (m*ChrBxx[\[Beta]2]*dx[\[Chi]2$112278]*dx[-\[Chi]2$24269$87136]*r0[]*
     u[-\[Mu]2]*WeylCD2[-\[Nu]2, -\[Beta]2, -\[Chi]2$112278, 
      \[Chi]2$24269$87136])/(2*\[Rho]0[]^3) + 
   (m*CBxux[-\[Nu]2]*ChrBxx[-\[Mu]2])/\[Rho]0[]^2 + 
   (m*CBxux[-\[Mu]2]*ChrBxx[-\[Nu]2])/\[Rho]0[]^2 - 
   (m*ChrBxx[\[Beta]2]*ChrBxx[-\[Nu]2]*ChruBB[-\[Mu]2, -\[Beta]2])/
    (2*\[Rho]0[]^2) - (m*ChrBxx[\[Beta]2]*ChrBxx[-\[Mu]2]*
     ChruBB[-\[Nu]2, -\[Beta]2])/(2*\[Rho]0[]^2) - 
   (m*ChrBxB[\[Beta]2, -\[Nu]2]*ChrBxx[-\[Beta]2]*ChruBx[-\[Mu]2])/
    \[Rho]0[]^2 - (m*ChrBxB[-\[Nu]2, -\[Beta]2]*ChrBxx[\[Beta]2]*
     ChruBx[-\[Mu]2])/(3*\[Rho]0[]^2) - 
   (m*ChrBxB[\[Beta]2, -\[Mu]2]*ChrBxx[-\[Beta]2]*ChruBx[-\[Nu]2])/
    \[Rho]0[]^2 - (m*ChrBxB[-\[Mu]2, -\[Beta]2]*ChrBxx[\[Beta]2]*
     ChruBx[-\[Nu]2])/(3*\[Rho]0[]^2) - 
   (2*m*ChruBx[-\[Mu]2]*ChruBx[-\[Nu]2]*Chruxx[])/\[Rho]0[]^2 - 
   (m*ChrBxx[-\[Nu]2]*ChruxxB[-\[Mu]2])/(2*\[Rho]0[]^2) - 
   (m*ChrBxx[-\[Mu]2]*ChruxxB[-\[Nu]2])/(2*\[Rho]0[]^2) - 
   (m*ChrBxx[\[Beta]2]*ChruBx[-\[Nu]2]*ChrxBB[-\[Mu]2, -\[Beta]2])/
    \[Rho]0[]^2 - (m*ChrBxx[\[Beta]2]*ChruBx[-\[Mu]2]*
     ChrxBB[-\[Nu]2, -\[Beta]2])/\[Rho]0[]^2 + 
   (2*m*CBxux[-\[Nu]2]*ChrxBx[-\[Mu]2])/\[Rho]0[]^2 - 
   (m*ChrBxx[\[Beta]2]*ChruBB[-\[Nu]2, -\[Beta]2]*ChrxBx[-\[Mu]2])/
    \[Rho]0[]^2 - (m*ChruxxB[-\[Nu]2]*ChrxBx[-\[Mu]2])/\[Rho]0[]^2 + 
   (2*m*CBxux[-\[Mu]2]*ChrxBx[-\[Nu]2])/\[Rho]0[]^2 - 
   (m*ChrBxx[\[Beta]2]*ChruBB[-\[Mu]2, -\[Beta]2]*ChrxBx[-\[Nu]2])/
    \[Rho]0[]^2 - (m*ChruxxB[-\[Mu]2]*ChrxBx[-\[Nu]2])/\[Rho]0[]^2 - 
   (m*ChruBx[-\[Nu]2]*ChrxxxB[-\[Mu]2])/\[Rho]0[]^2 - 
   (m*ChruBx[-\[Mu]2]*ChrxxxB[-\[Nu]2])/\[Rho]0[]^2 + 
   (2*m*CBxuxx[-\[Nu]2]*dx[-\[Mu]2])/(3*\[Rho]0[]^2) + 
   (4*m*CBxux[-\[Beta]2]*ChrBxB[\[Beta]2, -\[Nu]2]*dx[-\[Mu]2])/
    (3*\[Rho]0[]^2) - (m*CBBxu[-\[Nu]2, -\[Beta]2]*ChrBxx[\[Beta]2]*
     dx[-\[Mu]2])/\[Rho]0[]^2 - (m*CBuBx[-\[Beta]2, -\[Nu]2]*ChrBxx[\[Beta]2]*
     dx[-\[Mu]2])/\[Rho]0[]^2 - (m*ChrBxB[\[Beta]2, -\[Chi]2$112278]*
     ChrBxx[\[Chi]2$112278]*ChruBB[-\[Nu]2, -\[Beta]2]*dx[-\[Mu]2])/
    (3*\[Rho]0[]^2) - (m*ChrBxxx[\[Beta]2]*ChruBB[-\[Nu]2, -\[Beta]2]*
     dx[-\[Mu]2])/(3*\[Rho]0[]^2) - (m*ChruxxBx[-\[Nu]2]*dx[-\[Mu]2])/
    (3*\[Rho]0[]^2) + (2*m*CBxuxx[-\[Mu]2]*dx[-\[Nu]2])/(3*\[Rho]0[]^2) + 
   (4*m*CBxux[-\[Beta]2]*ChrBxB[\[Beta]2, -\[Mu]2]*dx[-\[Nu]2])/
    (3*\[Rho]0[]^2) - (m*CBBxu[-\[Mu]2, -\[Beta]2]*ChrBxx[\[Beta]2]*
     dx[-\[Nu]2])/\[Rho]0[]^2 - (m*CBuBx[-\[Beta]2, -\[Mu]2]*ChrBxx[\[Beta]2]*
     dx[-\[Nu]2])/\[Rho]0[]^2 - (m*ChrBxB[\[Beta]2, -\[Chi]2$112278]*
     ChrBxx[\[Chi]2$112278]*ChruBB[-\[Mu]2, -\[Beta]2]*dx[-\[Nu]2])/
    (3*\[Rho]0[]^2) - (m*ChrBxxx[\[Beta]2]*ChruBB[-\[Mu]2, -\[Beta]2]*
     dx[-\[Nu]2])/(3*\[Rho]0[]^2) - (m*ChruxxBx[-\[Mu]2]*dx[-\[Nu]2])/
    (3*\[Rho]0[]^2) - (m*ChrBxxx[\[Beta]2]*ChruBx[-\[Nu]2]*
     metric2[-\[Mu]2, -\[Beta]2])/(3*\[Rho]0[]^2) - 
   (m*ChrBxxx[\[Beta]2]*ChruBx[-\[Mu]2]*metric2[-\[Nu]2, -\[Beta]2])/
    (3*\[Rho]0[]^2) + (8*m*CBxux[-\[Nu]2]*ChruBx[-\[Mu]2]*r0[])/
    (3*\[Rho]0[]^2) - (2*m*ChrBxx[\[Beta]2]*ChruBB[-\[Nu]2, -\[Beta]2]*
     ChruBx[-\[Mu]2]*r0[])/\[Rho]0[]^2 + 
   (8*m*CBxux[-\[Mu]2]*ChruBx[-\[Nu]2]*r0[])/(3*\[Rho]0[]^2) - 
   (2*m*ChrBxx[\[Beta]2]*ChruBB[-\[Mu]2, -\[Beta]2]*ChruBx[-\[Nu]2]*r0[])/
    \[Rho]0[]^2 - (2*m*ChruBx[-\[Nu]2]*ChruxxB[-\[Mu]2]*r0[])/\[Rho]0[]^2 - 
   (2*m*ChruBx[-\[Mu]2]*ChruxxB[-\[Nu]2]*r0[])/\[Rho]0[]^2 - 
   (2*m*CBxuxu[-\[Nu]2]*dx[-\[Mu]2]*r0[])/(3*\[Rho]0[]^2) - 
   (2*m*CBxuxu[-\[Mu]2]*dx[-\[Nu]2]*r0[])/(3*\[Rho]0[]^2) + 
   (2*m*CBuxu[-\[Nu]2]*ChruBx[-\[Mu]2]*r0[]^2)/(3*\[Rho]0[]^2) + 
   (2*m*CBuxu[-\[Mu]2]*ChruBx[-\[Nu]2]*r0[]^2)/(3*\[Rho]0[]^2) + 
   (m*CBuxuu[-\[Nu]2]*dx[-\[Mu]2]*r0[]^2)/(3*\[Rho]0[]^2) + 
   (m*CBuxuu[-\[Mu]2]*dx[-\[Nu]2]*r0[]^2)/(3*\[Rho]0[]^2) + 
   (m*CBxBx[-\[Nu]2, \[Beta]2]*ChrBxx[-\[Beta]2]*u[-\[Mu]2])/
    (2*\[Rho]0[]^2) - (7*m*CBxBx[-\[Nu]2, -\[Beta]2]*ChrBxx[\[Beta]2]*
     u[-\[Mu]2])/(12*\[Rho]0[]^2) - (m*ChrBxB[-\[Beta]2, -\[Chi]2$112278]*
     ChrBxB[\[Beta]2, -\[Nu]2]*ChrBxx[\[Chi]2$112278]*u[-\[Mu]2])/
    (3*\[Rho]0[]^2) - (m*ChrBxB[\[Beta]2, -\[Chi]2$112278]*
     ChrBxB[-\[Nu]2, -\[Beta]2]*ChrBxx[\[Chi]2$112278]*u[-\[Mu]2])/
    (12*\[Rho]0[]^2) - (m*ChrBxB[-\[Beta]2, -\[Nu]2]*ChrBxxx[\[Beta]2]*
     u[-\[Mu]2])/(3*\[Rho]0[]^2) - (m*ChrBxB[-\[Nu]2, -\[Beta]2]*
     ChrBxxx[\[Beta]2]*u[-\[Mu]2])/(6*\[Rho]0[]^2) - 
   (m*ChrBxx[\[Beta]2]*ChrBxx[-\[Chi]2$112278]*ChristoffelCD2[\[Chi]2$112278, 
      -\[Nu]2, -\[Beta]2]*u[-\[Mu]2])/(2*\[Rho]0[]^2) + 
   (4*m*CBxux[-\[Nu]2]*Chruxx[]*u[-\[Mu]2])/(3*\[Rho]0[]^2) - 
   (m*ChrBxx[\[Beta]2]*ChruBB[-\[Nu]2, -\[Beta]2]*Chruxx[]*u[-\[Mu]2])/
    \[Rho]0[]^2 - (m*Chruxx[]*ChruxxB[-\[Nu]2]*u[-\[Mu]2])/\[Rho]0[]^2 - 
   (2*m*ChruBx[-\[Nu]2]*Chruxxx[]*u[-\[Mu]2])/(3*\[Rho]0[]^2) - 
   (m*ChrBxB[\[Beta]2, -\[Chi]2$112278]*ChrBxx[\[Chi]2$112278]*
     ChrxBB[-\[Nu]2, -\[Beta]2]*u[-\[Mu]2])/(3*\[Rho]0[]^2) - 
   (m*ChrBxxx[\[Beta]2]*ChrxBB[-\[Nu]2, -\[Beta]2]*u[-\[Mu]2])/
    (3*\[Rho]0[]^2) - (m*ChrxxxBx[-\[Nu]2]*u[-\[Mu]2])/(3*\[Rho]0[]^2) - 
   (m*ChrBxBx[\[Beta]2, -\[Chi]2$112278]*ChrBxx[\[Chi]2$112278]*
     metric2[-\[Nu]2, -\[Beta]2]*u[-\[Mu]2])/(12*\[Rho]0[]^2) - 
   (m*ChrBxxxx[\[Beta]2]*metric2[-\[Nu]2, -\[Beta]2]*u[-\[Mu]2])/
    (12*\[Rho]0[]^2) + (5*m*CBxuxx[-\[Nu]2]*r0[]*u[-\[Mu]2])/
    (6*\[Rho]0[]^2) + (4*m*CBxux[-\[Beta]2]*ChrBxB[\[Beta]2, -\[Nu]2]*r0[]*
     u[-\[Mu]2])/(3*\[Rho]0[]^2) - (4*m*CBBxu[-\[Nu]2, -\[Beta]2]*
     ChrBxx[\[Beta]2]*r0[]*u[-\[Mu]2])/(3*\[Rho]0[]^2) - 
   (4*m*CBuBx[-\[Beta]2, -\[Nu]2]*ChrBxx[\[Beta]2]*r0[]*u[-\[Mu]2])/
    (3*\[Rho]0[]^2) - (2*m*ChrBxB[\[Beta]2, -\[Chi]2$112278]*
     ChrBxx[\[Chi]2$112278]*ChruBB[-\[Nu]2, -\[Beta]2]*r0[]*u[-\[Mu]2])/
    (3*\[Rho]0[]^2) - (2*m*ChrBxxx[\[Beta]2]*ChruBB[-\[Nu]2, -\[Beta]2]*r0[]*
     u[-\[Mu]2])/(3*\[Rho]0[]^2) + (2*m*CBuxu[-\[Nu]2]*Chruxx[]*r0[]*
     u[-\[Mu]2])/(3*\[Rho]0[]^2) - (2*m*ChruxxBx[-\[Nu]2]*r0[]*u[-\[Mu]2])/
    (3*\[Rho]0[]^2) + (4*m*ChruBx[-\[Nu]2]*Cuxux[]*r0[]*u[-\[Mu]2])/
    (3*\[Rho]0[]^2) + (m*CBuxux[-\[Nu]2]*r0[]^2*u[-\[Mu]2])/(4*\[Rho]0[]^2) - 
   (7*m*CBxuxu[-\[Nu]2]*r0[]^2*u[-\[Mu]2])/(12*\[Rho]0[]^2) + 
   (2*m*CBuxu[-\[Beta]2]*ChrBxB[\[Beta]2, -\[Nu]2]*r0[]^2*u[-\[Mu]2])/
    (3*\[Rho]0[]^2) + (m*CBuBu[-\[Nu]2, -\[Beta]2]*ChrBxx[\[Beta]2]*r0[]^2*
     u[-\[Mu]2])/(3*\[Rho]0[]^2) + (m*CBuxuu[-\[Nu]2]*r0[]^3*u[-\[Mu]2])/
    (6*\[Rho]0[]^2) - (2*m*ChruBx[-\[Nu]2]*
     Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*u[-\[Mu]2])/
    (3*\[Rho]0[]^2) + (m*CBxBx[-\[Mu]2, \[Beta]2]*ChrBxx[-\[Beta]2]*
     u[-\[Nu]2])/(2*\[Rho]0[]^2) - (7*m*CBxBx[-\[Mu]2, -\[Beta]2]*
     ChrBxx[\[Beta]2]*u[-\[Nu]2])/(12*\[Rho]0[]^2) - 
   (m*ChrBxB[-\[Beta]2, -\[Chi]2$112278]*ChrBxB[\[Beta]2, -\[Mu]2]*
     ChrBxx[\[Chi]2$112278]*u[-\[Nu]2])/(3*\[Rho]0[]^2) - 
   (m*ChrBxB[\[Beta]2, -\[Chi]2$112278]*ChrBxB[-\[Mu]2, -\[Beta]2]*
     ChrBxx[\[Chi]2$112278]*u[-\[Nu]2])/(12*\[Rho]0[]^2) - 
   (m*ChrBxB[-\[Beta]2, -\[Mu]2]*ChrBxxx[\[Beta]2]*u[-\[Nu]2])/
    (3*\[Rho]0[]^2) - (m*ChrBxB[-\[Mu]2, -\[Beta]2]*ChrBxxx[\[Beta]2]*
     u[-\[Nu]2])/(6*\[Rho]0[]^2) - 
   (m*ChrBxx[\[Beta]2]*ChrBxx[-\[Chi]2$112278]*ChristoffelCD2[\[Chi]2$112278, 
      -\[Mu]2, -\[Beta]2]*u[-\[Nu]2])/(2*\[Rho]0[]^2) + 
   (4*m*CBxux[-\[Mu]2]*Chruxx[]*u[-\[Nu]2])/(3*\[Rho]0[]^2) - 
   (m*ChrBxx[\[Beta]2]*ChruBB[-\[Mu]2, -\[Beta]2]*Chruxx[]*u[-\[Nu]2])/
    \[Rho]0[]^2 - (m*Chruxx[]*ChruxxB[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^2 - 
   (2*m*ChruBx[-\[Mu]2]*Chruxxx[]*u[-\[Nu]2])/(3*\[Rho]0[]^2) - 
   (m*ChrBxB[\[Beta]2, -\[Chi]2$112278]*ChrBxx[\[Chi]2$112278]*
     ChrxBB[-\[Mu]2, -\[Beta]2]*u[-\[Nu]2])/(3*\[Rho]0[]^2) - 
   (m*ChrBxxx[\[Beta]2]*ChrxBB[-\[Mu]2, -\[Beta]2]*u[-\[Nu]2])/
    (3*\[Rho]0[]^2) - (m*ChrxxxBx[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]^2) - 
   (m*ChrBxBx[\[Beta]2, -\[Chi]2$112278]*ChrBxx[\[Chi]2$112278]*
     metric2[-\[Mu]2, -\[Beta]2]*u[-\[Nu]2])/(12*\[Rho]0[]^2) - 
   (m*ChrBxxxx[\[Beta]2]*metric2[-\[Mu]2, -\[Beta]2]*u[-\[Nu]2])/
    (12*\[Rho]0[]^2) + (5*m*CBxuxx[-\[Mu]2]*r0[]*u[-\[Nu]2])/
    (6*\[Rho]0[]^2) + (4*m*CBxux[-\[Beta]2]*ChrBxB[\[Beta]2, -\[Mu]2]*r0[]*
     u[-\[Nu]2])/(3*\[Rho]0[]^2) - (4*m*CBBxu[-\[Mu]2, -\[Beta]2]*
     ChrBxx[\[Beta]2]*r0[]*u[-\[Nu]2])/(3*\[Rho]0[]^2) - 
   (4*m*CBuBx[-\[Beta]2, -\[Mu]2]*ChrBxx[\[Beta]2]*r0[]*u[-\[Nu]2])/
    (3*\[Rho]0[]^2) - (2*m*ChrBxB[\[Beta]2, -\[Chi]2$112278]*
     ChrBxx[\[Chi]2$112278]*ChruBB[-\[Mu]2, -\[Beta]2]*r0[]*u[-\[Nu]2])/
    (3*\[Rho]0[]^2) - (2*m*ChrBxxx[\[Beta]2]*ChruBB[-\[Mu]2, -\[Beta]2]*r0[]*
     u[-\[Nu]2])/(3*\[Rho]0[]^2) + (2*m*CBuxu[-\[Mu]2]*Chruxx[]*r0[]*
     u[-\[Nu]2])/(3*\[Rho]0[]^2) - (2*m*ChruxxBx[-\[Mu]2]*r0[]*u[-\[Nu]2])/
    (3*\[Rho]0[]^2) + (4*m*ChruBx[-\[Mu]2]*Cuxux[]*r0[]*u[-\[Nu]2])/
    (3*\[Rho]0[]^2) + (m*CBuxux[-\[Mu]2]*r0[]^2*u[-\[Nu]2])/(4*\[Rho]0[]^2) - 
   (7*m*CBxuxu[-\[Mu]2]*r0[]^2*u[-\[Nu]2])/(12*\[Rho]0[]^2) + 
   (2*m*CBuxu[-\[Beta]2]*ChrBxB[\[Beta]2, -\[Mu]2]*r0[]^2*u[-\[Nu]2])/
    (3*\[Rho]0[]^2) + (m*CBuBu[-\[Mu]2, -\[Beta]2]*ChrBxx[\[Beta]2]*r0[]^2*
     u[-\[Nu]2])/(3*\[Rho]0[]^2) + (m*CBuxuu[-\[Mu]2]*r0[]^3*u[-\[Nu]2])/
    (6*\[Rho]0[]^2) - (2*m*ChruBx[-\[Mu]2]*
     Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*u[-\[Nu]2])/
    (3*\[Rho]0[]^2) - (m*Chruxxxx[]*u[-\[Mu]2]*u[-\[Nu]2])/(6*\[Rho]0[]^2) + 
   (2*m*Chruxx[]*Cuxux[]*u[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]^2) + 
   (4*m*CBuxu[-\[Beta]2]*ChrBxx[\[Beta]2]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/
    (3*\[Rho]0[]^2) + (m*Cuxuxx[]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/
    (3*\[Rho]0[]^2) - (m*Cuxuxu[]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/
    (2*\[Rho]0[]^2) - (m*Scalar[CBxux[-\[Alpha]2]*ChrBxx[\[Alpha]2]]*
     u[-\[Mu]2]*u[-\[Nu]2])/(6*\[Rho]0[]^2) - 
   (m*Scalar[ChrBxB[\[Alpha]2, -\[Beta]2]*ChrBxx[\[Beta]2]*
       ChruBx[-\[Alpha]2]]*u[-\[Mu]2]*u[-\[Nu]2])/(6*\[Rho]0[]^2) - 
   (m*Scalar[ChrBxxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*u[-\[Mu]2]*u[-\[Nu]2])/
    (3*\[Rho]0[]^2) - (m*Scalar[ChrBxx[\[Alpha]2]*ChruxBx[-\[Alpha]2]]*
     u[-\[Mu]2]*u[-\[Nu]2])/(6*\[Rho]0[]^2) - 
   (m*ChrBxx[\[Beta]2]*dx[\[Chi]2$112278]*dx[-\[Chi]2$24269$87136]*u[-\[Nu]2]*
     WeylCD2[-\[Mu]2, -\[Beta]2, -\[Chi]2$112278, \[Chi]2$24269$87136])/
    (2*\[Rho]0[]^2) - (m*ChrBxx[\[Beta]2]*dx[\[Chi]2$112278]*
     dx[-\[Chi]2$24269$87136]*u[-\[Mu]2]*WeylCD2[-\[Nu]2, -\[Beta]2, 
      -\[Chi]2$112278, \[Chi]2$24269$87136])/(2*\[Rho]0[]^2) + 
   (m*CBuxu[-\[Nu]2]*ChrBxx[-\[Mu]2])/(3*\[Rho]0[]) + 
   (m*CBuxu[-\[Mu]2]*ChrBxx[-\[Nu]2])/(3*\[Rho]0[]) - 
   (2*m*CBxux[-\[Nu]2]*ChruBx[-\[Mu]2])/\[Rho]0[] + 
   (m*ChrBxx[\[Beta]2]*ChruBB[-\[Nu]2, -\[Beta]2]*ChruBx[-\[Mu]2])/
    \[Rho]0[] - (2*m*CBxux[-\[Mu]2]*ChruBx[-\[Nu]2])/\[Rho]0[] + 
   (m*ChrBxx[\[Beta]2]*ChruBB[-\[Mu]2, -\[Beta]2]*ChruBx[-\[Nu]2])/
    \[Rho]0[] + (m*ChruBx[-\[Nu]2]*ChruxxB[-\[Mu]2])/\[Rho]0[] + 
   (m*ChruBx[-\[Mu]2]*ChruxxB[-\[Nu]2])/\[Rho]0[] + 
   (2*m*CBuxu[-\[Nu]2]*ChrxBx[-\[Mu]2])/(3*\[Rho]0[]) + 
   (2*m*CBuxu[-\[Mu]2]*ChrxBx[-\[Nu]2])/(3*\[Rho]0[]) - 
   (m*CBuxux[-\[Nu]2]*dx[-\[Mu]2])/(18*\[Rho]0[]) + 
   (8*m*CBxuxu[-\[Nu]2]*dx[-\[Mu]2])/(9*\[Rho]0[]) + 
   (2*m*CBuxu[-\[Beta]2]*ChrBxB[\[Beta]2, -\[Nu]2]*dx[-\[Mu]2])/
    (3*\[Rho]0[]) + (m*CBuBu[-\[Nu]2, -\[Beta]2]*ChrBxx[\[Beta]2]*
     dx[-\[Mu]2])/(3*\[Rho]0[]) - (m*CuxuxB[-\[Nu]2]*dx[-\[Mu]2])/
    (36*\[Rho]0[]) - (m*CBuxux[-\[Mu]2]*dx[-\[Nu]2])/(18*\[Rho]0[]) + 
   (8*m*CBxuxu[-\[Mu]2]*dx[-\[Nu]2])/(9*\[Rho]0[]) + 
   (2*m*CBuxu[-\[Beta]2]*ChrBxB[\[Beta]2, -\[Mu]2]*dx[-\[Nu]2])/
    (3*\[Rho]0[]) + (m*CBuBu[-\[Mu]2, -\[Beta]2]*ChrBxx[\[Beta]2]*
     dx[-\[Nu]2])/(3*\[Rho]0[]) - (m*CuxuxB[-\[Mu]2]*dx[-\[Nu]2])/
    (36*\[Rho]0[]) - (2*m*CBxuxu[-\[Nu]2]*dx[-\[Mu]2]*Log[(2*m)/\[Rho]0[]])/
    (3*\[Rho]0[]) - (2*m*CBxuxu[-\[Mu]2]*dx[-\[Nu]2]*Log[(2*m)/\[Rho]0[]])/
    (3*\[Rho]0[]) + (m*Cuxuxx[]*metric2[-\[Mu]2, -\[Nu]2])/(3*\[Rho]0[]) + 
   (2*m*CBuxu[-\[Nu]2]*ChruBx[-\[Mu]2]*r0[])/(3*\[Rho]0[]) + 
   (2*m*CBuxu[-\[Mu]2]*ChruBx[-\[Nu]2]*r0[])/(3*\[Rho]0[]) - 
   (29*m*CBuxuu[-\[Nu]2]*dx[-\[Mu]2]*r0[])/(18*\[Rho]0[]) - 
   (29*m*CBuxuu[-\[Mu]2]*dx[-\[Nu]2]*r0[])/(18*\[Rho]0[]) + 
   (2*m*CBuxuu[-\[Nu]2]*dx[-\[Mu]2]*Log[(2*m)/\[Rho]0[]]*r0[])/
    (3*\[Rho]0[]) + (2*m*CBuxuu[-\[Mu]2]*dx[-\[Nu]2]*Log[(2*m)/\[Rho]0[]]*
     r0[])/(3*\[Rho]0[]) + (m*Cuxuxu[]*metric2[-\[Mu]2, -\[Nu]2]*r0[])/
    (3*\[Rho]0[]) - (m*CBxuxx[-\[Nu]2]*u[-\[Mu]2])/\[Rho]0[] - 
   (4*m*CBxux[-\[Beta]2]*ChrBxB[\[Beta]2, -\[Nu]2]*u[-\[Mu]2])/
    (3*\[Rho]0[]) + (m*CBBxu[-\[Nu]2, -\[Beta]2]*ChrBxx[\[Beta]2]*u[-\[Mu]2])/
    \[Rho]0[] + (m*CBuBx[-\[Beta]2, -\[Nu]2]*ChrBxx[\[Beta]2]*u[-\[Mu]2])/
    \[Rho]0[] + (m*ChrBxB[\[Beta]2, -\[Chi]2$112278]*ChrBxx[\[Chi]2$112278]*
     ChruBB[-\[Nu]2, -\[Beta]2]*u[-\[Mu]2])/(3*\[Rho]0[]) + 
   (m*ChrBxxx[\[Beta]2]*ChruBB[-\[Nu]2, -\[Beta]2]*u[-\[Mu]2])/
    (3*\[Rho]0[]) + (m*CBuxu[-\[Nu]2]*Chruxx[]*u[-\[Mu]2])/(3*\[Rho]0[]) + 
   (m*ChruxxBx[-\[Nu]2]*u[-\[Mu]2])/(3*\[Rho]0[]) - 
   (m*ChruBx[-\[Nu]2]*Cuxux[]*u[-\[Mu]2])/(3*\[Rho]0[]) - 
   (m*Cuxuxu[]*dx[-\[Nu]2]*u[-\[Mu]2])/(4*\[Rho]0[]) + 
   (5*m*CBuxux[-\[Nu]2]*r0[]*u[-\[Mu]2])/(18*\[Rho]0[]) + 
   (11*m*CBxuxu[-\[Nu]2]*r0[]*u[-\[Mu]2])/(9*\[Rho]0[]) + 
   (2*m*CBuxu[-\[Beta]2]*ChrBxB[\[Beta]2, -\[Nu]2]*r0[]*u[-\[Mu]2])/
    (3*\[Rho]0[]) + (m*CBuBu[-\[Nu]2, -\[Beta]2]*ChrBxx[\[Beta]2]*r0[]*
     u[-\[Mu]2])/(3*\[Rho]0[]) - (m*CuxuxB[-\[Nu]2]*r0[]*u[-\[Mu]2])/
    (36*\[Rho]0[]) - (2*m*CBxuxu[-\[Nu]2]*Log[(2*m)/\[Rho]0[]]*r0[]*
     u[-\[Mu]2])/(3*\[Rho]0[]) - (29*m*CBuxuu[-\[Nu]2]*r0[]^2*u[-\[Mu]2])/
    (18*\[Rho]0[]) + (2*m*CBuxuu[-\[Nu]2]*Log[(2*m)/\[Rho]0[]]*r0[]^2*
     u[-\[Mu]2])/(3*\[Rho]0[]) - (m*CBxuxx[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[] - 
   (4*m*CBxux[-\[Beta]2]*ChrBxB[\[Beta]2, -\[Mu]2]*u[-\[Nu]2])/
    (3*\[Rho]0[]) + (m*CBBxu[-\[Mu]2, -\[Beta]2]*ChrBxx[\[Beta]2]*u[-\[Nu]2])/
    \[Rho]0[] + (m*CBuBx[-\[Beta]2, -\[Mu]2]*ChrBxx[\[Beta]2]*u[-\[Nu]2])/
    \[Rho]0[] + (m*ChrBxB[\[Beta]2, -\[Chi]2$112278]*ChrBxx[\[Chi]2$112278]*
     ChruBB[-\[Mu]2, -\[Beta]2]*u[-\[Nu]2])/(3*\[Rho]0[]) + 
   (m*ChrBxxx[\[Beta]2]*ChruBB[-\[Mu]2, -\[Beta]2]*u[-\[Nu]2])/
    (3*\[Rho]0[]) + (m*CBuxu[-\[Mu]2]*Chruxx[]*u[-\[Nu]2])/(3*\[Rho]0[]) + 
   (m*ChruxxBx[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]) - 
   (m*ChruBx[-\[Mu]2]*Cuxux[]*u[-\[Nu]2])/(3*\[Rho]0[]) - 
   (m*Cuxuxu[]*dx[-\[Mu]2]*u[-\[Nu]2])/(4*\[Rho]0[]) + 
   (5*m*CBuxux[-\[Mu]2]*r0[]*u[-\[Nu]2])/(18*\[Rho]0[]) + 
   (11*m*CBxuxu[-\[Mu]2]*r0[]*u[-\[Nu]2])/(9*\[Rho]0[]) + 
   (2*m*CBuxu[-\[Beta]2]*ChrBxB[\[Beta]2, -\[Mu]2]*r0[]*u[-\[Nu]2])/
    (3*\[Rho]0[]) + (m*CBuBu[-\[Mu]2, -\[Beta]2]*ChrBxx[\[Beta]2]*r0[]*
     u[-\[Nu]2])/(3*\[Rho]0[]) - (m*CuxuxB[-\[Mu]2]*r0[]*u[-\[Nu]2])/
    (36*\[Rho]0[]) - (2*m*CBxuxu[-\[Mu]2]*Log[(2*m)/\[Rho]0[]]*r0[]*
     u[-\[Nu]2])/(3*\[Rho]0[]) - (29*m*CBuxuu[-\[Mu]2]*r0[]^2*u[-\[Nu]2])/
    (18*\[Rho]0[]) + (2*m*CBuxuu[-\[Mu]2]*Log[(2*m)/\[Rho]0[]]*r0[]^2*
     u[-\[Nu]2])/(3*\[Rho]0[]) - (m*CBuxu[-\[Beta]2]*ChrBxx[\[Beta]2]*
     u[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]) - 
   (m*Cuxuxx[]*u[-\[Mu]2]*u[-\[Nu]2])/(12*\[Rho]0[]) - 
   (m*Cuxuxu[]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/(4*\[Rho]0[]) + 
   (2*m*CBuBux[-\[Mu]2, -\[Nu]2]*\[Rho]0[])/9 - 
   (5*m*CBuBxu[-\[Mu]2, -\[Nu]2]*\[Rho]0[])/9 - 
   (5*m*CBuBxu[-\[Nu]2, -\[Mu]2]*\[Rho]0[])/9 + 
   (2*m*CBuxuB[-\[Mu]2, -\[Nu]2]*\[Rho]0[])/9 + 
   (2*m*CBuxuB[-\[Nu]2, -\[Mu]2]*\[Rho]0[])/9 + 
   (2*m*CBuBxu[-\[Mu]2, -\[Nu]2]*Log[(2*m)/\[Rho]0[]]*\[Rho]0[])/3 + 
   (2*m*CBuBxu[-\[Nu]2, -\[Mu]2]*Log[(2*m)/\[Rho]0[]]*\[Rho]0[])/3 - 
   (8*m*CBuBuu[-\[Mu]2, -\[Nu]2]*r0[]*\[Rho]0[])/9 + 
   (4*m*CBuBuu[-\[Mu]2, -\[Nu]2]*Log[(2*m)/\[Rho]0[]]*r0[]*\[Rho]0[])/3 - 
   (13*m*CBuxuu[-\[Nu]2]*u[-\[Mu]2]*\[Rho]0[])/9 + 
   (2*m*CBuxuu[-\[Nu]2]*Log[(2*m)/\[Rho]0[]]*u[-\[Mu]2]*\[Rho]0[])/3 - 
   (13*m*CBuxuu[-\[Mu]2]*u[-\[Nu]2]*\[Rho]0[])/9 + 
   (2*m*CBuxuu[-\[Mu]2]*Log[(2*m)/\[Rho]0[]]*u[-\[Nu]2]*\[Rho]0[])/3 + 
   2*m*CBuBuu[-\[Mu]2, -\[Nu]2]*\[Rho]0[]^2 - 
   (4*m*CBuBuu[-\[Mu]2, -\[Nu]2]*Log[(2*m)/\[Rho]0[]]*\[Rho]0[]^2)/3 + 
   (m*ChrBxx[-\[Beta]2]*dx[-\[Nu]2]*dx[\[Chi]2$112278]*
     dx[\[Chi]2$24269$87136]*PD[-\[Mu]2][ChristoffelCD2[\[Beta]2, 
       -\[Chi]2$112278, -\[Chi]2$24269$87136]])/(2*\[Rho]0[]^3) + 
   (m*ChrxBx[-\[Beta]2]*dx[-\[Nu]2]*dx[\[Chi]2$112278]*
     dx[\[Chi]2$24269$87136]*PD[-\[Mu]2][ChristoffelCD2[\[Beta]2, 
       -\[Chi]2$112278, -\[Chi]2$24269$87136]])/(3*\[Rho]0[]^3) + 
   (m*ChruBx[-\[Beta]2]*dx[-\[Nu]2]*dx[\[Chi]2$112278]*
     dx[\[Chi]2$24269$87136]*r0[]*PD[-\[Mu]2][ChristoffelCD2[\[Beta]2, 
       -\[Chi]2$112278, -\[Chi]2$24269$87136]])/(3*\[Rho]0[]^3) + 
   (m*ChrBxx[-\[Beta]2]*dx[\[Chi]2$112278]*dx[\[Chi]2$24269$87136]*r0[]*
     u[-\[Nu]2]*PD[-\[Mu]2][ChristoffelCD2[\[Beta]2, -\[Chi]2$112278, 
       -\[Chi]2$24269$87136]])/(2*\[Rho]0[]^3) + 
   (m*ChrxBx[-\[Beta]2]*dx[\[Chi]2$112278]*dx[\[Chi]2$24269$87136]*r0[]*
     u[-\[Nu]2]*PD[-\[Mu]2][ChristoffelCD2[\[Beta]2, -\[Chi]2$112278, 
       -\[Chi]2$24269$87136]])/(3*\[Rho]0[]^3) + 
   (m*ChruBx[-\[Beta]2]*dx[\[Chi]2$112278]*dx[\[Chi]2$24269$87136]*r0[]^2*
     u[-\[Nu]2]*PD[-\[Mu]2][ChristoffelCD2[\[Beta]2, -\[Chi]2$112278, 
       -\[Chi]2$24269$87136]])/(3*\[Rho]0[]^3) - 
   (m*ChruBx[-\[Beta]2]*dx[-\[Nu]2]*dx[\[Chi]2$112278]*
     dx[\[Chi]2$24269$87136]*PD[-\[Mu]2][ChristoffelCD2[\[Beta]2, 
       -\[Chi]2$112278, -\[Chi]2$24269$87136]])/(3*\[Rho]0[]^2) - 
   (m*ChrBxx[-\[Beta]2]*dx[\[Chi]2$112278]*dx[\[Chi]2$24269$87136]*u[-\[Nu]2]*
     PD[-\[Mu]2][ChristoffelCD2[\[Beta]2, -\[Chi]2$112278, 
       -\[Chi]2$24269$87136]])/(2*\[Rho]0[]^2) - 
   (m*ChrxBx[-\[Beta]2]*dx[\[Chi]2$112278]*dx[\[Chi]2$24269$87136]*u[-\[Nu]2]*
     PD[-\[Mu]2][ChristoffelCD2[\[Beta]2, -\[Chi]2$112278, 
       -\[Chi]2$24269$87136]])/(3*\[Rho]0[]^2) - 
   (2*m*ChruBx[-\[Beta]2]*dx[\[Chi]2$112278]*dx[\[Chi]2$24269$87136]*r0[]*
     u[-\[Nu]2]*PD[-\[Mu]2][ChristoffelCD2[\[Beta]2, -\[Chi]2$112278, 
       -\[Chi]2$24269$87136]])/(3*\[Rho]0[]^2) + 
   (m*ChruBx[-\[Beta]2]*dx[\[Chi]2$112278]*dx[\[Chi]2$24269$87136]*u[-\[Nu]2]*
     PD[-\[Mu]2][ChristoffelCD2[\[Beta]2, -\[Chi]2$112278, 
       -\[Chi]2$24269$87136]])/(3*\[Rho]0[]) + 
   (m*ChrBxx[\[Beta]2]*dx[-\[Nu]2]*dx[\[Chi]2$112278]*
     dx[-\[Chi]2$24269$87136]*PD[-\[Mu]2][ChristoffelCD2[\[Chi]2$24269$87136, 
       -\[Beta]2, -\[Chi]2$112278]])/(3*\[Rho]0[]^3) + 
   (m*ChrBxx[\[Beta]2]*dx[\[Chi]2$112278]*dx[-\[Chi]2$24269$87136]*r0[]*
     u[-\[Nu]2]*PD[-\[Mu]2][ChristoffelCD2[\[Chi]2$24269$87136, -\[Beta]2, 
       -\[Chi]2$112278]])/(3*\[Rho]0[]^3) + 
   (m*ChrBxx[\[Beta]2]*dx[-\[Nu]2]*dx[\[Chi]2$112278]*r0[]*
     u[-\[Chi]2$24269$87136]*PD[-\[Mu]2][ChristoffelCD2[\[Chi]2$24269$87136, 
       -\[Beta]2, -\[Chi]2$112278]])/(3*\[Rho]0[]^3) + 
   (m*ChrBxx[\[Beta]2]*dx[\[Chi]2$112278]*r0[]^2*u[-\[Nu]2]*
     u[-\[Chi]2$24269$87136]*PD[-\[Mu]2][ChristoffelCD2[\[Chi]2$24269$87136, 
       -\[Beta]2, -\[Chi]2$112278]])/(3*\[Rho]0[]^3) - 
   (m*ChrBxx[\[Beta]2]*dx[\[Chi]2$112278]*dx[-\[Chi]2$24269$87136]*u[-\[Nu]2]*
     PD[-\[Mu]2][ChristoffelCD2[\[Chi]2$24269$87136, -\[Beta]2, 
       -\[Chi]2$112278]])/(3*\[Rho]0[]^2) - 
   (m*ChrBxx[\[Beta]2]*dx[-\[Nu]2]*dx[\[Chi]2$112278]*u[-\[Chi]2$24269$87136]*
     PD[-\[Mu]2][ChristoffelCD2[\[Chi]2$24269$87136, -\[Beta]2, 
       -\[Chi]2$112278]])/(3*\[Rho]0[]^2) - 
   (2*m*ChrBxx[\[Beta]2]*dx[\[Chi]2$112278]*r0[]*u[-\[Nu]2]*
     u[-\[Chi]2$24269$87136]*PD[-\[Mu]2][ChristoffelCD2[\[Chi]2$24269$87136, 
       -\[Beta]2, -\[Chi]2$112278]])/(3*\[Rho]0[]^2) + 
   (m*ChrBxx[\[Beta]2]*dx[\[Chi]2$112278]*u[-\[Nu]2]*u[-\[Chi]2$24269$87136]*
     PD[-\[Mu]2][ChristoffelCD2[\[Chi]2$24269$87136, -\[Beta]2, 
       -\[Chi]2$112278]])/(3*\[Rho]0[]) + 
   (m*ChrBxx[-\[Beta]2]*dx[-\[Mu]2]*dx[\[Chi]2$112278]*
     dx[\[Chi]2$24269$87136]*PD[-\[Nu]2][ChristoffelCD2[\[Beta]2, 
       -\[Chi]2$112278, -\[Chi]2$24269$87136]])/(2*\[Rho]0[]^3) + 
   (m*ChrxBx[-\[Beta]2]*dx[-\[Mu]2]*dx[\[Chi]2$112278]*
     dx[\[Chi]2$24269$87136]*PD[-\[Nu]2][ChristoffelCD2[\[Beta]2, 
       -\[Chi]2$112278, -\[Chi]2$24269$87136]])/(3*\[Rho]0[]^3) + 
   (m*ChruBx[-\[Beta]2]*dx[-\[Mu]2]*dx[\[Chi]2$112278]*
     dx[\[Chi]2$24269$87136]*r0[]*PD[-\[Nu]2][ChristoffelCD2[\[Beta]2, 
       -\[Chi]2$112278, -\[Chi]2$24269$87136]])/(3*\[Rho]0[]^3) + 
   (m*ChrBxx[-\[Beta]2]*dx[\[Chi]2$112278]*dx[\[Chi]2$24269$87136]*r0[]*
     u[-\[Mu]2]*PD[-\[Nu]2][ChristoffelCD2[\[Beta]2, -\[Chi]2$112278, 
       -\[Chi]2$24269$87136]])/(2*\[Rho]0[]^3) + 
   (m*ChrxBx[-\[Beta]2]*dx[\[Chi]2$112278]*dx[\[Chi]2$24269$87136]*r0[]*
     u[-\[Mu]2]*PD[-\[Nu]2][ChristoffelCD2[\[Beta]2, -\[Chi]2$112278, 
       -\[Chi]2$24269$87136]])/(3*\[Rho]0[]^3) + 
   (m*ChruBx[-\[Beta]2]*dx[\[Chi]2$112278]*dx[\[Chi]2$24269$87136]*r0[]^2*
     u[-\[Mu]2]*PD[-\[Nu]2][ChristoffelCD2[\[Beta]2, -\[Chi]2$112278, 
       -\[Chi]2$24269$87136]])/(3*\[Rho]0[]^3) - 
   (m*ChruBx[-\[Beta]2]*dx[-\[Mu]2]*dx[\[Chi]2$112278]*
     dx[\[Chi]2$24269$87136]*PD[-\[Nu]2][ChristoffelCD2[\[Beta]2, 
       -\[Chi]2$112278, -\[Chi]2$24269$87136]])/(3*\[Rho]0[]^2) - 
   (m*ChrBxx[-\[Beta]2]*dx[\[Chi]2$112278]*dx[\[Chi]2$24269$87136]*u[-\[Mu]2]*
     PD[-\[Nu]2][ChristoffelCD2[\[Beta]2, -\[Chi]2$112278, 
       -\[Chi]2$24269$87136]])/(2*\[Rho]0[]^2) - 
   (m*ChrxBx[-\[Beta]2]*dx[\[Chi]2$112278]*dx[\[Chi]2$24269$87136]*u[-\[Mu]2]*
     PD[-\[Nu]2][ChristoffelCD2[\[Beta]2, -\[Chi]2$112278, 
       -\[Chi]2$24269$87136]])/(3*\[Rho]0[]^2) - 
   (2*m*ChruBx[-\[Beta]2]*dx[\[Chi]2$112278]*dx[\[Chi]2$24269$87136]*r0[]*
     u[-\[Mu]2]*PD[-\[Nu]2][ChristoffelCD2[\[Beta]2, -\[Chi]2$112278, 
       -\[Chi]2$24269$87136]])/(3*\[Rho]0[]^2) + 
   (m*ChruBx[-\[Beta]2]*dx[\[Chi]2$112278]*dx[\[Chi]2$24269$87136]*u[-\[Mu]2]*
     PD[-\[Nu]2][ChristoffelCD2[\[Beta]2, -\[Chi]2$112278, 
       -\[Chi]2$24269$87136]])/(3*\[Rho]0[]) + 
   (m*ChrBxx[\[Beta]2]*dx[-\[Mu]2]*dx[\[Chi]2$112278]*
     dx[-\[Chi]2$24269$87136]*PD[-\[Nu]2][ChristoffelCD2[\[Chi]2$24269$87136, 
       -\[Beta]2, -\[Chi]2$112278]])/(3*\[Rho]0[]^3) + 
   (m*ChrBxx[\[Beta]2]*dx[\[Chi]2$112278]*dx[-\[Chi]2$24269$87136]*r0[]*
     u[-\[Mu]2]*PD[-\[Nu]2][ChristoffelCD2[\[Chi]2$24269$87136, -\[Beta]2, 
       -\[Chi]2$112278]])/(3*\[Rho]0[]^3) + 
   (m*ChrBxx[\[Beta]2]*dx[-\[Mu]2]*dx[\[Chi]2$112278]*r0[]*
     u[-\[Chi]2$24269$87136]*PD[-\[Nu]2][ChristoffelCD2[\[Chi]2$24269$87136, 
       -\[Beta]2, -\[Chi]2$112278]])/(3*\[Rho]0[]^3) + 
   (m*ChrBxx[\[Beta]2]*dx[\[Chi]2$112278]*r0[]^2*u[-\[Mu]2]*
     u[-\[Chi]2$24269$87136]*PD[-\[Nu]2][ChristoffelCD2[\[Chi]2$24269$87136, 
       -\[Beta]2, -\[Chi]2$112278]])/(3*\[Rho]0[]^3) - 
   (m*ChrBxx[\[Beta]2]*dx[\[Chi]2$112278]*dx[-\[Chi]2$24269$87136]*u[-\[Mu]2]*
     PD[-\[Nu]2][ChristoffelCD2[\[Chi]2$24269$87136, -\[Beta]2, 
       -\[Chi]2$112278]])/(3*\[Rho]0[]^2) - 
   (m*ChrBxx[\[Beta]2]*dx[-\[Mu]2]*dx[\[Chi]2$112278]*u[-\[Chi]2$24269$87136]*
     PD[-\[Nu]2][ChristoffelCD2[\[Chi]2$24269$87136, -\[Beta]2, 
       -\[Chi]2$112278]])/(3*\[Rho]0[]^2) - 
   (2*m*ChrBxx[\[Beta]2]*dx[\[Chi]2$112278]*r0[]*u[-\[Mu]2]*
     u[-\[Chi]2$24269$87136]*PD[-\[Nu]2][ChristoffelCD2[\[Chi]2$24269$87136, 
       -\[Beta]2, -\[Chi]2$112278]])/(3*\[Rho]0[]^2) + 
   (m*ChrBxx[\[Beta]2]*dx[\[Chi]2$112278]*u[-\[Mu]2]*u[-\[Chi]2$24269$87136]*
     PD[-\[Nu]2][ChristoffelCD2[\[Chi]2$24269$87136, -\[Beta]2, 
       -\[Chi]2$112278]])/(3*\[Rho]0[]))


==> anc/hSRCoordinatePuncture.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
(15*m*Chrxxx[]*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1xx[])/(2*\[Rho]0[]^7) + 
 (15*m*Chrxxx[]*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1ux[]*r0[])/\[Rho]0[]^7 + 
 (15*m*Chruxx[]*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1xx[]*r0[])/(2*\[Rho]0[]^7) + 
 (15*m*Chrxxx[]*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1uu[]*r0[]^2)/(2*\[Rho]0[]^7) + 
 (15*m*Chruxx[]*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1ux[]*r0[]^2)/\[Rho]0[]^7 + 
 (15*m*Chruxx[]*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1uu[]*r0[]^3)/(2*\[Rho]0[]^7) + 
 (15*m*Chrxxx[]*dx[-\[Nu]2]*hR1xx[]*r0[]*u[-\[Mu]2])/(2*\[Rho]0[]^7) + 
 (15*m*Chrxxx[]*dx[-\[Nu]2]*hR1ux[]*r0[]^2*u[-\[Mu]2])/\[Rho]0[]^7 + 
 (15*m*Chruxx[]*dx[-\[Nu]2]*hR1xx[]*r0[]^2*u[-\[Mu]2])/(2*\[Rho]0[]^7) + 
 (15*m*Chrxxx[]*dx[-\[Nu]2]*hR1uu[]*r0[]^3*u[-\[Mu]2])/(2*\[Rho]0[]^7) + 
 (15*m*Chruxx[]*dx[-\[Nu]2]*hR1ux[]*r0[]^3*u[-\[Mu]2])/\[Rho]0[]^7 + 
 (15*m*Chruxx[]*dx[-\[Nu]2]*hR1uu[]*r0[]^4*u[-\[Mu]2])/(2*\[Rho]0[]^7) + 
 (15*m*Chrxxx[]*dx[-\[Mu]2]*hR1xx[]*r0[]*u[-\[Nu]2])/(2*\[Rho]0[]^7) + 
 (15*m*Chrxxx[]*dx[-\[Mu]2]*hR1ux[]*r0[]^2*u[-\[Nu]2])/\[Rho]0[]^7 + 
 (15*m*Chruxx[]*dx[-\[Mu]2]*hR1xx[]*r0[]^2*u[-\[Nu]2])/(2*\[Rho]0[]^7) + 
 (15*m*Chrxxx[]*dx[-\[Mu]2]*hR1uu[]*r0[]^3*u[-\[Nu]2])/(2*\[Rho]0[]^7) + 
 (15*m*Chruxx[]*dx[-\[Mu]2]*hR1ux[]*r0[]^3*u[-\[Nu]2])/\[Rho]0[]^7 + 
 (15*m*Chruxx[]*dx[-\[Mu]2]*hR1uu[]*r0[]^4*u[-\[Nu]2])/(2*\[Rho]0[]^7) + 
 (15*m*Chrxxx[]*hR1xx[]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/(2*\[Rho]0[]^7) + 
 (15*m*Chrxxx[]*hR1ux[]*r0[]^3*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^7 + 
 (15*m*Chruxx[]*hR1xx[]*r0[]^3*u[-\[Mu]2]*u[-\[Nu]2])/(2*\[Rho]0[]^7) + 
 (15*m*Chrxxx[]*hR1uu[]*r0[]^4*u[-\[Mu]2]*u[-\[Nu]2])/(2*\[Rho]0[]^7) + 
 (15*m*Chruxx[]*hR1ux[]*r0[]^4*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^7 + 
 (15*m*Chruxx[]*hR1uu[]*r0[]^5*u[-\[Mu]2]*u[-\[Nu]2])/(2*\[Rho]0[]^7) - 
 (4*m*Chrxxx[]*dx[-\[Nu]2]*hR1xx[]*u[-\[Mu]2])/\[Rho]0[]^6 - 
 (8*m*Chrxxx[]*dx[-\[Nu]2]*hR1ux[]*r0[]*u[-\[Mu]2])/\[Rho]0[]^6 - 
 (4*m*Chruxx[]*dx[-\[Nu]2]*hR1xx[]*r0[]*u[-\[Mu]2])/\[Rho]0[]^6 - 
 (4*m*Chrxxx[]*dx[-\[Nu]2]*hR1uu[]*r0[]^2*u[-\[Mu]2])/\[Rho]0[]^6 - 
 (8*m*Chruxx[]*dx[-\[Nu]2]*hR1ux[]*r0[]^2*u[-\[Mu]2])/\[Rho]0[]^6 - 
 (4*m*Chruxx[]*dx[-\[Nu]2]*hR1uu[]*r0[]^3*u[-\[Mu]2])/\[Rho]0[]^6 - 
 (4*m*Chrxxx[]*dx[-\[Mu]2]*hR1xx[]*u[-\[Nu]2])/\[Rho]0[]^6 - 
 (8*m*Chrxxx[]*dx[-\[Mu]2]*hR1ux[]*r0[]*u[-\[Nu]2])/\[Rho]0[]^6 - 
 (4*m*Chruxx[]*dx[-\[Mu]2]*hR1xx[]*r0[]*u[-\[Nu]2])/\[Rho]0[]^6 - 
 (4*m*Chrxxx[]*dx[-\[Mu]2]*hR1uu[]*r0[]^2*u[-\[Nu]2])/\[Rho]0[]^6 - 
 (8*m*Chruxx[]*dx[-\[Mu]2]*hR1ux[]*r0[]^2*u[-\[Nu]2])/\[Rho]0[]^6 - 
 (4*m*Chruxx[]*dx[-\[Mu]2]*hR1uu[]*r0[]^3*u[-\[Nu]2])/\[Rho]0[]^6 - 
 (8*m*Chrxxx[]*hR1xx[]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^6 - 
 (16*m*Chrxxx[]*hR1ux[]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^6 - 
 (8*m*Chruxx[]*hR1xx[]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^6 - 
 (8*m*Chrxxx[]*hR1uu[]*r0[]^3*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^6 - 
 (16*m*Chruxx[]*hR1ux[]*r0[]^3*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^6 - 
 (8*m*Chruxx[]*hR1uu[]*r0[]^4*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^6 - 
 (3*m*ChrBxx[\[Gamma]2]*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1Bx[-\[Gamma]2])/
  \[Rho]0[]^5 - (3*m*Chrxxx[]*dx[-\[Nu]2]*hR1Bx[-\[Mu]2])/\[Rho]0[]^5 - 
 (3*m*Chrxxx[]*dx[-\[Mu]2]*hR1Bx[-\[Nu]2])/\[Rho]0[]^5 - 
 (3*m*Chruxx[]*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1ux[])/\[Rho]0[]^5 - 
 (3*m*ChrBxx[-\[Nu]2]*dx[-\[Mu]2]*hR1xx[])/(2*\[Rho]0[]^5) - 
 (3*m*ChrxBx[-\[Nu]2]*dx[-\[Mu]2]*hR1xx[])/\[Rho]0[]^5 - 
 (3*m*ChrBxx[-\[Mu]2]*dx[-\[Nu]2]*hR1xx[])/(2*\[Rho]0[]^5) - 
 (3*m*ChrxBx[-\[Mu]2]*dx[-\[Nu]2]*hR1xx[])/\[Rho]0[]^5 - 
 (3*m*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1xxx[])/(2*\[Rho]0[]^5) - 
 (3*m*ChrBxx[\[Gamma]2]*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1Bu[-\[Gamma]2]*r0[])/
  \[Rho]0[]^5 - (3*m*Chrxxx[]*dx[-\[Nu]2]*hR1Bu[-\[Mu]2]*r0[])/\[Rho]0[]^5 - 
 (3*m*Chrxxx[]*dx[-\[Mu]2]*hR1Bu[-\[Nu]2]*r0[])/\[Rho]0[]^5 - 
 (3*m*Chruxx[]*dx[-\[Nu]2]*hR1Bx[-\[Mu]2]*r0[])/\[Rho]0[]^5 - 
 (3*m*Chruxx[]*dx[-\[Mu]2]*hR1Bx[-\[Nu]2]*r0[])/\[Rho]0[]^5 - 
 (3*m*Chruxx[]*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1uu[]*r0[])/\[Rho]0[]^5 - 
 (3*m*ChrBxx[-\[Nu]2]*dx[-\[Mu]2]*hR1ux[]*r0[])/\[Rho]0[]^5 - 
 (6*m*ChrxBx[-\[Nu]2]*dx[-\[Mu]2]*hR1ux[]*r0[])/\[Rho]0[]^5 - 
 (3*m*ChrBxx[-\[Mu]2]*dx[-\[Nu]2]*hR1ux[]*r0[])/\[Rho]0[]^5 - 
 (6*m*ChrxBx[-\[Mu]2]*dx[-\[Nu]2]*hR1ux[]*r0[])/\[Rho]0[]^5 - 
 (3*m*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1uxx[]*r0[])/\[Rho]0[]^5 - 
 (3*m*ChruBx[-\[Nu]2]*dx[-\[Mu]2]*hR1xx[]*r0[])/\[Rho]0[]^5 - 
 (3*m*ChruBx[-\[Mu]2]*dx[-\[Nu]2]*hR1xx[]*r0[])/\[Rho]0[]^5 + 
 (3*m*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1xxu[]*r0[])/(2*\[Rho]0[]^5) - 
 (3*m*Chruxx[]*dx[-\[Nu]2]*hR1Bu[-\[Mu]2]*r0[]^2)/\[Rho]0[]^5 - 
 (3*m*Chruxx[]*dx[-\[Mu]2]*hR1Bu[-\[Nu]2]*r0[]^2)/\[Rho]0[]^5 - 
 (3*m*ChrBxx[-\[Nu]2]*dx[-\[Mu]2]*hR1uu[]*r0[]^2)/(2*\[Rho]0[]^5) - 
 (3*m*ChrxBx[-\[Nu]2]*dx[-\[Mu]2]*hR1uu[]*r0[]^2)/\[Rho]0[]^5 - 
 (3*m*ChrBxx[-\[Mu]2]*dx[-\[Nu]2]*hR1uu[]*r0[]^2)/(2*\[Rho]0[]^5) - 
 (3*m*ChrxBx[-\[Mu]2]*dx[-\[Nu]2]*hR1uu[]*r0[]^2)/\[Rho]0[]^5 - 
 (3*m*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1uux[]*r0[]^2)/(2*\[Rho]0[]^5) - 
 (6*m*ChruBx[-\[Nu]2]*dx[-\[Mu]2]*hR1ux[]*r0[]^2)/\[Rho]0[]^5 - 
 (6*m*ChruBx[-\[Mu]2]*dx[-\[Nu]2]*hR1ux[]*r0[]^2)/\[Rho]0[]^5 + 
 (3*m*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1uxu[]*r0[]^2)/\[Rho]0[]^5 - 
 (3*m*ChruBx[-\[Nu]2]*dx[-\[Mu]2]*hR1uu[]*r0[]^3)/\[Rho]0[]^5 - 
 (3*m*ChruBx[-\[Mu]2]*dx[-\[Nu]2]*hR1uu[]*r0[]^3)/\[Rho]0[]^5 + 
 (3*m*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1uuu[]*r0[]^3)/(2*\[Rho]0[]^5) - 
 (3*m*Chrxxx[]*dx[-\[Nu]2]*hR1ux[]*u[-\[Mu]2])/\[Rho]0[]^5 - 
 (3*m*Chruxx[]*dx[-\[Nu]2]*hR1xx[]*u[-\[Mu]2])/(2*\[Rho]0[]^5) - 
 (3*m*ChrBxx[\[Gamma]2]*dx[-\[Nu]2]*hR1Bx[-\[Gamma]2]*r0[]*u[-\[Mu]2])/
  \[Rho]0[]^5 - (3*m*Chrxxx[]*hR1Bx[-\[Nu]2]*r0[]*u[-\[Mu]2])/\[Rho]0[]^5 - 
 (3*m*Chrxxx[]*dx[-\[Nu]2]*hR1uu[]*r0[]*u[-\[Mu]2])/\[Rho]0[]^5 - 
 (9*m*Chruxx[]*dx[-\[Nu]2]*hR1ux[]*r0[]*u[-\[Mu]2])/\[Rho]0[]^5 - 
 (3*m*ChrBxx[-\[Nu]2]*hR1xx[]*r0[]*u[-\[Mu]2])/(2*\[Rho]0[]^5) - 
 (3*m*ChrxBx[-\[Nu]2]*hR1xx[]*r0[]*u[-\[Mu]2])/\[Rho]0[]^5 - 
 (3*m*dx[-\[Nu]2]*hR1xxx[]*r0[]*u[-\[Mu]2])/(2*\[Rho]0[]^5) - 
 (3*m*ChrBxx[\[Gamma]2]*dx[-\[Nu]2]*hR1Bu[-\[Gamma]2]*r0[]^2*u[-\[Mu]2])/
  \[Rho]0[]^5 - (3*m*Chrxxx[]*hR1Bu[-\[Nu]2]*r0[]^2*u[-\[Mu]2])/\[Rho]0[]^5 - 
 (3*m*Chruxx[]*hR1Bx[-\[Nu]2]*r0[]^2*u[-\[Mu]2])/\[Rho]0[]^5 - 
 (15*m*Chruxx[]*dx[-\[Nu]2]*hR1uu[]*r0[]^2*u[-\[Mu]2])/(2*\[Rho]0[]^5) - 
 (3*m*ChrBxx[-\[Nu]2]*hR1ux[]*r0[]^2*u[-\[Mu]2])/\[Rho]0[]^5 - 
 (6*m*ChrxBx[-\[Nu]2]*hR1ux[]*r0[]^2*u[-\[Mu]2])/\[Rho]0[]^5 - 
 (3*m*dx[-\[Nu]2]*hR1uxx[]*r0[]^2*u[-\[Mu]2])/\[Rho]0[]^5 - 
 (3*m*ChruBx[-\[Nu]2]*hR1xx[]*r0[]^2*u[-\[Mu]2])/\[Rho]0[]^5 + 
 (3*m*dx[-\[Nu]2]*hR1xxu[]*r0[]^2*u[-\[Mu]2])/(2*\[Rho]0[]^5) - 
 (3*m*Chruxx[]*hR1Bu[-\[Nu]2]*r0[]^3*u[-\[Mu]2])/\[Rho]0[]^5 - 
 (3*m*ChrBxx[-\[Nu]2]*hR1uu[]*r0[]^3*u[-\[Mu]2])/(2*\[Rho]0[]^5) - 
 (3*m*ChrxBx[-\[Nu]2]*hR1uu[]*r0[]^3*u[-\[Mu]2])/\[Rho]0[]^5 - 
 (3*m*dx[-\[Nu]2]*hR1uux[]*r0[]^3*u[-\[Mu]2])/(2*\[Rho]0[]^5) - 
 (6*m*ChruBx[-\[Nu]2]*hR1ux[]*r0[]^3*u[-\[Mu]2])/\[Rho]0[]^5 + 
 (3*m*dx[-\[Nu]2]*hR1uxu[]*r0[]^3*u[-\[Mu]2])/\[Rho]0[]^5 - 
 (3*m*ChruBx[-\[Nu]2]*hR1uu[]*r0[]^4*u[-\[Mu]2])/\[Rho]0[]^5 + 
 (3*m*dx[-\[Nu]2]*hR1uuu[]*r0[]^4*u[-\[Mu]2])/(2*\[Rho]0[]^5) - 
 (3*m*Chrxxx[]*dx[-\[Mu]2]*hR1ux[]*u[-\[Nu]2])/\[Rho]0[]^5 - 
 (3*m*Chruxx[]*dx[-\[Mu]2]*hR1xx[]*u[-\[Nu]2])/(2*\[Rho]0[]^5) - 
 (3*m*ChrBxx[\[Gamma]2]*dx[-\[Mu]2]*hR1Bx[-\[Gamma]2]*r0[]*u[-\[Nu]2])/
  \[Rho]0[]^5 - (3*m*Chrxxx[]*hR1Bx[-\[Mu]2]*r0[]*u[-\[Nu]2])/\[Rho]0[]^5 - 
 (3*m*Chrxxx[]*dx[-\[Mu]2]*hR1uu[]*r0[]*u[-\[Nu]2])/\[Rho]0[]^5 - 
 (9*m*Chruxx[]*dx[-\[Mu]2]*hR1ux[]*r0[]*u[-\[Nu]2])/\[Rho]0[]^5 - 
 (3*m*ChrBxx[-\[Mu]2]*hR1xx[]*r0[]*u[-\[Nu]2])/(2*\[Rho]0[]^5) - 
 (3*m*ChrxBx[-\[Mu]2]*hR1xx[]*r0[]*u[-\[Nu]2])/\[Rho]0[]^5 - 
 (3*m*dx[-\[Mu]2]*hR1xxx[]*r0[]*u[-\[Nu]2])/(2*\[Rho]0[]^5) - 
 (3*m*ChrBxx[\[Gamma]2]*dx[-\[Mu]2]*hR1Bu[-\[Gamma]2]*r0[]^2*u[-\[Nu]2])/
  \[Rho]0[]^5 - (3*m*Chrxxx[]*hR1Bu[-\[Mu]2]*r0[]^2*u[-\[Nu]2])/\[Rho]0[]^5 - 
 (3*m*Chruxx[]*hR1Bx[-\[Mu]2]*r0[]^2*u[-\[Nu]2])/\[Rho]0[]^5 - 
 (15*m*Chruxx[]*dx[-\[Mu]2]*hR1uu[]*r0[]^2*u[-\[Nu]2])/(2*\[Rho]0[]^5) - 
 (3*m*ChrBxx[-\[Mu]2]*hR1ux[]*r0[]^2*u[-\[Nu]2])/\[Rho]0[]^5 - 
 (6*m*ChrxBx[-\[Mu]2]*hR1ux[]*r0[]^2*u[-\[Nu]2])/\[Rho]0[]^5 - 
 (3*m*dx[-\[Mu]2]*hR1uxx[]*r0[]^2*u[-\[Nu]2])/\[Rho]0[]^5 - 
 (3*m*ChruBx[-\[Mu]2]*hR1xx[]*r0[]^2*u[-\[Nu]2])/\[Rho]0[]^5 + 
 (3*m*dx[-\[Mu]2]*hR1xxu[]*r0[]^2*u[-\[Nu]2])/(2*\[Rho]0[]^5) - 
 (3*m*Chruxx[]*hR1Bu[-\[Mu]2]*r0[]^3*u[-\[Nu]2])/\[Rho]0[]^5 - 
 (3*m*ChrBxx[-\[Mu]2]*hR1uu[]*r0[]^3*u[-\[Nu]2])/(2*\[Rho]0[]^5) - 
 (3*m*ChrxBx[-\[Mu]2]*hR1uu[]*r0[]^3*u[-\[Nu]2])/\[Rho]0[]^5 - 
 (3*m*dx[-\[Mu]2]*hR1uux[]*r0[]^3*u[-\[Nu]2])/(2*\[Rho]0[]^5) - 
 (6*m*ChruBx[-\[Mu]2]*hR1ux[]*r0[]^3*u[-\[Nu]2])/\[Rho]0[]^5 + 
 (3*m*dx[-\[Mu]2]*hR1uxu[]*r0[]^3*u[-\[Nu]2])/\[Rho]0[]^5 - 
 (3*m*ChruBx[-\[Mu]2]*hR1uu[]*r0[]^4*u[-\[Nu]2])/\[Rho]0[]^5 + 
 (3*m*dx[-\[Mu]2]*hR1uuu[]*r0[]^4*u[-\[Nu]2])/(2*\[Rho]0[]^5) + 
 (3*m*Chrxxx[]*hR1xx[]*u[-\[Mu]2]*u[-\[Nu]2])/(2*\[Rho]0[]^5) - 
 (3*m*Chrxxx[]*hR1ux[]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^5 - 
 (3*m*Chruxx[]*hR1xx[]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/(2*\[Rho]0[]^5) - 
 (3*m*ChrBxx[\[Gamma]2]*hR1Bx[-\[Gamma]2]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/
  \[Rho]0[]^5 - (9*m*Chrxxx[]*hR1uu[]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/
  (2*\[Rho]0[]^5) - (12*m*Chruxx[]*hR1ux[]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/
  \[Rho]0[]^5 - (3*m*hR1xxx[]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/(2*\[Rho]0[]^5) - 
 (3*m*ChrBxx[\[Gamma]2]*hR1Bu[-\[Gamma]2]*r0[]^3*u[-\[Mu]2]*u[-\[Nu]2])/
  \[Rho]0[]^5 - (21*m*Chruxx[]*hR1uu[]*r0[]^3*u[-\[Mu]2]*u[-\[Nu]2])/
  (2*\[Rho]0[]^5) - (3*m*hR1uxx[]*r0[]^3*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^5 + 
 (3*m*hR1xxu[]*r0[]^3*u[-\[Mu]2]*u[-\[Nu]2])/(2*\[Rho]0[]^5) - 
 (3*m*hR1uux[]*r0[]^4*u[-\[Mu]2]*u[-\[Nu]2])/(2*\[Rho]0[]^5) + 
 (3*m*hR1uxu[]*r0[]^4*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^5 + 
 (3*m*hR1uuu[]*r0[]^5*u[-\[Mu]2]*u[-\[Nu]2])/(2*\[Rho]0[]^5) + 
 (2*m*Chrxxx[]*dx[-\[Nu]2]*hR1Bu[-\[Mu]2])/\[Rho]0[]^4 + 
 (2*m*Chrxxx[]*dx[-\[Mu]2]*hR1Bu[-\[Nu]2])/\[Rho]0[]^4 + 
 (2*m*ChruBx[-\[Nu]2]*dx[-\[Mu]2]*hR1xx[])/\[Rho]0[]^4 + 
 (2*m*ChruBx[-\[Mu]2]*dx[-\[Nu]2]*hR1xx[])/\[Rho]0[]^4 + 
 (2*m*Chruxx[]*dx[-\[Nu]2]*hR1Bu[-\[Mu]2]*r0[])/\[Rho]0[]^4 + 
 (2*m*Chruxx[]*dx[-\[Mu]2]*hR1Bu[-\[Nu]2]*r0[])/\[Rho]0[]^4 + 
 (4*m*ChruBx[-\[Nu]2]*dx[-\[Mu]2]*hR1ux[]*r0[])/\[Rho]0[]^4 + 
 (4*m*ChruBx[-\[Mu]2]*dx[-\[Nu]2]*hR1ux[]*r0[])/\[Rho]0[]^4 + 
 (2*m*ChruBx[-\[Nu]2]*dx[-\[Mu]2]*hR1uu[]*r0[]^2)/\[Rho]0[]^4 + 
 (2*m*ChruBx[-\[Mu]2]*dx[-\[Nu]2]*hR1uu[]*r0[]^2)/\[Rho]0[]^4 + 
 (2*m*ChrBxx[\[Gamma]2]*dx[-\[Nu]2]*hR1Bx[-\[Gamma]2]*u[-\[Mu]2])/
  \[Rho]0[]^4 + (2*m*Chrxxx[]*hR1Bx[-\[Nu]2]*u[-\[Mu]2])/\[Rho]0[]^4 + 
 (m*Chrxxx[]*dx[-\[Nu]2]*hR1uu[]*u[-\[Mu]2])/\[Rho]0[]^4 + 
 (2*m*Chruxx[]*dx[-\[Nu]2]*hR1ux[]*u[-\[Mu]2])/\[Rho]0[]^4 + 
 (m*ChrBxx[-\[Nu]2]*hR1xx[]*u[-\[Mu]2])/\[Rho]0[]^4 + 
 (2*m*ChrxBx[-\[Nu]2]*hR1xx[]*u[-\[Mu]2])/\[Rho]0[]^4 + 
 (m*dx[-\[Nu]2]*hR1xxx[]*u[-\[Mu]2])/\[Rho]0[]^4 + 
 (2*m*ChrBxx[\[Gamma]2]*dx[-\[Nu]2]*hR1Bu[-\[Gamma]2]*r0[]*u[-\[Mu]2])/
  \[Rho]0[]^4 + (4*m*Chrxxx[]*hR1Bu[-\[Nu]2]*r0[]*u[-\[Mu]2])/\[Rho]0[]^4 + 
 (2*m*Chruxx[]*hR1Bx[-\[Nu]2]*r0[]*u[-\[Mu]2])/\[Rho]0[]^4 + 
 (3*m*Chruxx[]*dx[-\[Nu]2]*hR1uu[]*r0[]*u[-\[Mu]2])/\[Rho]0[]^4 + 
 (2*m*ChrBxx[-\[Nu]2]*hR1ux[]*r0[]*u[-\[Mu]2])/\[Rho]0[]^4 + 
 (4*m*ChrxBx[-\[Nu]2]*hR1ux[]*r0[]*u[-\[Mu]2])/\[Rho]0[]^4 + 
 (2*m*dx[-\[Nu]2]*hR1uxx[]*r0[]*u[-\[Mu]2])/\[Rho]0[]^4 + 
 (4*m*ChruBx[-\[Nu]2]*hR1xx[]*r0[]*u[-\[Mu]2])/\[Rho]0[]^4 - 
 (m*dx[-\[Nu]2]*hR1xxu[]*r0[]*u[-\[Mu]2])/\[Rho]0[]^4 + 
 (4*m*Chruxx[]*hR1Bu[-\[Nu]2]*r0[]^2*u[-\[Mu]2])/\[Rho]0[]^4 + 
 (m*ChrBxx[-\[Nu]2]*hR1uu[]*r0[]^2*u[-\[Mu]2])/\[Rho]0[]^4 + 
 (2*m*ChrxBx[-\[Nu]2]*hR1uu[]*r0[]^2*u[-\[Mu]2])/\[Rho]0[]^4 + 
 (m*dx[-\[Nu]2]*hR1uux[]*r0[]^2*u[-\[Mu]2])/\[Rho]0[]^4 + 
 (8*m*ChruBx[-\[Nu]2]*hR1ux[]*r0[]^2*u[-\[Mu]2])/\[Rho]0[]^4 - 
 (2*m*dx[-\[Nu]2]*hR1uxu[]*r0[]^2*u[-\[Mu]2])/\[Rho]0[]^4 + 
 (4*m*ChruBx[-\[Nu]2]*hR1uu[]*r0[]^3*u[-\[Mu]2])/\[Rho]0[]^4 - 
 (m*dx[-\[Nu]2]*hR1uuu[]*r0[]^3*u[-\[Mu]2])/\[Rho]0[]^4 + 
 (2*m*ChrBxx[\[Gamma]2]*dx[-\[Mu]2]*hR1Bx[-\[Gamma]2]*u[-\[Nu]2])/
  \[Rho]0[]^4 + (2*m*Chrxxx[]*hR1Bx[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^4 + 
 (m*Chrxxx[]*dx[-\[Mu]2]*hR1uu[]*u[-\[Nu]2])/\[Rho]0[]^4 + 
 (2*m*Chruxx[]*dx[-\[Mu]2]*hR1ux[]*u[-\[Nu]2])/\[Rho]0[]^4 + 
 (m*ChrBxx[-\[Mu]2]*hR1xx[]*u[-\[Nu]2])/\[Rho]0[]^4 + 
 (2*m*ChrxBx[-\[Mu]2]*hR1xx[]*u[-\[Nu]2])/\[Rho]0[]^4 + 
 (m*dx[-\[Mu]2]*hR1xxx[]*u[-\[Nu]2])/\[Rho]0[]^4 + 
 (2*m*ChrBxx[\[Gamma]2]*dx[-\[Mu]2]*hR1Bu[-\[Gamma]2]*r0[]*u[-\[Nu]2])/
  \[Rho]0[]^4 + (4*m*Chrxxx[]*hR1Bu[-\[Mu]2]*r0[]*u[-\[Nu]2])/\[Rho]0[]^4 + 
 (2*m*Chruxx[]*hR1Bx[-\[Mu]2]*r0[]*u[-\[Nu]2])/\[Rho]0[]^4 + 
 (3*m*Chruxx[]*dx[-\[Mu]2]*hR1uu[]*r0[]*u[-\[Nu]2])/\[Rho]0[]^4 + 
 (2*m*ChrBxx[-\[Mu]2]*hR1ux[]*r0[]*u[-\[Nu]2])/\[Rho]0[]^4 + 
 (4*m*ChrxBx[-\[Mu]2]*hR1ux[]*r0[]*u[-\[Nu]2])/\[Rho]0[]^4 + 
 (2*m*dx[-\[Mu]2]*hR1uxx[]*r0[]*u[-\[Nu]2])/\[Rho]0[]^4 + 
 (4*m*ChruBx[-\[Mu]2]*hR1xx[]*r0[]*u[-\[Nu]2])/\[Rho]0[]^4 - 
 (m*dx[-\[Mu]2]*hR1xxu[]*r0[]*u[-\[Nu]2])/\[Rho]0[]^4 + 
 (4*m*Chruxx[]*hR1Bu[-\[Mu]2]*r0[]^2*u[-\[Nu]2])/\[Rho]0[]^4 + 
 (m*ChrBxx[-\[Mu]2]*hR1uu[]*r0[]^2*u[-\[Nu]2])/\[Rho]0[]^4 + 
 (2*m*ChrxBx[-\[Mu]2]*hR1uu[]*r0[]^2*u[-\[Nu]2])/\[Rho]0[]^4 + 
 (m*dx[-\[Mu]2]*hR1uux[]*r0[]^2*u[-\[Nu]2])/\[Rho]0[]^4 + 
 (8*m*ChruBx[-\[Mu]2]*hR1ux[]*r0[]^2*u[-\[Nu]2])/\[Rho]0[]^4 - 
 (2*m*dx[-\[Mu]2]*hR1uxu[]*r0[]^2*u[-\[Nu]2])/\[Rho]0[]^4 + 
 (4*m*ChruBx[-\[Mu]2]*hR1uu[]*r0[]^3*u[-\[Nu]2])/\[Rho]0[]^4 - 
 (m*dx[-\[Mu]2]*hR1uuu[]*r0[]^3*u[-\[Nu]2])/\[Rho]0[]^4 + 
 (4*m*Chrxxx[]*hR1ux[]*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^4 + 
 (2*m*Chruxx[]*hR1xx[]*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^4 + 
 (4*m*ChrBxx[\[Gamma]2]*hR1Bx[-\[Gamma]2]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/
  \[Rho]0[]^4 + (6*m*Chrxxx[]*hR1uu[]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/
  \[Rho]0[]^4 + (12*m*Chruxx[]*hR1ux[]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/
  \[Rho]0[]^4 + (2*m*hR1xxx[]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^4 + 
 (4*m*ChrBxx[\[Gamma]2]*hR1Bu[-\[Gamma]2]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/
  \[Rho]0[]^4 + (12*m*Chruxx[]*hR1uu[]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/
  \[Rho]0[]^4 + (4*m*hR1uxx[]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^4 - 
 (2*m*hR1xxu[]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^4 + 
 (2*m*hR1uux[]*r0[]^3*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^4 - 
 (4*m*hR1uxu[]*r0[]^3*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^4 - 
 (2*m*hR1uuu[]*r0[]^4*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^4 + 
 (m*ChrBxx[\[Gamma]2]*dx[-\[Nu]2]*hR1[-\[Mu]2, -\[Gamma]2])/\[Rho]0[]^3 + 
 (m*ChrBxx[\[Gamma]2]*dx[-\[Mu]2]*hR1[-\[Nu]2, -\[Gamma]2])/\[Rho]0[]^3 + 
 (m*Chruxx[]*dx[-\[Nu]2]*hR1Bu[-\[Mu]2])/\[Rho]0[]^3 + 
 (m*Chruxx[]*dx[-\[Mu]2]*hR1Bu[-\[Nu]2])/\[Rho]0[]^3 + 
 (2*m*ChrBxB[\[Gamma]2, -\[Nu]2]*dx[-\[Mu]2]*hR1Bx[-\[Gamma]2])/\[Rho]0[]^3 + 
 (2*m*ChrBxB[\[Gamma]2, -\[Mu]2]*dx[-\[Nu]2]*hR1Bx[-\[Gamma]2])/\[Rho]0[]^3 + 
 (m*ChrBxx[-\[Nu]2]*hR1Bx[-\[Mu]2])/\[Rho]0[]^3 + 
 (2*m*ChrxBx[-\[Nu]2]*hR1Bx[-\[Mu]2])/\[Rho]0[]^3 + 
 (m*ChrBxx[-\[Mu]2]*hR1Bx[-\[Nu]2])/\[Rho]0[]^3 + 
 (2*m*ChrxBx[-\[Mu]2]*hR1Bx[-\[Nu]2])/\[Rho]0[]^3 + 
 (m*dx[-\[Nu]2]*hR1Bxx[-\[Mu]2])/\[Rho]0[]^3 + 
 (m*dx[-\[Mu]2]*hR1Bxx[-\[Nu]2])/\[Rho]0[]^3 + 
 (2*m*ChruBx[-\[Nu]2]*dx[-\[Mu]2]*hR1ux[])/\[Rho]0[]^3 + 
 (2*m*ChruBx[-\[Mu]2]*dx[-\[Nu]2]*hR1ux[])/\[Rho]0[]^3 + 
 (m*dx[-\[Nu]2]*hR1xxB[-\[Mu]2])/(2*\[Rho]0[]^3) + 
 (m*dx[-\[Mu]2]*hR1xxB[-\[Nu]2])/(2*\[Rho]0[]^3) + 
 (2*m*ChrBxB[\[Gamma]2, -\[Nu]2]*dx[-\[Mu]2]*hR1Bu[-\[Gamma]2]*r0[])/
  \[Rho]0[]^3 + (2*m*ChrBxB[\[Gamma]2, -\[Mu]2]*dx[-\[Nu]2]*hR1Bu[-\[Gamma]2]*
   r0[])/\[Rho]0[]^3 + (m*ChrBxx[-\[Nu]2]*hR1Bu[-\[Mu]2]*r0[])/\[Rho]0[]^3 + 
 (2*m*ChrxBx[-\[Nu]2]*hR1Bu[-\[Mu]2]*r0[])/\[Rho]0[]^3 + 
 (m*ChrBxx[-\[Mu]2]*hR1Bu[-\[Nu]2]*r0[])/\[Rho]0[]^3 + 
 (2*m*ChrxBx[-\[Mu]2]*hR1Bu[-\[Nu]2]*r0[])/\[Rho]0[]^3 + 
 (m*dx[-\[Nu]2]*hR1Bux[-\[Mu]2]*r0[])/\[Rho]0[]^3 + 
 (m*dx[-\[Mu]2]*hR1Bux[-\[Nu]2]*r0[])/\[Rho]0[]^3 + 
 (2*m*ChruBx[-\[Nu]2]*hR1Bx[-\[Mu]2]*r0[])/\[Rho]0[]^3 + 
 (2*m*ChruBx[-\[Mu]2]*hR1Bx[-\[Nu]2]*r0[])/\[Rho]0[]^3 - 
 (m*dx[-\[Nu]2]*hR1Bxu[-\[Mu]2]*r0[])/\[Rho]0[]^3 - 
 (m*dx[-\[Mu]2]*hR1Bxu[-\[Nu]2]*r0[])/\[Rho]0[]^3 + 
 (2*m*ChruBx[-\[Nu]2]*dx[-\[Mu]2]*hR1uu[]*r0[])/\[Rho]0[]^3 + 
 (2*m*ChruBx[-\[Mu]2]*dx[-\[Nu]2]*hR1uu[]*r0[])/\[Rho]0[]^3 + 
 (m*dx[-\[Nu]2]*hR1uxB[-\[Mu]2]*r0[])/\[Rho]0[]^3 + 
 (m*dx[-\[Mu]2]*hR1uxB[-\[Nu]2]*r0[])/\[Rho]0[]^3 + 
 (2*m*ChruBx[-\[Nu]2]*hR1Bu[-\[Mu]2]*r0[]^2)/\[Rho]0[]^3 + 
 (2*m*ChruBx[-\[Mu]2]*hR1Bu[-\[Nu]2]*r0[]^2)/\[Rho]0[]^3 - 
 (m*dx[-\[Nu]2]*hR1Buu[-\[Mu]2]*r0[]^2)/\[Rho]0[]^3 - 
 (m*dx[-\[Mu]2]*hR1Buu[-\[Nu]2]*r0[]^2)/\[Rho]0[]^3 + 
 (m*dx[-\[Nu]2]*hR1uuB[-\[Mu]2]*r0[]^2)/(2*\[Rho]0[]^3) + 
 (m*dx[-\[Mu]2]*hR1uuB[-\[Nu]2]*r0[]^2)/(2*\[Rho]0[]^3) + 
 (m*ChrBxx[\[Gamma]2]*dx[-\[Nu]2]*hR1Bu[-\[Gamma]2]*u[-\[Mu]2])/\[Rho]0[]^3 - 
 (m*Chrxxx[]*hR1Bu[-\[Nu]2]*u[-\[Mu]2])/\[Rho]0[]^3 + 
 (m*Chruxx[]*hR1Bx[-\[Nu]2]*u[-\[Mu]2])/\[Rho]0[]^3 + 
 (m*Chruxx[]*dx[-\[Nu]2]*hR1uu[]*u[-\[Mu]2])/\[Rho]0[]^3 + 
 (m*ChrBxx[-\[Nu]2]*hR1ux[]*u[-\[Mu]2])/\[Rho]0[]^3 + 
 (2*m*ChrxBx[-\[Nu]2]*hR1ux[]*u[-\[Mu]2])/\[Rho]0[]^3 + 
 (m*dx[-\[Nu]2]*hR1uxx[]*u[-\[Mu]2])/\[Rho]0[]^3 - 
 (m*ChruBx[-\[Nu]2]*hR1xx[]*u[-\[Mu]2])/\[Rho]0[]^3 - 
 (m*dx[-\[Nu]2]*hR1xxu[]*u[-\[Mu]2])/(2*\[Rho]0[]^3) + 
 (m*ChrBxx[\[Gamma]2]*hR1[-\[Nu]2, -\[Gamma]2]*r0[]*u[-\[Mu]2])/\[Rho]0[]^3 + 
 (m*Chruxx[]*hR1Bu[-\[Nu]2]*r0[]*u[-\[Mu]2])/\[Rho]0[]^3 + 
 (2*m*ChrBxB[\[Gamma]2, -\[Nu]2]*hR1Bx[-\[Gamma]2]*r0[]*u[-\[Mu]2])/
  \[Rho]0[]^3 + (m*hR1Bxx[-\[Nu]2]*r0[]*u[-\[Mu]2])/\[Rho]0[]^3 + 
 (m*ChrBxx[-\[Nu]2]*hR1uu[]*r0[]*u[-\[Mu]2])/\[Rho]0[]^3 + 
 (2*m*ChrxBx[-\[Nu]2]*hR1uu[]*r0[]*u[-\[Mu]2])/\[Rho]0[]^3 + 
 (m*dx[-\[Nu]2]*hR1uux[]*r0[]*u[-\[Mu]2])/\[Rho]0[]^3 + 
 (2*m*ChruBx[-\[Nu]2]*hR1ux[]*r0[]*u[-\[Mu]2])/\[Rho]0[]^3 - 
 (2*m*dx[-\[Nu]2]*hR1uxu[]*r0[]*u[-\[Mu]2])/\[Rho]0[]^3 + 
 (m*hR1xxB[-\[Nu]2]*r0[]*u[-\[Mu]2])/(2*\[Rho]0[]^3) + 
 (2*m*ChrBxB[\[Gamma]2, -\[Nu]2]*hR1Bu[-\[Gamma]2]*r0[]^2*u[-\[Mu]2])/
  \[Rho]0[]^3 + (m*hR1Bux[-\[Nu]2]*r0[]^2*u[-\[Mu]2])/\[Rho]0[]^3 - 
 (m*hR1Bxu[-\[Nu]2]*r0[]^2*u[-\[Mu]2])/\[Rho]0[]^3 + 
 (3*m*ChruBx[-\[Nu]2]*hR1uu[]*r0[]^2*u[-\[Mu]2])/\[Rho]0[]^3 - 
 (3*m*dx[-\[Nu]2]*hR1uuu[]*r0[]^2*u[-\[Mu]2])/(2*\[Rho]0[]^3) + 
 (m*hR1uxB[-\[Nu]2]*r0[]^2*u[-\[Mu]2])/\[Rho]0[]^3 - 
 (m*hR1Buu[-\[Nu]2]*r0[]^3*u[-\[Mu]2])/\[Rho]0[]^3 + 
 (m*hR1uuB[-\[Nu]2]*r0[]^3*u[-\[Mu]2])/(2*\[Rho]0[]^3) + 
 (m*ChrBxx[\[Gamma]2]*dx[-\[Mu]2]*hR1Bu[-\[Gamma]2]*u[-\[Nu]2])/\[Rho]0[]^3 - 
 (m*Chrxxx[]*hR1Bu[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^3 + 
 (m*Chruxx[]*hR1Bx[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^3 + 
 (m*Chruxx[]*dx[-\[Mu]2]*hR1uu[]*u[-\[Nu]2])/\[Rho]0[]^3 + 
 (m*ChrBxx[-\[Mu]2]*hR1ux[]*u[-\[Nu]2])/\[Rho]0[]^3 + 
 (2*m*ChrxBx[-\[Mu]2]*hR1ux[]*u[-\[Nu]2])/\[Rho]0[]^3 + 
 (m*dx[-\[Mu]2]*hR1uxx[]*u[-\[Nu]2])/\[Rho]0[]^3 - 
 (m*ChruBx[-\[Mu]2]*hR1xx[]*u[-\[Nu]2])/\[Rho]0[]^3 - 
 (m*dx[-\[Mu]2]*hR1xxu[]*u[-\[Nu]2])/(2*\[Rho]0[]^3) + 
 (m*ChrBxx[\[Gamma]2]*hR1[-\[Mu]2, -\[Gamma]2]*r0[]*u[-\[Nu]2])/\[Rho]0[]^3 + 
 (m*Chruxx[]*hR1Bu[-\[Mu]2]*r0[]*u[-\[Nu]2])/\[Rho]0[]^3 + 
 (2*m*ChrBxB[\[Gamma]2, -\[Mu]2]*hR1Bx[-\[Gamma]2]*r0[]*u[-\[Nu]2])/
  \[Rho]0[]^3 + (m*hR1Bxx[-\[Mu]2]*r0[]*u[-\[Nu]2])/\[Rho]0[]^3 + 
 (m*ChrBxx[-\[Mu]2]*hR1uu[]*r0[]*u[-\[Nu]2])/\[Rho]0[]^3 + 
 (2*m*ChrxBx[-\[Mu]2]*hR1uu[]*r0[]*u[-\[Nu]2])/\[Rho]0[]^3 + 
 (m*dx[-\[Mu]2]*hR1uux[]*r0[]*u[-\[Nu]2])/\[Rho]0[]^3 + 
 (2*m*ChruBx[-\[Mu]2]*hR1ux[]*r0[]*u[-\[Nu]2])/\[Rho]0[]^3 - 
 (2*m*dx[-\[Mu]2]*hR1uxu[]*r0[]*u[-\[Nu]2])/\[Rho]0[]^3 + 
 (m*hR1xxB[-\[Mu]2]*r0[]*u[-\[Nu]2])/(2*\[Rho]0[]^3) + 
 (2*m*ChrBxB[\[Gamma]2, -\[Mu]2]*hR1Bu[-\[Gamma]2]*r0[]^2*u[-\[Nu]2])/
  \[Rho]0[]^3 + (m*hR1Bux[-\[Mu]2]*r0[]^2*u[-\[Nu]2])/\[Rho]0[]^3 - 
 (m*hR1Bxu[-\[Mu]2]*r0[]^2*u[-\[Nu]2])/\[Rho]0[]^3 + 
 (3*m*ChruBx[-\[Mu]2]*hR1uu[]*r0[]^2*u[-\[Nu]2])/\[Rho]0[]^3 - 
 (3*m*dx[-\[Mu]2]*hR1uuu[]*r0[]^2*u[-\[Nu]2])/(2*\[Rho]0[]^3) + 
 (m*hR1uxB[-\[Mu]2]*r0[]^2*u[-\[Nu]2])/\[Rho]0[]^3 - 
 (m*hR1Buu[-\[Mu]2]*r0[]^3*u[-\[Nu]2])/\[Rho]0[]^3 + 
 (m*hR1uuB[-\[Mu]2]*r0[]^3*u[-\[Nu]2])/(2*\[Rho]0[]^3) - 
 (m*ChrBxx[\[Gamma]2]*hR1Bx[-\[Gamma]2]*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^3 - 
 (m*Chrxxx[]*hR1uu[]*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^3 + 
 (m*Chruxx[]*hR1ux[]*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^3 - 
 (m*hR1xxx[]*u[-\[Mu]2]*u[-\[Nu]2])/(2*\[Rho]0[]^3) + 
 (m*ChrBxx[\[Gamma]2]*hR1Bu[-\[Gamma]2]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/
  \[Rho]0[]^3 + (2*m*Chruxx[]*hR1uu[]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/
  \[Rho]0[]^3 + (m*hR1uxx[]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^3 - 
 (m*hR1xxu[]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/(2*\[Rho]0[]^3) + 
 (3*m*hR1uux[]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/(2*\[Rho]0[]^3) - 
 (3*m*hR1uxu[]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^3 - 
 (5*m*hR1uuu[]*r0[]^3*u[-\[Mu]2]*u[-\[Nu]2])/(2*\[Rho]0[]^3) - 
 (2*m*ChrBxB[\[Gamma]2, -\[Nu]2]*dx[-\[Mu]2]*hR1Bu[-\[Gamma]2])/\[Rho]0[]^2 - 
 (2*m*ChrBxB[\[Gamma]2, -\[Mu]2]*dx[-\[Nu]2]*hR1Bu[-\[Gamma]2])/\[Rho]0[]^2 - 
 (m*ChrBxx[-\[Nu]2]*hR1Bu[-\[Mu]2])/\[Rho]0[]^2 - 
 (2*m*ChrxBx[-\[Nu]2]*hR1Bu[-\[Mu]2])/\[Rho]0[]^2 - 
 (m*ChrBxx[-\[Mu]2]*hR1Bu[-\[Nu]2])/\[Rho]0[]^2 - 
 (2*m*ChrxBx[-\[Mu]2]*hR1Bu[-\[Nu]2])/\[Rho]0[]^2 - 
 (m*dx[-\[Nu]2]*hR1Bux[-\[Mu]2])/\[Rho]0[]^2 - 
 (m*dx[-\[Mu]2]*hR1Bux[-\[Nu]2])/\[Rho]0[]^2 - 
 (2*m*ChruBx[-\[Nu]2]*hR1Bx[-\[Mu]2])/\[Rho]0[]^2 - 
 (2*m*ChruBx[-\[Mu]2]*hR1Bx[-\[Nu]2])/\[Rho]0[]^2 + 
 (m*dx[-\[Nu]2]*hR1Bxu[-\[Mu]2])/\[Rho]0[]^2 + 
 (m*dx[-\[Mu]2]*hR1Bxu[-\[Nu]2])/\[Rho]0[]^2 - 
 (m*ChruBx[-\[Nu]2]*dx[-\[Mu]2]*hR1uu[])/\[Rho]0[]^2 - 
 (m*ChruBx[-\[Mu]2]*dx[-\[Nu]2]*hR1uu[])/\[Rho]0[]^2 - 
 (m*dx[-\[Nu]2]*hR1uxB[-\[Mu]2])/\[Rho]0[]^2 - 
 (m*dx[-\[Mu]2]*hR1uxB[-\[Nu]2])/\[Rho]0[]^2 - 
 (4*m*ChruBx[-\[Nu]2]*hR1Bu[-\[Mu]2]*r0[])/\[Rho]0[]^2 - 
 (4*m*ChruBx[-\[Mu]2]*hR1Bu[-\[Nu]2]*r0[])/\[Rho]0[]^2 + 
 (2*m*dx[-\[Nu]2]*hR1Buu[-\[Mu]2]*r0[])/\[Rho]0[]^2 + 
 (2*m*dx[-\[Mu]2]*hR1Buu[-\[Nu]2]*r0[])/\[Rho]0[]^2 - 
 (m*dx[-\[Nu]2]*hR1uuB[-\[Mu]2]*r0[])/\[Rho]0[]^2 - 
 (m*dx[-\[Mu]2]*hR1uuB[-\[Nu]2]*r0[])/\[Rho]0[]^2 - 
 (m*ChrBxx[\[Gamma]2]*hR1[-\[Nu]2, -\[Gamma]2]*u[-\[Mu]2])/\[Rho]0[]^2 - 
 (2*m*Chruxx[]*hR1Bu[-\[Nu]2]*u[-\[Mu]2])/\[Rho]0[]^2 - 
 (2*m*ChrBxB[\[Gamma]2, -\[Nu]2]*hR1Bx[-\[Gamma]2]*u[-\[Mu]2])/\[Rho]0[]^2 - 
 (m*hR1Bxx[-\[Nu]2]*u[-\[Mu]2])/\[Rho]0[]^2 - 
 (m*ChrBxx[-\[Nu]2]*hR1uu[]*u[-\[Mu]2])/(2*\[Rho]0[]^2) - 
 (m*ChrxBx[-\[Nu]2]*hR1uu[]*u[-\[Mu]2])/\[Rho]0[]^2 - 
 (m*dx[-\[Nu]2]*hR1uux[]*u[-\[Mu]2])/\[Rho]0[]^2 - 
 (4*m*ChruBx[-\[Nu]2]*hR1ux[]*u[-\[Mu]2])/\[Rho]0[]^2 + 
 (2*m*dx[-\[Nu]2]*hR1uxu[]*u[-\[Mu]2])/\[Rho]0[]^2 - 
 (m*hR1xxB[-\[Nu]2]*u[-\[Mu]2])/(2*\[Rho]0[]^2) - 
 (4*m*ChrBxB[\[Gamma]2, -\[Nu]2]*hR1Bu[-\[Gamma]2]*r0[]*u[-\[Mu]2])/
  \[Rho]0[]^2 - (2*m*hR1Bux[-\[Nu]2]*r0[]*u[-\[Mu]2])/\[Rho]0[]^2 + 
 (2*m*hR1Bxu[-\[Nu]2]*r0[]*u[-\[Mu]2])/\[Rho]0[]^2 - 
 (6*m*ChruBx[-\[Nu]2]*hR1uu[]*r0[]*u[-\[Mu]2])/\[Rho]0[]^2 + 
 (2*m*dx[-\[Nu]2]*hR1uuu[]*r0[]*u[-\[Mu]2])/\[Rho]0[]^2 - 
 (2*m*hR1uxB[-\[Nu]2]*r0[]*u[-\[Mu]2])/\[Rho]0[]^2 + 
 (3*m*hR1Buu[-\[Nu]2]*r0[]^2*u[-\[Mu]2])/\[Rho]0[]^2 - 
 (3*m*hR1uuB[-\[Nu]2]*r0[]^2*u[-\[Mu]2])/(2*\[Rho]0[]^2) - 
 (m*ChrBxx[\[Gamma]2]*hR1[-\[Mu]2, -\[Gamma]2]*u[-\[Nu]2])/\[Rho]0[]^2 - 
 (2*m*Chruxx[]*hR1Bu[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^2 - 
 (2*m*ChrBxB[\[Gamma]2, -\[Mu]2]*hR1Bx[-\[Gamma]2]*u[-\[Nu]2])/\[Rho]0[]^2 - 
 (m*hR1Bxx[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^2 - 
 (m*ChrBxx[-\[Mu]2]*hR1uu[]*u[-\[Nu]2])/(2*\[Rho]0[]^2) - 
 (m*ChrxBx[-\[Mu]2]*hR1uu[]*u[-\[Nu]2])/\[Rho]0[]^2 - 
 (m*dx[-\[Mu]2]*hR1uux[]*u[-\[Nu]2])/\[Rho]0[]^2 - 
 (4*m*ChruBx[-\[Mu]2]*hR1ux[]*u[-\[Nu]2])/\[Rho]0[]^2 + 
 (2*m*dx[-\[Mu]2]*hR1uxu[]*u[-\[Nu]2])/\[Rho]0[]^2 - 
 (m*hR1xxB[-\[Mu]2]*u[-\[Nu]2])/(2*\[Rho]0[]^2) - 
 (4*m*ChrBxB[\[Gamma]2, -\[Mu]2]*hR1Bu[-\[Gamma]2]*r0[]*u[-\[Nu]2])/
  \[Rho]0[]^2 - (2*m*hR1Bux[-\[Mu]2]*r0[]*u[-\[Nu]2])/\[Rho]0[]^2 + 
 (2*m*hR1Bxu[-\[Mu]2]*r0[]*u[-\[Nu]2])/\[Rho]0[]^2 - 
 (6*m*ChruBx[-\[Mu]2]*hR1uu[]*r0[]*u[-\[Nu]2])/\[Rho]0[]^2 + 
 (2*m*dx[-\[Mu]2]*hR1uuu[]*r0[]*u[-\[Nu]2])/\[Rho]0[]^2 - 
 (2*m*hR1uxB[-\[Mu]2]*r0[]*u[-\[Nu]2])/\[Rho]0[]^2 + 
 (3*m*hR1Buu[-\[Mu]2]*r0[]^2*u[-\[Nu]2])/\[Rho]0[]^2 - 
 (3*m*hR1uuB[-\[Mu]2]*r0[]^2*u[-\[Nu]2])/(2*\[Rho]0[]^2) - 
 (2*m*ChrBxx[\[Gamma]2]*hR1Bu[-\[Gamma]2]*u[-\[Mu]2]*u[-\[Nu]2])/
  \[Rho]0[]^2 - (3*m*Chruxx[]*hR1uu[]*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^2 - 
 (2*m*hR1uxx[]*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^2 + 
 (m*hR1xxu[]*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^2 - 
 (4*m*hR1uux[]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^2 + 
 (8*m*hR1uxu[]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^2 + 
 (7*m*hR1uuu[]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^2 + 
 (2*m*ChruBx[-\[Nu]2]*hR1Bu[-\[Mu]2])/\[Rho]0[] + 
 (2*m*ChruBx[-\[Mu]2]*hR1Bu[-\[Nu]2])/\[Rho]0[] + 
 (2*m*ChrBxB[\[Gamma]2, -\[Nu]2]*hR1Bu[-\[Gamma]2]*u[-\[Mu]2])/\[Rho]0[] + 
 (m*hR1Bux[-\[Nu]2]*u[-\[Mu]2])/\[Rho]0[] - (m*hR1Bxu[-\[Nu]2]*u[-\[Mu]2])/
  \[Rho]0[] + (2*m*ChruBx[-\[Nu]2]*hR1uu[]*u[-\[Mu]2])/\[Rho]0[] + 
 (m*hR1uxB[-\[Nu]2]*u[-\[Mu]2])/\[Rho]0[] - 
 (2*m*hR1Buu[-\[Nu]2]*r0[]*u[-\[Mu]2])/\[Rho]0[] + 
 (m*hR1uuB[-\[Nu]2]*r0[]*u[-\[Mu]2])/\[Rho]0[] + 
 (2*m*ChrBxB[\[Gamma]2, -\[Mu]2]*hR1Bu[-\[Gamma]2]*u[-\[Nu]2])/\[Rho]0[] + 
 (m*hR1Bux[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[] - (m*hR1Bxu[-\[Mu]2]*u[-\[Nu]2])/
  \[Rho]0[] + (2*m*ChruBx[-\[Mu]2]*hR1uu[]*u[-\[Nu]2])/\[Rho]0[] + 
 (m*hR1uxB[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[] - 
 (2*m*hR1Buu[-\[Mu]2]*r0[]*u[-\[Nu]2])/\[Rho]0[] + 
 (m*hR1uuB[-\[Mu]2]*r0[]*u[-\[Nu]2])/\[Rho]0[] + 
 (2*m*hR1uux[]*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[] - 
 (4*m*hR1uxu[]*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[] - 
 (4*m*hR1uuu[]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[] + 
 (m*(dx[-\[Nu]2]*(2*(hR1Bx[-\[Mu]2] + hR1Bu[-\[Mu]2]*(r0[] - \[Rho]0[]))*
       \[Rho]0[]^2 + u[-\[Mu]2]*(hR1xx[]*(-3*r0[] + 2*\[Rho]0[]) - 
        (r0[] - \[Rho]0[])*(6*hR1ux[]*r0[] + 3*hR1uu[]*r0[]^2 + 
          2*hR1ux[]*\[Rho]0[] + hR1uu[]*r0[]*\[Rho]0[] - 
          hR1uu[]*\[Rho]0[]^2))) - dx[-\[Mu]2]*
     (3*dx[-\[Nu]2]*(hR1xx[] + r0[]*(2*hR1ux[] + hR1uu[]*r0[])) + 
      2*\[Rho]0[]^2*(-hR1Bx[-\[Nu]2] + hR1Bu[-\[Nu]2]*(-r0[] + \[Rho]0[])) + 
      u[-\[Nu]2]*(hR1xx[]*(3*r0[] - 2*\[Rho]0[]) + (r0[] - \[Rho]0[])*
         (6*hR1ux[]*r0[] + 3*hR1uu[]*r0[]^2 + 2*hR1ux[]*\[Rho]0[] + 
          hR1uu[]*r0[]*\[Rho]0[] - hR1uu[]*\[Rho]0[]^2))) - 
    (r0[] - \[Rho]0[])*(2*u[-\[Nu]2]*\[Rho]0[]^2*(-hR1Bx[-\[Mu]2] + 
        hR1Bu[-\[Mu]2]*(-r0[] + \[Rho]0[])) + 
      u[-\[Mu]2]*(2*\[Rho]0[]^2*(-hR1Bx[-\[Nu]2] + hR1Bu[-\[Nu]2]*
           (-r0[] + \[Rho]0[])) + u[-\[Nu]2]*(hR1xx[]*(3*r0[] - \[Rho]0[]) + 
          (r0[] - \[Rho]0[])*(6*hR1ux[]*r0[] + 3*hR1uu[]*r0[]^2 + 
            4*hR1ux[]*\[Rho]0[] + 2*hR1uu[]*r0[]*\[Rho]0[] - 
            2*hR1uu[]*\[Rho]0[]^2))))))/(\[Lambda]*\[Rho]0[]^5) + 
 \[Lambda]*((2*m*CBuBu[-\[Nu]2, -\[Alpha]2]*dx[-\[Mu]2]*hR1Bu[\[Alpha]2])/3 + 
   (2*m*CBuBu[-\[Mu]2, -\[Alpha]2]*dx[-\[Nu]2]*hR1Bu[\[Alpha]2])/3 - 
   (2*m*CBuxu[-\[Nu]2]*hR1Bu[-\[Mu]2])/3 - 
   (2*m*CBuxu[-\[Mu]2]*hR1Bu[-\[Nu]2])/3 + 
   (2*m*CBuxu[-\[Nu]2]*hR1[\[Alpha]2, -\[Alpha]2]*u[-\[Mu]2])/3 + 
   2*m*CBuBu[-\[Alpha]2, -\[Beta]2]*dx[-\[Nu]2]*hR1[\[Alpha]2, \[Beta]2]*
    u[-\[Mu]2] - (2*m*CBuxu[-\[Alpha]2]*hR1[-\[Nu]2, \[Alpha]2]*u[-\[Mu]2])/
    3 - (11*m*dx[-\[Nu]2]*hR1BBuu[\[Alpha]2, -\[Alpha]2]*u[-\[Mu]2])/15 - 
   (10*m*CBBxu[-\[Nu]2, -\[Alpha]2]*hR1Bu[\[Alpha]2]*u[-\[Mu]2])/9 - 
   (2*m*CBuBx[-\[Alpha]2, -\[Nu]2]*hR1Bu[\[Alpha]2]*u[-\[Mu]2])/9 + 
   (8*m*CBuBx[-\[Nu]2, -\[Alpha]2]*hR1Bu[\[Alpha]2]*u[-\[Mu]2])/9 - 
   (m*hR1Buxu[-\[Nu]2]*u[-\[Mu]2])/3 - 
   (2*m*CBuBu[-\[Nu]2, -\[Alpha]2]*hR1Bx[\[Alpha]2]*u[-\[Mu]2])/3 + 
   (m*hR1Bxuu[-\[Nu]2]*u[-\[Mu]2])/3 + 
   (22*m*dx[-\[Nu]2]*hR1uBuB[\[Alpha]2, -\[Alpha]2]*u[-\[Mu]2])/15 - 
   m*CBuxu[-\[Nu]2]*hR1uu[]*u[-\[Mu]2] - 
   (11*m*dx[-\[Nu]2]*hR1uuBB[\[Alpha]2, -\[Alpha]2]*u[-\[Mu]2])/15 + 
   (m*hR1uuBx[-\[Nu]2]*u[-\[Mu]2])/3 - (m*hR1uxBu[-\[Nu]2]*u[-\[Mu]2])/3 + 
   (2*m*CBuBu[-\[Nu]2, -\[Alpha]2]*hR1Bu[\[Alpha]2]*r0[]*u[-\[Mu]2])/3 + 
   (2*m*CBuxu[-\[Mu]2]*hR1[\[Alpha]2, -\[Alpha]2]*u[-\[Nu]2])/3 + 
   2*m*CBuBu[-\[Alpha]2, -\[Beta]2]*dx[-\[Mu]2]*hR1[\[Alpha]2, \[Beta]2]*
    u[-\[Nu]2] - (2*m*CBuxu[-\[Alpha]2]*hR1[-\[Mu]2, \[Alpha]2]*u[-\[Nu]2])/
    3 - (11*m*dx[-\[Mu]2]*hR1BBuu[\[Alpha]2, -\[Alpha]2]*u[-\[Nu]2])/15 - 
   (10*m*CBBxu[-\[Mu]2, -\[Alpha]2]*hR1Bu[\[Alpha]2]*u[-\[Nu]2])/9 - 
   (2*m*CBuBx[-\[Alpha]2, -\[Mu]2]*hR1Bu[\[Alpha]2]*u[-\[Nu]2])/9 + 
   (8*m*CBuBx[-\[Mu]2, -\[Alpha]2]*hR1Bu[\[Alpha]2]*u[-\[Nu]2])/9 - 
   (m*hR1Buxu[-\[Mu]2]*u[-\[Nu]2])/3 - 
   (2*m*CBuBu[-\[Mu]2, -\[Alpha]2]*hR1Bx[\[Alpha]2]*u[-\[Nu]2])/3 + 
   (m*hR1Bxuu[-\[Mu]2]*u[-\[Nu]2])/3 + 
   (22*m*dx[-\[Mu]2]*hR1uBuB[\[Alpha]2, -\[Alpha]2]*u[-\[Nu]2])/15 - 
   m*CBuxu[-\[Mu]2]*hR1uu[]*u[-\[Nu]2] - 
   (11*m*dx[-\[Mu]2]*hR1uuBB[\[Alpha]2, -\[Alpha]2]*u[-\[Nu]2])/15 + 
   (m*hR1uuBx[-\[Mu]2]*u[-\[Nu]2])/3 - (m*hR1uxBu[-\[Mu]2]*u[-\[Nu]2])/3 + 
   (2*m*CBuBu[-\[Mu]2, -\[Alpha]2]*hR1Bu[\[Alpha]2]*r0[]*u[-\[Nu]2])/3 - 
   (4*m*CBuBx[-\[Alpha]2, -\[Beta]2]*hR1[\[Alpha]2, \[Beta]2]*u[-\[Mu]2]*
     u[-\[Nu]2])/3 + (2*m*hR1BBxu[\[Alpha]2, -\[Alpha]2]*u[-\[Mu]2]*
     u[-\[Nu]2])/3 + (4*m*CBuxu[-\[Alpha]2]*hR1Bu[\[Alpha]2]*u[-\[Mu]2]*
     u[-\[Nu]2])/3 - (2*m*hR1uBxB[\[Alpha]2, -\[Alpha]2]*u[-\[Mu]2]*
     u[-\[Nu]2])/3 + (2*m*hR1uuux[]*u[-\[Mu]2]*u[-\[Nu]2])/3 - 
   (2*m*hR1uuxu[]*u[-\[Mu]2]*u[-\[Nu]2])/3 + 
   (2*m*hR1uxBB[\[Alpha]2, -\[Alpha]2]*u[-\[Mu]2]*u[-\[Nu]2])/3 - 
   (2*m*hR1xBuB[\[Alpha]2, -\[Alpha]2]*u[-\[Mu]2]*u[-\[Nu]2])/3 + 
   (8*m*CBuBu[-\[Alpha]2, -\[Beta]2]*hR1[\[Alpha]2, \[Beta]2]*r0[]*u[-\[Mu]2]*
     u[-\[Nu]2])/3 - (4*m*hR1BBuu[\[Alpha]2, -\[Alpha]2]*r0[]*u[-\[Mu]2]*
     u[-\[Nu]2])/5 + (8*m*hR1uBuB[\[Alpha]2, -\[Alpha]2]*r0[]*u[-\[Mu]2]*
     u[-\[Nu]2])/5 - (4*m*hR1uuBB[\[Alpha]2, -\[Alpha]2]*r0[]*u[-\[Mu]2]*
     u[-\[Nu]2])/5 - (2*m*dx[-\[Nu]2]*hR1[\[Beta]2, \[Gamma]2]*u[\[Alpha]2]*
     WeylCD2[-\[Mu]2, -\[Beta]2, -\[Alpha]2, -\[Gamma]2])/3 - 
   (2*m*dx[\[Alpha]2]*hR1[\[Beta]2, \[Gamma]2]*u[-\[Nu]2]*
     WeylCD2[-\[Mu]2, -\[Beta]2, -\[Alpha]2, -\[Gamma]2])/3 - 
   (4*m*hR1[\[Beta]2, \[Gamma]2]*r0[]*u[\[Alpha]2]*u[-\[Nu]2]*
     WeylCD2[-\[Mu]2, -\[Beta]2, -\[Alpha]2, -\[Gamma]2])/3 - 
   (2*m*dx[-\[Mu]2]*hR1[\[Beta]2, \[Gamma]2]*u[\[Alpha]2]*
     WeylCD2[-\[Nu]2, -\[Beta]2, -\[Alpha]2, -\[Gamma]2])/3 - 
   (2*m*dx[\[Alpha]2]*hR1[\[Beta]2, \[Gamma]2]*u[-\[Mu]2]*
     WeylCD2[-\[Nu]2, -\[Beta]2, -\[Alpha]2, -\[Gamma]2])/3 - 
   (4*m*hR1[\[Beta]2, \[Gamma]2]*r0[]*u[\[Alpha]2]*u[-\[Mu]2]*
     WeylCD2[-\[Nu]2, -\[Beta]2, -\[Alpha]2, -\[Gamma]2])/3 - 
   (105*m*Chrxxx[]^2*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1xx[])/(8*\[Rho]0[]^9) - 
   (105*m*Chrxxx[]^2*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1ux[]*r0[])/(4*\[Rho]0[]^9) - 
   (105*m*Chruxx[]*Chrxxx[]*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1xx[]*r0[])/
    (4*\[Rho]0[]^9) - (105*m*Chrxxx[]^2*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1uu[]*
     r0[]^2)/(8*\[Rho]0[]^9) - (105*m*Chruxx[]*Chrxxx[]*dx[-\[Mu]2]*
     dx[-\[Nu]2]*hR1ux[]*r0[]^2)/(2*\[Rho]0[]^9) - 
   (105*m*Chruxx[]^2*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1xx[]*r0[]^2)/
    (8*\[Rho]0[]^9) - (105*m*Chruxx[]*Chrxxx[]*dx[-\[Mu]2]*dx[-\[Nu]2]*
     hR1uu[]*r0[]^3)/(4*\[Rho]0[]^9) - 
   (105*m*Chruxx[]^2*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1ux[]*r0[]^3)/
    (4*\[Rho]0[]^9) - (105*m*Chruxx[]^2*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1uu[]*
     r0[]^4)/(8*\[Rho]0[]^9) - (105*m*Chrxxx[]^2*dx[-\[Nu]2]*hR1xx[]*r0[]*
     u[-\[Mu]2])/(8*\[Rho]0[]^9) - (105*m*Chrxxx[]^2*dx[-\[Nu]2]*hR1ux[]*
     r0[]^2*u[-\[Mu]2])/(4*\[Rho]0[]^9) - 
   (105*m*Chruxx[]*Chrxxx[]*dx[-\[Nu]2]*hR1xx[]*r0[]^2*u[-\[Mu]2])/
    (4*\[Rho]0[]^9) - (105*m*Chrxxx[]^2*dx[-\[Nu]2]*hR1uu[]*r0[]^3*
     u[-\[Mu]2])/(8*\[Rho]0[]^9) - (105*m*Chruxx[]*Chrxxx[]*dx[-\[Nu]2]*
     hR1ux[]*r0[]^3*u[-\[Mu]2])/(2*\[Rho]0[]^9) - 
   (105*m*Chruxx[]^2*dx[-\[Nu]2]*hR1xx[]*r0[]^3*u[-\[Mu]2])/(8*\[Rho]0[]^9) - 
   (105*m*Chruxx[]*Chrxxx[]*dx[-\[Nu]2]*hR1uu[]*r0[]^4*u[-\[Mu]2])/
    (4*\[Rho]0[]^9) - (105*m*Chruxx[]^2*dx[-\[Nu]2]*hR1ux[]*r0[]^4*
     u[-\[Mu]2])/(4*\[Rho]0[]^9) - (105*m*Chruxx[]^2*dx[-\[Nu]2]*hR1uu[]*
     r0[]^5*u[-\[Mu]2])/(8*\[Rho]0[]^9) - 
   (105*m*Chrxxx[]^2*dx[-\[Mu]2]*hR1xx[]*r0[]*u[-\[Nu]2])/(8*\[Rho]0[]^9) - 
   (105*m*Chrxxx[]^2*dx[-\[Mu]2]*hR1ux[]*r0[]^2*u[-\[Nu]2])/(4*\[Rho]0[]^9) - 
   (105*m*Chruxx[]*Chrxxx[]*dx[-\[Mu]2]*hR1xx[]*r0[]^2*u[-\[Nu]2])/
    (4*\[Rho]0[]^9) - (105*m*Chrxxx[]^2*dx[-\[Mu]2]*hR1uu[]*r0[]^3*
     u[-\[Nu]2])/(8*\[Rho]0[]^9) - (105*m*Chruxx[]*Chrxxx[]*dx[-\[Mu]2]*
     hR1ux[]*r0[]^3*u[-\[Nu]2])/(2*\[Rho]0[]^9) - 
   (105*m*Chruxx[]^2*dx[-\[Mu]2]*hR1xx[]*r0[]^3*u[-\[Nu]2])/(8*\[Rho]0[]^9) - 
   (105*m*Chruxx[]*Chrxxx[]*dx[-\[Mu]2]*hR1uu[]*r0[]^4*u[-\[Nu]2])/
    (4*\[Rho]0[]^9) - (105*m*Chruxx[]^2*dx[-\[Mu]2]*hR1ux[]*r0[]^4*
     u[-\[Nu]2])/(4*\[Rho]0[]^9) - (105*m*Chruxx[]^2*dx[-\[Mu]2]*hR1uu[]*
     r0[]^5*u[-\[Nu]2])/(8*\[Rho]0[]^9) - 
   (105*m*Chrxxx[]^2*hR1xx[]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/(8*\[Rho]0[]^9) - 
   (105*m*Chrxxx[]^2*hR1ux[]*r0[]^3*u[-\[Mu]2]*u[-\[Nu]2])/(4*\[Rho]0[]^9) - 
   (105*m*Chruxx[]*Chrxxx[]*hR1xx[]*r0[]^3*u[-\[Mu]2]*u[-\[Nu]2])/
    (4*\[Rho]0[]^9) - (105*m*Chrxxx[]^2*hR1uu[]*r0[]^4*u[-\[Mu]2]*u[-\[Nu]2])/
    (8*\[Rho]0[]^9) - (105*m*Chruxx[]*Chrxxx[]*hR1ux[]*r0[]^4*u[-\[Mu]2]*
     u[-\[Nu]2])/(2*\[Rho]0[]^9) - (105*m*Chruxx[]^2*hR1xx[]*r0[]^4*
     u[-\[Mu]2]*u[-\[Nu]2])/(8*\[Rho]0[]^9) - 
   (105*m*Chruxx[]*Chrxxx[]*hR1uu[]*r0[]^5*u[-\[Mu]2]*u[-\[Nu]2])/
    (4*\[Rho]0[]^9) - (105*m*Chruxx[]^2*hR1ux[]*r0[]^5*u[-\[Mu]2]*u[-\[Nu]2])/
    (4*\[Rho]0[]^9) - (105*m*Chruxx[]^2*hR1uu[]*r0[]^6*u[-\[Mu]2]*u[-\[Nu]2])/
    (8*\[Rho]0[]^9) + (6*m*Chrxxx[]^2*dx[-\[Nu]2]*hR1xx[]*u[-\[Mu]2])/
    \[Rho]0[]^8 + (12*m*Chrxxx[]^2*dx[-\[Nu]2]*hR1ux[]*r0[]*u[-\[Mu]2])/
    \[Rho]0[]^8 + (12*m*Chruxx[]*Chrxxx[]*dx[-\[Nu]2]*hR1xx[]*r0[]*
     u[-\[Mu]2])/\[Rho]0[]^8 + (6*m*Chrxxx[]^2*dx[-\[Nu]2]*hR1uu[]*r0[]^2*
     u[-\[Mu]2])/\[Rho]0[]^8 + (24*m*Chruxx[]*Chrxxx[]*dx[-\[Nu]2]*hR1ux[]*
     r0[]^2*u[-\[Mu]2])/\[Rho]0[]^8 + 
   (6*m*Chruxx[]^2*dx[-\[Nu]2]*hR1xx[]*r0[]^2*u[-\[Mu]2])/\[Rho]0[]^8 + 
   (12*m*Chruxx[]*Chrxxx[]*dx[-\[Nu]2]*hR1uu[]*r0[]^3*u[-\[Mu]2])/
    \[Rho]0[]^8 + (12*m*Chruxx[]^2*dx[-\[Nu]2]*hR1ux[]*r0[]^3*u[-\[Mu]2])/
    \[Rho]0[]^8 + (6*m*Chruxx[]^2*dx[-\[Nu]2]*hR1uu[]*r0[]^4*u[-\[Mu]2])/
    \[Rho]0[]^8 + (6*m*Chrxxx[]^2*dx[-\[Mu]2]*hR1xx[]*u[-\[Nu]2])/
    \[Rho]0[]^8 + (12*m*Chrxxx[]^2*dx[-\[Mu]2]*hR1ux[]*r0[]*u[-\[Nu]2])/
    \[Rho]0[]^8 + (12*m*Chruxx[]*Chrxxx[]*dx[-\[Mu]2]*hR1xx[]*r0[]*
     u[-\[Nu]2])/\[Rho]0[]^8 + (6*m*Chrxxx[]^2*dx[-\[Mu]2]*hR1uu[]*r0[]^2*
     u[-\[Nu]2])/\[Rho]0[]^8 + (24*m*Chruxx[]*Chrxxx[]*dx[-\[Mu]2]*hR1ux[]*
     r0[]^2*u[-\[Nu]2])/\[Rho]0[]^8 + 
   (6*m*Chruxx[]^2*dx[-\[Mu]2]*hR1xx[]*r0[]^2*u[-\[Nu]2])/\[Rho]0[]^8 + 
   (12*m*Chruxx[]*Chrxxx[]*dx[-\[Mu]2]*hR1uu[]*r0[]^3*u[-\[Nu]2])/
    \[Rho]0[]^8 + (12*m*Chruxx[]^2*dx[-\[Mu]2]*hR1ux[]*r0[]^3*u[-\[Nu]2])/
    \[Rho]0[]^8 + (6*m*Chruxx[]^2*dx[-\[Mu]2]*hR1uu[]*r0[]^4*u[-\[Nu]2])/
    \[Rho]0[]^8 + (12*m*Chrxxx[]^2*hR1xx[]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/
    \[Rho]0[]^8 + (24*m*Chrxxx[]^2*hR1ux[]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/
    \[Rho]0[]^8 + (24*m*Chruxx[]*Chrxxx[]*hR1xx[]*r0[]^2*u[-\[Mu]2]*
     u[-\[Nu]2])/\[Rho]0[]^8 + (12*m*Chrxxx[]^2*hR1uu[]*r0[]^3*u[-\[Mu]2]*
     u[-\[Nu]2])/\[Rho]0[]^8 + (48*m*Chruxx[]*Chrxxx[]*hR1ux[]*r0[]^3*
     u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^8 + 
   (12*m*Chruxx[]^2*hR1xx[]*r0[]^3*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^8 + 
   (24*m*Chruxx[]*Chrxxx[]*hR1uu[]*r0[]^4*u[-\[Mu]2]*u[-\[Nu]2])/
    \[Rho]0[]^8 + (24*m*Chruxx[]^2*hR1ux[]*r0[]^4*u[-\[Mu]2]*u[-\[Nu]2])/
    \[Rho]0[]^8 + (12*m*Chruxx[]^2*hR1uu[]*r0[]^5*u[-\[Mu]2]*u[-\[Nu]2])/
    \[Rho]0[]^8 + (15*m*ChrBxx[\[Alpha]2]*Chrxxx[]*dx[-\[Mu]2]*dx[-\[Nu]2]*
     hR1Bx[-\[Alpha]2])/(2*\[Rho]0[]^7) + 
   (15*m*Chrxxx[]^2*dx[-\[Nu]2]*hR1Bx[-\[Mu]2])/(4*\[Rho]0[]^7) + 
   (15*m*Chrxxx[]^2*dx[-\[Mu]2]*hR1Bx[-\[Nu]2])/(4*\[Rho]0[]^7) + 
   (15*m*Chruxx[]*Chrxxx[]*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1ux[])/(2*\[Rho]0[]^7) + 
   (15*m*ChrBxx[-\[Nu]2]*Chrxxx[]*dx[-\[Mu]2]*hR1xx[])/(4*\[Rho]0[]^7) + 
   (15*m*ChrxBx[-\[Nu]2]*Chrxxx[]*dx[-\[Mu]2]*hR1xx[])/(2*\[Rho]0[]^7) + 
   (15*m*ChrBxx[-\[Mu]2]*Chrxxx[]*dx[-\[Nu]2]*hR1xx[])/(4*\[Rho]0[]^7) + 
   (15*m*ChrxBx[-\[Mu]2]*Chrxxx[]*dx[-\[Nu]2]*hR1xx[])/(2*\[Rho]0[]^7) + 
   (15*m*Chruxx[]^2*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1xx[])/(8*\[Rho]0[]^7) + 
   (5*m*Chrxxxx[]*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1xx[])/(2*\[Rho]0[]^7) + 
   (15*m*Chrxxx[]*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1xxx[])/(4*\[Rho]0[]^7) + 
   (15*m*ChrBxx[\[Alpha]2]*Chrxxx[]*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1Bu[-\[Alpha]2]*
     r0[])/(2*\[Rho]0[]^7) + (15*m*Chrxxx[]^2*dx[-\[Nu]2]*hR1Bu[-\[Mu]2]*
     r0[])/(4*\[Rho]0[]^7) + (15*m*Chrxxx[]^2*dx[-\[Mu]2]*hR1Bu[-\[Nu]2]*
     r0[])/(4*\[Rho]0[]^7) + (15*m*ChrBxx[\[Alpha]2]*Chruxx[]*dx[-\[Mu]2]*
     dx[-\[Nu]2]*hR1Bx[-\[Alpha]2]*r0[])/(2*\[Rho]0[]^7) + 
   (15*m*Chruxx[]*Chrxxx[]*dx[-\[Nu]2]*hR1Bx[-\[Mu]2]*r0[])/(2*\[Rho]0[]^7) + 
   (15*m*Chruxx[]*Chrxxx[]*dx[-\[Mu]2]*hR1Bx[-\[Nu]2]*r0[])/(2*\[Rho]0[]^7) + 
   (15*m*Chruxx[]*Chrxxx[]*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1uu[]*r0[])/
    (2*\[Rho]0[]^7) + (15*m*ChrBxx[-\[Nu]2]*Chrxxx[]*dx[-\[Mu]2]*hR1ux[]*
     r0[])/(2*\[Rho]0[]^7) + (15*m*ChrxBx[-\[Nu]2]*Chrxxx[]*dx[-\[Mu]2]*
     hR1ux[]*r0[])/\[Rho]0[]^7 + (15*m*ChrBxx[-\[Mu]2]*Chrxxx[]*dx[-\[Nu]2]*
     hR1ux[]*r0[])/(2*\[Rho]0[]^7) + 
   (15*m*ChrxBx[-\[Mu]2]*Chrxxx[]*dx[-\[Nu]2]*hR1ux[]*r0[])/\[Rho]0[]^7 + 
   (45*m*Chruxx[]^2*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1ux[]*r0[])/(4*\[Rho]0[]^7) + 
   (5*m*Chrxxxx[]*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1ux[]*r0[])/\[Rho]0[]^7 + 
   (15*m*Chrxxx[]*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1uxx[]*r0[])/(2*\[Rho]0[]^7) + 
   (15*m*ChrBxx[-\[Nu]2]*Chruxx[]*dx[-\[Mu]2]*hR1xx[]*r0[])/(4*\[Rho]0[]^7) + 
   (15*m*Chruxx[]*ChrxBx[-\[Nu]2]*dx[-\[Mu]2]*hR1xx[]*r0[])/(2*\[Rho]0[]^7) + 
   (15*m*ChruBx[-\[Nu]2]*Chrxxx[]*dx[-\[Mu]2]*hR1xx[]*r0[])/(2*\[Rho]0[]^7) + 
   (15*m*ChrBxx[-\[Mu]2]*Chruxx[]*dx[-\[Nu]2]*hR1xx[]*r0[])/(4*\[Rho]0[]^7) + 
   (15*m*Chruxx[]*ChrxBx[-\[Mu]2]*dx[-\[Nu]2]*hR1xx[]*r0[])/(2*\[Rho]0[]^7) + 
   (15*m*ChruBx[-\[Mu]2]*Chrxxx[]*dx[-\[Nu]2]*hR1xx[]*r0[])/(2*\[Rho]0[]^7) + 
   (5*m*Chruxxx[]*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1xx[]*r0[])/(2*\[Rho]0[]^7) - 
   (15*m*Chrxxx[]*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1xxu[]*r0[])/(4*\[Rho]0[]^7) + 
   (15*m*Chruxx[]*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1xxx[]*r0[])/(4*\[Rho]0[]^7) + 
   (15*m*ChrBxx[\[Alpha]2]*Chruxx[]*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1Bu[-\[Alpha]2]*
     r0[]^2)/(2*\[Rho]0[]^7) + (15*m*Chruxx[]*Chrxxx[]*dx[-\[Nu]2]*
     hR1Bu[-\[Mu]2]*r0[]^2)/(2*\[Rho]0[]^7) + 
   (15*m*Chruxx[]*Chrxxx[]*dx[-\[Mu]2]*hR1Bu[-\[Nu]2]*r0[]^2)/
    (2*\[Rho]0[]^7) + (15*m*Chruxx[]^2*dx[-\[Nu]2]*hR1Bx[-\[Mu]2]*r0[]^2)/
    (4*\[Rho]0[]^7) + (15*m*Chruxx[]^2*dx[-\[Mu]2]*hR1Bx[-\[Nu]2]*r0[]^2)/
    (4*\[Rho]0[]^7) + (15*m*ChrBxx[-\[Nu]2]*Chrxxx[]*dx[-\[Mu]2]*hR1uu[]*
     r0[]^2)/(4*\[Rho]0[]^7) + (15*m*ChrxBx[-\[Nu]2]*Chrxxx[]*dx[-\[Mu]2]*
     hR1uu[]*r0[]^2)/(2*\[Rho]0[]^7) + 
   (15*m*ChrBxx[-\[Mu]2]*Chrxxx[]*dx[-\[Nu]2]*hR1uu[]*r0[]^2)/
    (4*\[Rho]0[]^7) + (15*m*ChrxBx[-\[Mu]2]*Chrxxx[]*dx[-\[Nu]2]*hR1uu[]*
     r0[]^2)/(2*\[Rho]0[]^7) + (75*m*Chruxx[]^2*dx[-\[Mu]2]*dx[-\[Nu]2]*
     hR1uu[]*r0[]^2)/(8*\[Rho]0[]^7) + 
   (5*m*Chrxxxx[]*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1uu[]*r0[]^2)/(2*\[Rho]0[]^7) + 
   (15*m*Chrxxx[]*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1uux[]*r0[]^2)/(4*\[Rho]0[]^7) + 
   (15*m*ChrBxx[-\[Nu]2]*Chruxx[]*dx[-\[Mu]2]*hR1ux[]*r0[]^2)/
    (2*\[Rho]0[]^7) + (15*m*Chruxx[]*ChrxBx[-\[Nu]2]*dx[-\[Mu]2]*hR1ux[]*
     r0[]^2)/\[Rho]0[]^7 + (15*m*ChruBx[-\[Nu]2]*Chrxxx[]*dx[-\[Mu]2]*hR1ux[]*
     r0[]^2)/\[Rho]0[]^7 + (15*m*ChrBxx[-\[Mu]2]*Chruxx[]*dx[-\[Nu]2]*hR1ux[]*
     r0[]^2)/(2*\[Rho]0[]^7) + (15*m*Chruxx[]*ChrxBx[-\[Mu]2]*dx[-\[Nu]2]*
     hR1ux[]*r0[]^2)/\[Rho]0[]^7 + (15*m*ChruBx[-\[Mu]2]*Chrxxx[]*dx[-\[Nu]2]*
     hR1ux[]*r0[]^2)/\[Rho]0[]^7 + (5*m*Chruxxx[]*dx[-\[Mu]2]*dx[-\[Nu]2]*
     hR1ux[]*r0[]^2)/\[Rho]0[]^7 - (15*m*Chrxxx[]*dx[-\[Mu]2]*dx[-\[Nu]2]*
     hR1uxu[]*r0[]^2)/(2*\[Rho]0[]^7) + 
   (15*m*Chruxx[]*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1uxx[]*r0[]^2)/(2*\[Rho]0[]^7) + 
   (15*m*ChruBx[-\[Nu]2]*Chruxx[]*dx[-\[Mu]2]*hR1xx[]*r0[]^2)/
    (2*\[Rho]0[]^7) + (15*m*ChruBx[-\[Mu]2]*Chruxx[]*dx[-\[Nu]2]*hR1xx[]*
     r0[]^2)/(2*\[Rho]0[]^7) - (5*m*Cuxux[]*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1xx[]*
     r0[]^2)/(2*\[Rho]0[]^7) - (15*m*Chruxx[]*dx[-\[Mu]2]*dx[-\[Nu]2]*
     hR1xxu[]*r0[]^2)/(4*\[Rho]0[]^7) + 
   (15*m*Chruxx[]^2*dx[-\[Nu]2]*hR1Bu[-\[Mu]2]*r0[]^3)/(4*\[Rho]0[]^7) + 
   (15*m*Chruxx[]^2*dx[-\[Mu]2]*hR1Bu[-\[Nu]2]*r0[]^3)/(4*\[Rho]0[]^7) + 
   (15*m*ChrBxx[-\[Nu]2]*Chruxx[]*dx[-\[Mu]2]*hR1uu[]*r0[]^3)/
    (4*\[Rho]0[]^7) + (15*m*Chruxx[]*ChrxBx[-\[Nu]2]*dx[-\[Mu]2]*hR1uu[]*
     r0[]^3)/(2*\[Rho]0[]^7) + (15*m*ChruBx[-\[Nu]2]*Chrxxx[]*dx[-\[Mu]2]*
     hR1uu[]*r0[]^3)/(2*\[Rho]0[]^7) + 
   (15*m*ChrBxx[-\[Mu]2]*Chruxx[]*dx[-\[Nu]2]*hR1uu[]*r0[]^3)/
    (4*\[Rho]0[]^7) + (15*m*Chruxx[]*ChrxBx[-\[Mu]2]*dx[-\[Nu]2]*hR1uu[]*
     r0[]^3)/(2*\[Rho]0[]^7) + (15*m*ChruBx[-\[Mu]2]*Chrxxx[]*dx[-\[Nu]2]*
     hR1uu[]*r0[]^3)/(2*\[Rho]0[]^7) + 
   (5*m*Chruxxx[]*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1uu[]*r0[]^3)/(2*\[Rho]0[]^7) - 
   (15*m*Chrxxx[]*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1uuu[]*r0[]^3)/(4*\[Rho]0[]^7) + 
   (15*m*Chruxx[]*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1uux[]*r0[]^3)/(4*\[Rho]0[]^7) + 
   (15*m*ChruBx[-\[Nu]2]*Chruxx[]*dx[-\[Mu]2]*hR1ux[]*r0[]^3)/\[Rho]0[]^7 + 
   (15*m*ChruBx[-\[Mu]2]*Chruxx[]*dx[-\[Nu]2]*hR1ux[]*r0[]^3)/\[Rho]0[]^7 - 
   (5*m*Cuxux[]*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1ux[]*r0[]^3)/\[Rho]0[]^7 - 
   (15*m*Chruxx[]*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1uxu[]*r0[]^3)/(2*\[Rho]0[]^7) + 
   (15*m*ChruBx[-\[Nu]2]*Chruxx[]*dx[-\[Mu]2]*hR1uu[]*r0[]^4)/
    (2*\[Rho]0[]^7) + (15*m*ChruBx[-\[Mu]2]*Chruxx[]*dx[-\[Nu]2]*hR1uu[]*
     r0[]^4)/(2*\[Rho]0[]^7) - (5*m*Cuxux[]*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1uu[]*
     r0[]^4)/(2*\[Rho]0[]^7) - (15*m*Chruxx[]*dx[-\[Mu]2]*dx[-\[Nu]2]*
     hR1uuu[]*r0[]^4)/(4*\[Rho]0[]^7) + 
   (5*m*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1xx[]*r0[]*
     Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]])/(2*\[Rho]0[]^7) + 
   (5*m*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1ux[]*r0[]^2*
     Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]])/\[Rho]0[]^7 + 
   (5*m*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1uu[]*r0[]^3*
     Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]])/(2*\[Rho]0[]^7) + 
   (5*m*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1xx[]*
     Scalar[ChrBxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]])/(2*\[Rho]0[]^7) + 
   (5*m*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1ux[]*r0[]*
     Scalar[ChrBxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]])/\[Rho]0[]^7 + 
   (5*m*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1uu[]*r0[]^2*
     Scalar[ChrBxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]])/(2*\[Rho]0[]^7) + 
   (15*m*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1xx[]*
     Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*metric2[-\[Alpha]2, 
        -\[Beta]2]])/(8*\[Rho]0[]^7) + 
   (15*m*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1ux[]*r0[]*
     Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*metric2[-\[Alpha]2, 
        -\[Beta]2]])/(4*\[Rho]0[]^7) + 
   (15*m*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1uu[]*r0[]^2*
     Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*metric2[-\[Alpha]2, 
        -\[Beta]2]])/(8*\[Rho]0[]^7) + 
   (15*m*Chrxxx[]^2*dx[-\[Nu]2]*hR1ux[]*u[-\[Mu]2])/(4*\[Rho]0[]^7) + 
   (15*m*Chruxx[]*Chrxxx[]*dx[-\[Nu]2]*hR1xx[]*u[-\[Mu]2])/(4*\[Rho]0[]^7) + 
   (15*m*ChrBxx[\[Alpha]2]*Chrxxx[]*dx[-\[Nu]2]*hR1Bx[-\[Alpha]2]*r0[]*
     u[-\[Mu]2])/(2*\[Rho]0[]^7) + (15*m*Chrxxx[]^2*hR1Bx[-\[Nu]2]*r0[]*
     u[-\[Mu]2])/(4*\[Rho]0[]^7) + (15*m*Chrxxx[]^2*dx[-\[Nu]2]*hR1uu[]*r0[]*
     u[-\[Mu]2])/(4*\[Rho]0[]^7) + (45*m*Chruxx[]*Chrxxx[]*dx[-\[Nu]2]*
     hR1ux[]*r0[]*u[-\[Mu]2])/(2*\[Rho]0[]^7) + 
   (15*m*ChrBxx[-\[Nu]2]*Chrxxx[]*hR1xx[]*r0[]*u[-\[Mu]2])/(4*\[Rho]0[]^7) + 
   (15*m*ChrxBx[-\[Nu]2]*Chrxxx[]*hR1xx[]*r0[]*u[-\[Mu]2])/(2*\[Rho]0[]^7) + 
   (45*m*Chruxx[]^2*dx[-\[Nu]2]*hR1xx[]*r0[]*u[-\[Mu]2])/(8*\[Rho]0[]^7) + 
   (5*m*Chrxxxx[]*dx[-\[Nu]2]*hR1xx[]*r0[]*u[-\[Mu]2])/(2*\[Rho]0[]^7) + 
   (15*m*Chrxxx[]*dx[-\[Nu]2]*hR1xxx[]*r0[]*u[-\[Mu]2])/(4*\[Rho]0[]^7) + 
   (15*m*ChrBxx[\[Alpha]2]*Chrxxx[]*dx[-\[Nu]2]*hR1Bu[-\[Alpha]2]*r0[]^2*
     u[-\[Mu]2])/(2*\[Rho]0[]^7) + (15*m*Chrxxx[]^2*hR1Bu[-\[Nu]2]*r0[]^2*
     u[-\[Mu]2])/(4*\[Rho]0[]^7) + (15*m*ChrBxx[\[Alpha]2]*Chruxx[]*
     dx[-\[Nu]2]*hR1Bx[-\[Alpha]2]*r0[]^2*u[-\[Mu]2])/(2*\[Rho]0[]^7) + 
   (15*m*Chruxx[]*Chrxxx[]*hR1Bx[-\[Nu]2]*r0[]^2*u[-\[Mu]2])/
    (2*\[Rho]0[]^7) + (75*m*Chruxx[]*Chrxxx[]*dx[-\[Nu]2]*hR1uu[]*r0[]^2*
     u[-\[Mu]2])/(4*\[Rho]0[]^7) + (15*m*ChrBxx[-\[Nu]2]*Chrxxx[]*hR1ux[]*
     r0[]^2*u[-\[Mu]2])/(2*\[Rho]0[]^7) + 
   (15*m*ChrxBx[-\[Nu]2]*Chrxxx[]*hR1ux[]*r0[]^2*u[-\[Mu]2])/\[Rho]0[]^7 + 
   (45*m*Chruxx[]^2*dx[-\[Nu]2]*hR1ux[]*r0[]^2*u[-\[Mu]2])/(2*\[Rho]0[]^7) + 
   (5*m*Chrxxxx[]*dx[-\[Nu]2]*hR1ux[]*r0[]^2*u[-\[Mu]2])/\[Rho]0[]^7 + 
   (15*m*Chrxxx[]*dx[-\[Nu]2]*hR1uxx[]*r0[]^2*u[-\[Mu]2])/(2*\[Rho]0[]^7) + 
   (15*m*ChrBxx[-\[Nu]2]*Chruxx[]*hR1xx[]*r0[]^2*u[-\[Mu]2])/
    (4*\[Rho]0[]^7) + (15*m*Chruxx[]*ChrxBx[-\[Nu]2]*hR1xx[]*r0[]^2*
     u[-\[Mu]2])/(2*\[Rho]0[]^7) + (15*m*ChruBx[-\[Nu]2]*Chrxxx[]*hR1xx[]*
     r0[]^2*u[-\[Mu]2])/(2*\[Rho]0[]^7) + 
   (5*m*Chruxxx[]*dx[-\[Nu]2]*hR1xx[]*r0[]^2*u[-\[Mu]2])/(2*\[Rho]0[]^7) - 
   (15*m*Chrxxx[]*dx[-\[Nu]2]*hR1xxu[]*r0[]^2*u[-\[Mu]2])/(4*\[Rho]0[]^7) + 
   (15*m*Chruxx[]*dx[-\[Nu]2]*hR1xxx[]*r0[]^2*u[-\[Mu]2])/(4*\[Rho]0[]^7) + 
   (15*m*ChrBxx[\[Alpha]2]*Chruxx[]*dx[-\[Nu]2]*hR1Bu[-\[Alpha]2]*r0[]^3*
     u[-\[Mu]2])/(2*\[Rho]0[]^7) + (15*m*Chruxx[]*Chrxxx[]*hR1Bu[-\[Nu]2]*
     r0[]^3*u[-\[Mu]2])/(2*\[Rho]0[]^7) + 
   (15*m*Chruxx[]^2*hR1Bx[-\[Nu]2]*r0[]^3*u[-\[Mu]2])/(4*\[Rho]0[]^7) + 
   (15*m*ChrBxx[-\[Nu]2]*Chrxxx[]*hR1uu[]*r0[]^3*u[-\[Mu]2])/
    (4*\[Rho]0[]^7) + (15*m*ChrxBx[-\[Nu]2]*Chrxxx[]*hR1uu[]*r0[]^3*
     u[-\[Mu]2])/(2*\[Rho]0[]^7) + (135*m*Chruxx[]^2*dx[-\[Nu]2]*hR1uu[]*
     r0[]^3*u[-\[Mu]2])/(8*\[Rho]0[]^7) + 
   (5*m*Chrxxxx[]*dx[-\[Nu]2]*hR1uu[]*r0[]^3*u[-\[Mu]2])/(2*\[Rho]0[]^7) + 
   (15*m*Chrxxx[]*dx[-\[Nu]2]*hR1uux[]*r0[]^3*u[-\[Mu]2])/(4*\[Rho]0[]^7) + 
   (15*m*ChrBxx[-\[Nu]2]*Chruxx[]*hR1ux[]*r0[]^3*u[-\[Mu]2])/
    (2*\[Rho]0[]^7) + (15*m*Chruxx[]*ChrxBx[-\[Nu]2]*hR1ux[]*r0[]^3*
     u[-\[Mu]2])/\[Rho]0[]^7 + (15*m*ChruBx[-\[Nu]2]*Chrxxx[]*hR1ux[]*r0[]^3*
     u[-\[Mu]2])/\[Rho]0[]^7 + (5*m*Chruxxx[]*dx[-\[Nu]2]*hR1ux[]*r0[]^3*
     u[-\[Mu]2])/\[Rho]0[]^7 - (15*m*Chrxxx[]*dx[-\[Nu]2]*hR1uxu[]*r0[]^3*
     u[-\[Mu]2])/(2*\[Rho]0[]^7) + (15*m*Chruxx[]*dx[-\[Nu]2]*hR1uxx[]*r0[]^3*
     u[-\[Mu]2])/(2*\[Rho]0[]^7) + (15*m*ChruBx[-\[Nu]2]*Chruxx[]*hR1xx[]*
     r0[]^3*u[-\[Mu]2])/(2*\[Rho]0[]^7) - 
   (5*m*Cuxux[]*dx[-\[Nu]2]*hR1xx[]*r0[]^3*u[-\[Mu]2])/(2*\[Rho]0[]^7) - 
   (15*m*Chruxx[]*dx[-\[Nu]2]*hR1xxu[]*r0[]^3*u[-\[Mu]2])/(4*\[Rho]0[]^7) + 
   (15*m*Chruxx[]^2*hR1Bu[-\[Nu]2]*r0[]^4*u[-\[Mu]2])/(4*\[Rho]0[]^7) + 
   (15*m*ChrBxx[-\[Nu]2]*Chruxx[]*hR1uu[]*r0[]^4*u[-\[Mu]2])/
    (4*\[Rho]0[]^7) + (15*m*Chruxx[]*ChrxBx[-\[Nu]2]*hR1uu[]*r0[]^4*
     u[-\[Mu]2])/(2*\[Rho]0[]^7) + (15*m*ChruBx[-\[Nu]2]*Chrxxx[]*hR1uu[]*
     r0[]^4*u[-\[Mu]2])/(2*\[Rho]0[]^7) + 
   (5*m*Chruxxx[]*dx[-\[Nu]2]*hR1uu[]*r0[]^4*u[-\[Mu]2])/(2*\[Rho]0[]^7) - 
   (15*m*Chrxxx[]*dx[-\[Nu]2]*hR1uuu[]*r0[]^4*u[-\[Mu]2])/(4*\[Rho]0[]^7) + 
   (15*m*Chruxx[]*dx[-\[Nu]2]*hR1uux[]*r0[]^4*u[-\[Mu]2])/(4*\[Rho]0[]^7) + 
   (15*m*ChruBx[-\[Nu]2]*Chruxx[]*hR1ux[]*r0[]^4*u[-\[Mu]2])/\[Rho]0[]^7 - 
   (5*m*Cuxux[]*dx[-\[Nu]2]*hR1ux[]*r0[]^4*u[-\[Mu]2])/\[Rho]0[]^7 - 
   (15*m*Chruxx[]*dx[-\[Nu]2]*hR1uxu[]*r0[]^4*u[-\[Mu]2])/(2*\[Rho]0[]^7) + 
   (15*m*ChruBx[-\[Nu]2]*Chruxx[]*hR1uu[]*r0[]^5*u[-\[Mu]2])/
    (2*\[Rho]0[]^7) - (5*m*Cuxux[]*dx[-\[Nu]2]*hR1uu[]*r0[]^5*u[-\[Mu]2])/
    (2*\[Rho]0[]^7) - (15*m*Chruxx[]*dx[-\[Nu]2]*hR1uuu[]*r0[]^5*u[-\[Mu]2])/
    (4*\[Rho]0[]^7) + (5*m*dx[-\[Nu]2]*hR1xx[]*r0[]^2*
     Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*u[-\[Mu]2])/
    (2*\[Rho]0[]^7) + (5*m*dx[-\[Nu]2]*hR1ux[]*r0[]^3*
     Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*u[-\[Mu]2])/\[Rho]0[]^7 + 
   (5*m*dx[-\[Nu]2]*hR1uu[]*r0[]^4*Scalar[ChrBxx[\[Alpha]2]*
       ChruBx[-\[Alpha]2]]*u[-\[Mu]2])/(2*\[Rho]0[]^7) + 
   (5*m*dx[-\[Nu]2]*hR1xx[]*r0[]*Scalar[ChrBxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]]*
     u[-\[Mu]2])/(2*\[Rho]0[]^7) + (5*m*dx[-\[Nu]2]*hR1ux[]*r0[]^2*
     Scalar[ChrBxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]]*u[-\[Mu]2])/\[Rho]0[]^7 + 
   (5*m*dx[-\[Nu]2]*hR1uu[]*r0[]^3*Scalar[ChrBxx[\[Alpha]2]*
       ChrxBx[-\[Alpha]2]]*u[-\[Mu]2])/(2*\[Rho]0[]^7) + 
   (15*m*dx[-\[Nu]2]*hR1xx[]*r0[]*Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*
       metric2[-\[Alpha]2, -\[Beta]2]]*u[-\[Mu]2])/(8*\[Rho]0[]^7) + 
   (15*m*dx[-\[Nu]2]*hR1ux[]*r0[]^2*Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*
       metric2[-\[Alpha]2, -\[Beta]2]]*u[-\[Mu]2])/(4*\[Rho]0[]^7) + 
   (15*m*dx[-\[Nu]2]*hR1uu[]*r0[]^3*Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*
       metric2[-\[Alpha]2, -\[Beta]2]]*u[-\[Mu]2])/(8*\[Rho]0[]^7) + 
   (15*m*Chrxxx[]^2*dx[-\[Mu]2]*hR1ux[]*u[-\[Nu]2])/(4*\[Rho]0[]^7) + 
   (15*m*Chruxx[]*Chrxxx[]*dx[-\[Mu]2]*hR1xx[]*u[-\[Nu]2])/(4*\[Rho]0[]^7) + 
   (15*m*ChrBxx[\[Alpha]2]*Chrxxx[]*dx[-\[Mu]2]*hR1Bx[-\[Alpha]2]*r0[]*
     u[-\[Nu]2])/(2*\[Rho]0[]^7) + (15*m*Chrxxx[]^2*hR1Bx[-\[Mu]2]*r0[]*
     u[-\[Nu]2])/(4*\[Rho]0[]^7) + (15*m*Chrxxx[]^2*dx[-\[Mu]2]*hR1uu[]*r0[]*
     u[-\[Nu]2])/(4*\[Rho]0[]^7) + (45*m*Chruxx[]*Chrxxx[]*dx[-\[Mu]2]*
     hR1ux[]*r0[]*u[-\[Nu]2])/(2*\[Rho]0[]^7) + 
   (15*m*ChrBxx[-\[Mu]2]*Chrxxx[]*hR1xx[]*r0[]*u[-\[Nu]2])/(4*\[Rho]0[]^7) + 
   (15*m*ChrxBx[-\[Mu]2]*Chrxxx[]*hR1xx[]*r0[]*u[-\[Nu]2])/(2*\[Rho]0[]^7) + 
   (45*m*Chruxx[]^2*dx[-\[Mu]2]*hR1xx[]*r0[]*u[-\[Nu]2])/(8*\[Rho]0[]^7) + 
   (5*m*Chrxxxx[]*dx[-\[Mu]2]*hR1xx[]*r0[]*u[-\[Nu]2])/(2*\[Rho]0[]^7) + 
   (15*m*Chrxxx[]*dx[-\[Mu]2]*hR1xxx[]*r0[]*u[-\[Nu]2])/(4*\[Rho]0[]^7) + 
   (15*m*ChrBxx[\[Alpha]2]*Chrxxx[]*dx[-\[Mu]2]*hR1Bu[-\[Alpha]2]*r0[]^2*
     u[-\[Nu]2])/(2*\[Rho]0[]^7) + (15*m*Chrxxx[]^2*hR1Bu[-\[Mu]2]*r0[]^2*
     u[-\[Nu]2])/(4*\[Rho]0[]^7) + (15*m*ChrBxx[\[Alpha]2]*Chruxx[]*
     dx[-\[Mu]2]*hR1Bx[-\[Alpha]2]*r0[]^2*u[-\[Nu]2])/(2*\[Rho]0[]^7) + 
   (15*m*Chruxx[]*Chrxxx[]*hR1Bx[-\[Mu]2]*r0[]^2*u[-\[Nu]2])/
    (2*\[Rho]0[]^7) + (75*m*Chruxx[]*Chrxxx[]*dx[-\[Mu]2]*hR1uu[]*r0[]^2*
     u[-\[Nu]2])/(4*\[Rho]0[]^7) + (15*m*ChrBxx[-\[Mu]2]*Chrxxx[]*hR1ux[]*
     r0[]^2*u[-\[Nu]2])/(2*\[Rho]0[]^7) + 
   (15*m*ChrxBx[-\[Mu]2]*Chrxxx[]*hR1ux[]*r0[]^2*u[-\[Nu]2])/\[Rho]0[]^7 + 
   (45*m*Chruxx[]^2*dx[-\[Mu]2]*hR1ux[]*r0[]^2*u[-\[Nu]2])/(2*\[Rho]0[]^7) + 
   (5*m*Chrxxxx[]*dx[-\[Mu]2]*hR1ux[]*r0[]^2*u[-\[Nu]2])/\[Rho]0[]^7 + 
   (15*m*Chrxxx[]*dx[-\[Mu]2]*hR1uxx[]*r0[]^2*u[-\[Nu]2])/(2*\[Rho]0[]^7) + 
   (15*m*ChrBxx[-\[Mu]2]*Chruxx[]*hR1xx[]*r0[]^2*u[-\[Nu]2])/
    (4*\[Rho]0[]^7) + (15*m*Chruxx[]*ChrxBx[-\[Mu]2]*hR1xx[]*r0[]^2*
     u[-\[Nu]2])/(2*\[Rho]0[]^7) + (15*m*ChruBx[-\[Mu]2]*Chrxxx[]*hR1xx[]*
     r0[]^2*u[-\[Nu]2])/(2*\[Rho]0[]^7) + 
   (5*m*Chruxxx[]*dx[-\[Mu]2]*hR1xx[]*r0[]^2*u[-\[Nu]2])/(2*\[Rho]0[]^7) - 
   (15*m*Chrxxx[]*dx[-\[Mu]2]*hR1xxu[]*r0[]^2*u[-\[Nu]2])/(4*\[Rho]0[]^7) + 
   (15*m*Chruxx[]*dx[-\[Mu]2]*hR1xxx[]*r0[]^2*u[-\[Nu]2])/(4*\[Rho]0[]^7) + 
   (15*m*ChrBxx[\[Alpha]2]*Chruxx[]*dx[-\[Mu]2]*hR1Bu[-\[Alpha]2]*r0[]^3*
     u[-\[Nu]2])/(2*\[Rho]0[]^7) + (15*m*Chruxx[]*Chrxxx[]*hR1Bu[-\[Mu]2]*
     r0[]^3*u[-\[Nu]2])/(2*\[Rho]0[]^7) + 
   (15*m*Chruxx[]^2*hR1Bx[-\[Mu]2]*r0[]^3*u[-\[Nu]2])/(4*\[Rho]0[]^7) + 
   (15*m*ChrBxx[-\[Mu]2]*Chrxxx[]*hR1uu[]*r0[]^3*u[-\[Nu]2])/
    (4*\[Rho]0[]^7) + (15*m*ChrxBx[-\[Mu]2]*Chrxxx[]*hR1uu[]*r0[]^3*
     u[-\[Nu]2])/(2*\[Rho]0[]^7) + (135*m*Chruxx[]^2*dx[-\[Mu]2]*hR1uu[]*
     r0[]^3*u[-\[Nu]2])/(8*\[Rho]0[]^7) + 
   (5*m*Chrxxxx[]*dx[-\[Mu]2]*hR1uu[]*r0[]^3*u[-\[Nu]2])/(2*\[Rho]0[]^7) + 
   (15*m*Chrxxx[]*dx[-\[Mu]2]*hR1uux[]*r0[]^3*u[-\[Nu]2])/(4*\[Rho]0[]^7) + 
   (15*m*ChrBxx[-\[Mu]2]*Chruxx[]*hR1ux[]*r0[]^3*u[-\[Nu]2])/
    (2*\[Rho]0[]^7) + (15*m*Chruxx[]*ChrxBx[-\[Mu]2]*hR1ux[]*r0[]^3*
     u[-\[Nu]2])/\[Rho]0[]^7 + (15*m*ChruBx[-\[Mu]2]*Chrxxx[]*hR1ux[]*r0[]^3*
     u[-\[Nu]2])/\[Rho]0[]^7 + (5*m*Chruxxx[]*dx[-\[Mu]2]*hR1ux[]*r0[]^3*
     u[-\[Nu]2])/\[Rho]0[]^7 - (15*m*Chrxxx[]*dx[-\[Mu]2]*hR1uxu[]*r0[]^3*
     u[-\[Nu]2])/(2*\[Rho]0[]^7) + (15*m*Chruxx[]*dx[-\[Mu]2]*hR1uxx[]*r0[]^3*
     u[-\[Nu]2])/(2*\[Rho]0[]^7) + (15*m*ChruBx[-\[Mu]2]*Chruxx[]*hR1xx[]*
     r0[]^3*u[-\[Nu]2])/(2*\[Rho]0[]^7) - 
   (5*m*Cuxux[]*dx[-\[Mu]2]*hR1xx[]*r0[]^3*u[-\[Nu]2])/(2*\[Rho]0[]^7) - 
   (15*m*Chruxx[]*dx[-\[Mu]2]*hR1xxu[]*r0[]^3*u[-\[Nu]2])/(4*\[Rho]0[]^7) + 
   (15*m*Chruxx[]^2*hR1Bu[-\[Mu]2]*r0[]^4*u[-\[Nu]2])/(4*\[Rho]0[]^7) + 
   (15*m*ChrBxx[-\[Mu]2]*Chruxx[]*hR1uu[]*r0[]^4*u[-\[Nu]2])/
    (4*\[Rho]0[]^7) + (15*m*Chruxx[]*ChrxBx[-\[Mu]2]*hR1uu[]*r0[]^4*
     u[-\[Nu]2])/(2*\[Rho]0[]^7) + (15*m*ChruBx[-\[Mu]2]*Chrxxx[]*hR1uu[]*
     r0[]^4*u[-\[Nu]2])/(2*\[Rho]0[]^7) + 
   (5*m*Chruxxx[]*dx[-\[Mu]2]*hR1uu[]*r0[]^4*u[-\[Nu]2])/(2*\[Rho]0[]^7) - 
   (15*m*Chrxxx[]*dx[-\[Mu]2]*hR1uuu[]*r0[]^4*u[-\[Nu]2])/(4*\[Rho]0[]^7) + 
   (15*m*Chruxx[]*dx[-\[Mu]2]*hR1uux[]*r0[]^4*u[-\[Nu]2])/(4*\[Rho]0[]^7) + 
   (15*m*ChruBx[-\[Mu]2]*Chruxx[]*hR1ux[]*r0[]^4*u[-\[Nu]2])/\[Rho]0[]^7 - 
   (5*m*Cuxux[]*dx[-\[Mu]2]*hR1ux[]*r0[]^4*u[-\[Nu]2])/\[Rho]0[]^7 - 
   (15*m*Chruxx[]*dx[-\[Mu]2]*hR1uxu[]*r0[]^4*u[-\[Nu]2])/(2*\[Rho]0[]^7) + 
   (15*m*ChruBx[-\[Mu]2]*Chruxx[]*hR1uu[]*r0[]^5*u[-\[Nu]2])/
    (2*\[Rho]0[]^7) - (5*m*Cuxux[]*dx[-\[Mu]2]*hR1uu[]*r0[]^5*u[-\[Nu]2])/
    (2*\[Rho]0[]^7) - (15*m*Chruxx[]*dx[-\[Mu]2]*hR1uuu[]*r0[]^5*u[-\[Nu]2])/
    (4*\[Rho]0[]^7) + (5*m*dx[-\[Mu]2]*hR1xx[]*r0[]^2*
     Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*u[-\[Nu]2])/
    (2*\[Rho]0[]^7) + (5*m*dx[-\[Mu]2]*hR1ux[]*r0[]^3*
     Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*u[-\[Nu]2])/\[Rho]0[]^7 + 
   (5*m*dx[-\[Mu]2]*hR1uu[]*r0[]^4*Scalar[ChrBxx[\[Alpha]2]*
       ChruBx[-\[Alpha]2]]*u[-\[Nu]2])/(2*\[Rho]0[]^7) + 
   (5*m*dx[-\[Mu]2]*hR1xx[]*r0[]*Scalar[ChrBxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]]*
     u[-\[Nu]2])/(2*\[Rho]0[]^7) + (5*m*dx[-\[Mu]2]*hR1ux[]*r0[]^2*
     Scalar[ChrBxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]]*u[-\[Nu]2])/\[Rho]0[]^7 + 
   (5*m*dx[-\[Mu]2]*hR1uu[]*r0[]^3*Scalar[ChrBxx[\[Alpha]2]*
       ChrxBx[-\[Alpha]2]]*u[-\[Nu]2])/(2*\[Rho]0[]^7) + 
   (15*m*dx[-\[Mu]2]*hR1xx[]*r0[]*Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*
       metric2[-\[Alpha]2, -\[Beta]2]]*u[-\[Nu]2])/(8*\[Rho]0[]^7) + 
   (15*m*dx[-\[Mu]2]*hR1ux[]*r0[]^2*Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*
       metric2[-\[Alpha]2, -\[Beta]2]]*u[-\[Nu]2])/(4*\[Rho]0[]^7) + 
   (15*m*dx[-\[Mu]2]*hR1uu[]*r0[]^3*Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*
       metric2[-\[Alpha]2, -\[Beta]2]]*u[-\[Nu]2])/(8*\[Rho]0[]^7) - 
   (15*m*Chrxxx[]^2*hR1xx[]*u[-\[Mu]2]*u[-\[Nu]2])/(8*\[Rho]0[]^7) + 
   (15*m*Chrxxx[]^2*hR1ux[]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/(4*\[Rho]0[]^7) + 
   (15*m*Chruxx[]*Chrxxx[]*hR1xx[]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/
    (4*\[Rho]0[]^7) + (15*m*ChrBxx[\[Alpha]2]*Chrxxx[]*hR1Bx[-\[Alpha]2]*
     r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/(2*\[Rho]0[]^7) + 
   (45*m*Chrxxx[]^2*hR1uu[]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/(8*\[Rho]0[]^7) + 
   (30*m*Chruxx[]*Chrxxx[]*hR1ux[]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/
    \[Rho]0[]^7 + (15*m*Chruxx[]^2*hR1xx[]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/
    (2*\[Rho]0[]^7) + (5*m*Chrxxxx[]*hR1xx[]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/
    (2*\[Rho]0[]^7) + (15*m*Chrxxx[]*hR1xxx[]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/
    (4*\[Rho]0[]^7) + (15*m*ChrBxx[\[Alpha]2]*Chrxxx[]*hR1Bu[-\[Alpha]2]*
     r0[]^3*u[-\[Mu]2]*u[-\[Nu]2])/(2*\[Rho]0[]^7) + 
   (15*m*ChrBxx[\[Alpha]2]*Chruxx[]*hR1Bx[-\[Alpha]2]*r0[]^3*u[-\[Mu]2]*
     u[-\[Nu]2])/(2*\[Rho]0[]^7) + (105*m*Chruxx[]*Chrxxx[]*hR1uu[]*r0[]^3*
     u[-\[Mu]2]*u[-\[Nu]2])/(4*\[Rho]0[]^7) + 
   (30*m*Chruxx[]^2*hR1ux[]*r0[]^3*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^7 + 
   (5*m*Chrxxxx[]*hR1ux[]*r0[]^3*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^7 + 
   (15*m*Chrxxx[]*hR1uxx[]*r0[]^3*u[-\[Mu]2]*u[-\[Nu]2])/(2*\[Rho]0[]^7) + 
   (5*m*Chruxxx[]*hR1xx[]*r0[]^3*u[-\[Mu]2]*u[-\[Nu]2])/(2*\[Rho]0[]^7) - 
   (15*m*Chrxxx[]*hR1xxu[]*r0[]^3*u[-\[Mu]2]*u[-\[Nu]2])/(4*\[Rho]0[]^7) + 
   (15*m*Chruxx[]*hR1xxx[]*r0[]^3*u[-\[Mu]2]*u[-\[Nu]2])/(4*\[Rho]0[]^7) + 
   (15*m*ChrBxx[\[Alpha]2]*Chruxx[]*hR1Bu[-\[Alpha]2]*r0[]^4*u[-\[Mu]2]*
     u[-\[Nu]2])/(2*\[Rho]0[]^7) + (45*m*Chruxx[]^2*hR1uu[]*r0[]^4*u[-\[Mu]2]*
     u[-\[Nu]2])/(2*\[Rho]0[]^7) + (5*m*Chrxxxx[]*hR1uu[]*r0[]^4*u[-\[Mu]2]*
     u[-\[Nu]2])/(2*\[Rho]0[]^7) + (15*m*Chrxxx[]*hR1uux[]*r0[]^4*u[-\[Mu]2]*
     u[-\[Nu]2])/(4*\[Rho]0[]^7) + (5*m*Chruxxx[]*hR1ux[]*r0[]^4*u[-\[Mu]2]*
     u[-\[Nu]2])/\[Rho]0[]^7 - (15*m*Chrxxx[]*hR1uxu[]*r0[]^4*u[-\[Mu]2]*
     u[-\[Nu]2])/(2*\[Rho]0[]^7) + (15*m*Chruxx[]*hR1uxx[]*r0[]^4*u[-\[Mu]2]*
     u[-\[Nu]2])/(2*\[Rho]0[]^7) - (5*m*Cuxux[]*hR1xx[]*r0[]^4*u[-\[Mu]2]*
     u[-\[Nu]2])/(2*\[Rho]0[]^7) - (15*m*Chruxx[]*hR1xxu[]*r0[]^4*u[-\[Mu]2]*
     u[-\[Nu]2])/(4*\[Rho]0[]^7) + (5*m*Chruxxx[]*hR1uu[]*r0[]^5*u[-\[Mu]2]*
     u[-\[Nu]2])/(2*\[Rho]0[]^7) - (15*m*Chrxxx[]*hR1uuu[]*r0[]^5*u[-\[Mu]2]*
     u[-\[Nu]2])/(4*\[Rho]0[]^7) + (15*m*Chruxx[]*hR1uux[]*r0[]^5*u[-\[Mu]2]*
     u[-\[Nu]2])/(4*\[Rho]0[]^7) - (5*m*Cuxux[]*hR1ux[]*r0[]^5*u[-\[Mu]2]*
     u[-\[Nu]2])/\[Rho]0[]^7 - (15*m*Chruxx[]*hR1uxu[]*r0[]^5*u[-\[Mu]2]*
     u[-\[Nu]2])/(2*\[Rho]0[]^7) - (5*m*Cuxux[]*hR1uu[]*r0[]^6*u[-\[Mu]2]*
     u[-\[Nu]2])/(2*\[Rho]0[]^7) - (15*m*Chruxx[]*hR1uuu[]*r0[]^6*u[-\[Mu]2]*
     u[-\[Nu]2])/(4*\[Rho]0[]^7) + 
   (5*m*hR1xx[]*r0[]^3*Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*
     u[-\[Mu]2]*u[-\[Nu]2])/(2*\[Rho]0[]^7) + 
   (5*m*hR1ux[]*r0[]^4*Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*
     u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^7 + 
   (5*m*hR1uu[]*r0[]^5*Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*
     u[-\[Mu]2]*u[-\[Nu]2])/(2*\[Rho]0[]^7) + 
   (5*m*hR1xx[]*r0[]^2*Scalar[ChrBxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]]*
     u[-\[Mu]2]*u[-\[Nu]2])/(2*\[Rho]0[]^7) + 
   (5*m*hR1ux[]*r0[]^3*Scalar[ChrBxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]]*
     u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^7 + 
   (5*m*hR1uu[]*r0[]^4*Scalar[ChrBxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]]*
     u[-\[Mu]2]*u[-\[Nu]2])/(2*\[Rho]0[]^7) + 
   (15*m*hR1xx[]*r0[]^2*Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*
       metric2[-\[Alpha]2, -\[Beta]2]]*u[-\[Mu]2]*u[-\[Nu]2])/
    (8*\[Rho]0[]^7) + (15*m*hR1ux[]*r0[]^3*
     Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*metric2[-\[Alpha]2, 
        -\[Beta]2]]*u[-\[Mu]2]*u[-\[Nu]2])/(4*\[Rho]0[]^7) + 
   (15*m*hR1uu[]*r0[]^4*Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*
       metric2[-\[Alpha]2, -\[Beta]2]]*u[-\[Mu]2]*u[-\[Nu]2])/
    (8*\[Rho]0[]^7) - (2*m*Chrxxx[]^2*dx[-\[Nu]2]*hR1Bu[-\[Mu]2])/
    \[Rho]0[]^6 - (2*m*Chrxxx[]^2*dx[-\[Mu]2]*hR1Bu[-\[Nu]2])/\[Rho]0[]^6 - 
   (4*m*ChruBx[-\[Nu]2]*Chrxxx[]*dx[-\[Mu]2]*hR1xx[])/\[Rho]0[]^6 - 
   (4*m*ChruBx[-\[Mu]2]*Chrxxx[]*dx[-\[Nu]2]*hR1xx[])/\[Rho]0[]^6 - 
   (4*m*Chruxx[]*Chrxxx[]*dx[-\[Nu]2]*hR1Bu[-\[Mu]2]*r0[])/\[Rho]0[]^6 - 
   (4*m*Chruxx[]*Chrxxx[]*dx[-\[Mu]2]*hR1Bu[-\[Nu]2]*r0[])/\[Rho]0[]^6 - 
   (8*m*ChruBx[-\[Nu]2]*Chrxxx[]*dx[-\[Mu]2]*hR1ux[]*r0[])/\[Rho]0[]^6 - 
   (8*m*ChruBx[-\[Mu]2]*Chrxxx[]*dx[-\[Nu]2]*hR1ux[]*r0[])/\[Rho]0[]^6 - 
   (4*m*ChruBx[-\[Nu]2]*Chruxx[]*dx[-\[Mu]2]*hR1xx[]*r0[])/\[Rho]0[]^6 - 
   (4*m*ChruBx[-\[Mu]2]*Chruxx[]*dx[-\[Nu]2]*hR1xx[]*r0[])/\[Rho]0[]^6 - 
   (2*m*Chruxx[]^2*dx[-\[Nu]2]*hR1Bu[-\[Mu]2]*r0[]^2)/\[Rho]0[]^6 - 
   (2*m*Chruxx[]^2*dx[-\[Mu]2]*hR1Bu[-\[Nu]2]*r0[]^2)/\[Rho]0[]^6 - 
   (4*m*ChruBx[-\[Nu]2]*Chrxxx[]*dx[-\[Mu]2]*hR1uu[]*r0[]^2)/\[Rho]0[]^6 - 
   (4*m*ChruBx[-\[Mu]2]*Chrxxx[]*dx[-\[Nu]2]*hR1uu[]*r0[]^2)/\[Rho]0[]^6 - 
   (8*m*ChruBx[-\[Nu]2]*Chruxx[]*dx[-\[Mu]2]*hR1ux[]*r0[]^2)/\[Rho]0[]^6 - 
   (8*m*ChruBx[-\[Mu]2]*Chruxx[]*dx[-\[Nu]2]*hR1ux[]*r0[]^2)/\[Rho]0[]^6 - 
   (4*m*ChruBx[-\[Nu]2]*Chruxx[]*dx[-\[Mu]2]*hR1uu[]*r0[]^3)/\[Rho]0[]^6 - 
   (4*m*ChruBx[-\[Mu]2]*Chruxx[]*dx[-\[Nu]2]*hR1uu[]*r0[]^3)/\[Rho]0[]^6 - 
   (4*m*ChrBxx[\[Alpha]2]*Chrxxx[]*dx[-\[Nu]2]*hR1Bx[-\[Alpha]2]*u[-\[Mu]2])/
    \[Rho]0[]^6 - (2*m*Chrxxx[]^2*hR1Bx[-\[Nu]2]*u[-\[Mu]2])/\[Rho]0[]^6 - 
   (m*Chrxxx[]^2*dx[-\[Nu]2]*hR1uu[]*u[-\[Mu]2])/\[Rho]0[]^6 - 
   (4*m*Chruxx[]*Chrxxx[]*dx[-\[Nu]2]*hR1ux[]*u[-\[Mu]2])/\[Rho]0[]^6 - 
   (2*m*ChrBxx[-\[Nu]2]*Chrxxx[]*hR1xx[]*u[-\[Mu]2])/\[Rho]0[]^6 - 
   (4*m*ChrxBx[-\[Nu]2]*Chrxxx[]*hR1xx[]*u[-\[Mu]2])/\[Rho]0[]^6 - 
   (m*Chruxx[]^2*dx[-\[Nu]2]*hR1xx[]*u[-\[Mu]2])/\[Rho]0[]^6 - 
   (4*m*Chrxxxx[]*dx[-\[Nu]2]*hR1xx[]*u[-\[Mu]2])/(3*\[Rho]0[]^6) - 
   (2*m*Chrxxx[]*dx[-\[Nu]2]*hR1xxx[]*u[-\[Mu]2])/\[Rho]0[]^6 - 
   (4*m*ChrBxx[\[Alpha]2]*Chrxxx[]*dx[-\[Nu]2]*hR1Bu[-\[Alpha]2]*r0[]*
     u[-\[Mu]2])/\[Rho]0[]^6 - (4*m*Chrxxx[]^2*hR1Bu[-\[Nu]2]*r0[]*
     u[-\[Mu]2])/\[Rho]0[]^6 - (4*m*ChrBxx[\[Alpha]2]*Chruxx[]*dx[-\[Nu]2]*
     hR1Bx[-\[Alpha]2]*r0[]*u[-\[Mu]2])/\[Rho]0[]^6 - 
   (4*m*Chruxx[]*Chrxxx[]*hR1Bx[-\[Nu]2]*r0[]*u[-\[Mu]2])/\[Rho]0[]^6 - 
   (6*m*Chruxx[]*Chrxxx[]*dx[-\[Nu]2]*hR1uu[]*r0[]*u[-\[Mu]2])/\[Rho]0[]^6 - 
   (4*m*ChrBxx[-\[Nu]2]*Chrxxx[]*hR1ux[]*r0[]*u[-\[Mu]2])/\[Rho]0[]^6 - 
   (8*m*ChrxBx[-\[Nu]2]*Chrxxx[]*hR1ux[]*r0[]*u[-\[Mu]2])/\[Rho]0[]^6 - 
   (6*m*Chruxx[]^2*dx[-\[Nu]2]*hR1ux[]*r0[]*u[-\[Mu]2])/\[Rho]0[]^6 - 
   (8*m*Chrxxxx[]*dx[-\[Nu]2]*hR1ux[]*r0[]*u[-\[Mu]2])/(3*\[Rho]0[]^6) - 
   (4*m*Chrxxx[]*dx[-\[Nu]2]*hR1uxx[]*r0[]*u[-\[Mu]2])/\[Rho]0[]^6 - 
   (2*m*ChrBxx[-\[Nu]2]*Chruxx[]*hR1xx[]*r0[]*u[-\[Mu]2])/\[Rho]0[]^6 - 
   (4*m*Chruxx[]*ChrxBx[-\[Nu]2]*hR1xx[]*r0[]*u[-\[Mu]2])/\[Rho]0[]^6 - 
   (8*m*ChruBx[-\[Nu]2]*Chrxxx[]*hR1xx[]*r0[]*u[-\[Mu]2])/\[Rho]0[]^6 - 
   (4*m*Chruxxx[]*dx[-\[Nu]2]*hR1xx[]*r0[]*u[-\[Mu]2])/(3*\[Rho]0[]^6) + 
   (2*m*Chrxxx[]*dx[-\[Nu]2]*hR1xxu[]*r0[]*u[-\[Mu]2])/\[Rho]0[]^6 - 
   (2*m*Chruxx[]*dx[-\[Nu]2]*hR1xxx[]*r0[]*u[-\[Mu]2])/\[Rho]0[]^6 - 
   (4*m*ChrBxx[\[Alpha]2]*Chruxx[]*dx[-\[Nu]2]*hR1Bu[-\[Alpha]2]*r0[]^2*
     u[-\[Mu]2])/\[Rho]0[]^6 - (8*m*Chruxx[]*Chrxxx[]*hR1Bu[-\[Nu]2]*r0[]^2*
     u[-\[Mu]2])/\[Rho]0[]^6 - (2*m*Chruxx[]^2*hR1Bx[-\[Nu]2]*r0[]^2*
     u[-\[Mu]2])/\[Rho]0[]^6 - (2*m*ChrBxx[-\[Nu]2]*Chrxxx[]*hR1uu[]*r0[]^2*
     u[-\[Mu]2])/\[Rho]0[]^6 - (4*m*ChrxBx[-\[Nu]2]*Chrxxx[]*hR1uu[]*r0[]^2*
     u[-\[Mu]2])/\[Rho]0[]^6 - (6*m*Chruxx[]^2*dx[-\[Nu]2]*hR1uu[]*r0[]^2*
     u[-\[Mu]2])/\[Rho]0[]^6 - (4*m*Chrxxxx[]*dx[-\[Nu]2]*hR1uu[]*r0[]^2*
     u[-\[Mu]2])/(3*\[Rho]0[]^6) - (2*m*Chrxxx[]*dx[-\[Nu]2]*hR1uux[]*r0[]^2*
     u[-\[Mu]2])/\[Rho]0[]^6 - (4*m*ChrBxx[-\[Nu]2]*Chruxx[]*hR1ux[]*r0[]^2*
     u[-\[Mu]2])/\[Rho]0[]^6 - (8*m*Chruxx[]*ChrxBx[-\[Nu]2]*hR1ux[]*r0[]^2*
     u[-\[Mu]2])/\[Rho]0[]^6 - (16*m*ChruBx[-\[Nu]2]*Chrxxx[]*hR1ux[]*r0[]^2*
     u[-\[Mu]2])/\[Rho]0[]^6 - (8*m*Chruxxx[]*dx[-\[Nu]2]*hR1ux[]*r0[]^2*
     u[-\[Mu]2])/(3*\[Rho]0[]^6) + (4*m*Chrxxx[]*dx[-\[Nu]2]*hR1uxu[]*r0[]^2*
     u[-\[Mu]2])/\[Rho]0[]^6 - (4*m*Chruxx[]*dx[-\[Nu]2]*hR1uxx[]*r0[]^2*
     u[-\[Mu]2])/\[Rho]0[]^6 - (8*m*ChruBx[-\[Nu]2]*Chruxx[]*hR1xx[]*r0[]^2*
     u[-\[Mu]2])/\[Rho]0[]^6 + (4*m*Cuxux[]*dx[-\[Nu]2]*hR1xx[]*r0[]^2*
     u[-\[Mu]2])/(3*\[Rho]0[]^6) + (2*m*Chruxx[]*dx[-\[Nu]2]*hR1xxu[]*r0[]^2*
     u[-\[Mu]2])/\[Rho]0[]^6 - (4*m*Chruxx[]^2*hR1Bu[-\[Nu]2]*r0[]^3*
     u[-\[Mu]2])/\[Rho]0[]^6 - (2*m*ChrBxx[-\[Nu]2]*Chruxx[]*hR1uu[]*r0[]^3*
     u[-\[Mu]2])/\[Rho]0[]^6 - (4*m*Chruxx[]*ChrxBx[-\[Nu]2]*hR1uu[]*r0[]^3*
     u[-\[Mu]2])/\[Rho]0[]^6 - (8*m*ChruBx[-\[Nu]2]*Chrxxx[]*hR1uu[]*r0[]^3*
     u[-\[Mu]2])/\[Rho]0[]^6 - (4*m*Chruxxx[]*dx[-\[Nu]2]*hR1uu[]*r0[]^3*
     u[-\[Mu]2])/(3*\[Rho]0[]^6) + (2*m*Chrxxx[]*dx[-\[Nu]2]*hR1uuu[]*r0[]^3*
     u[-\[Mu]2])/\[Rho]0[]^6 - (2*m*Chruxx[]*dx[-\[Nu]2]*hR1uux[]*r0[]^3*
     u[-\[Mu]2])/\[Rho]0[]^6 - (16*m*ChruBx[-\[Nu]2]*Chruxx[]*hR1ux[]*r0[]^3*
     u[-\[Mu]2])/\[Rho]0[]^6 + (8*m*Cuxux[]*dx[-\[Nu]2]*hR1ux[]*r0[]^3*
     u[-\[Mu]2])/(3*\[Rho]0[]^6) + (4*m*Chruxx[]*dx[-\[Nu]2]*hR1uxu[]*r0[]^3*
     u[-\[Mu]2])/\[Rho]0[]^6 - (8*m*ChruBx[-\[Nu]2]*Chruxx[]*hR1uu[]*r0[]^4*
     u[-\[Mu]2])/\[Rho]0[]^6 + (4*m*Cuxux[]*dx[-\[Nu]2]*hR1uu[]*r0[]^4*
     u[-\[Mu]2])/(3*\[Rho]0[]^6) + (2*m*Chruxx[]*dx[-\[Nu]2]*hR1uuu[]*r0[]^4*
     u[-\[Mu]2])/\[Rho]0[]^6 - (4*m*dx[-\[Nu]2]*hR1xx[]*r0[]*
     Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*u[-\[Mu]2])/
    (3*\[Rho]0[]^6) - (8*m*dx[-\[Nu]2]*hR1ux[]*r0[]^2*
     Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*u[-\[Mu]2])/
    (3*\[Rho]0[]^6) - (4*m*dx[-\[Nu]2]*hR1uu[]*r0[]^3*
     Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*u[-\[Mu]2])/
    (3*\[Rho]0[]^6) - (4*m*dx[-\[Nu]2]*hR1xx[]*
     Scalar[ChrBxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]]*u[-\[Mu]2])/
    (3*\[Rho]0[]^6) - (8*m*dx[-\[Nu]2]*hR1ux[]*r0[]*
     Scalar[ChrBxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]]*u[-\[Mu]2])/
    (3*\[Rho]0[]^6) - (4*m*dx[-\[Nu]2]*hR1uu[]*r0[]^2*
     Scalar[ChrBxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]]*u[-\[Mu]2])/
    (3*\[Rho]0[]^6) - (m*dx[-\[Nu]2]*hR1xx[]*
     Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*metric2[-\[Alpha]2, 
        -\[Beta]2]]*u[-\[Mu]2])/\[Rho]0[]^6 - 
   (2*m*dx[-\[Nu]2]*hR1ux[]*r0[]*Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*
       metric2[-\[Alpha]2, -\[Beta]2]]*u[-\[Mu]2])/\[Rho]0[]^6 - 
   (m*dx[-\[Nu]2]*hR1uu[]*r0[]^2*Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*
       metric2[-\[Alpha]2, -\[Beta]2]]*u[-\[Mu]2])/\[Rho]0[]^6 - 
   (4*m*ChrBxx[\[Alpha]2]*Chrxxx[]*dx[-\[Mu]2]*hR1Bx[-\[Alpha]2]*u[-\[Nu]2])/
    \[Rho]0[]^6 - (2*m*Chrxxx[]^2*hR1Bx[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^6 - 
   (m*Chrxxx[]^2*dx[-\[Mu]2]*hR1uu[]*u[-\[Nu]2])/\[Rho]0[]^6 - 
   (4*m*Chruxx[]*Chrxxx[]*dx[-\[Mu]2]*hR1ux[]*u[-\[Nu]2])/\[Rho]0[]^6 - 
   (2*m*ChrBxx[-\[Mu]2]*Chrxxx[]*hR1xx[]*u[-\[Nu]2])/\[Rho]0[]^6 - 
   (4*m*ChrxBx[-\[Mu]2]*Chrxxx[]*hR1xx[]*u[-\[Nu]2])/\[Rho]0[]^6 - 
   (m*Chruxx[]^2*dx[-\[Mu]2]*hR1xx[]*u[-\[Nu]2])/\[Rho]0[]^6 - 
   (4*m*Chrxxxx[]*dx[-\[Mu]2]*hR1xx[]*u[-\[Nu]2])/(3*\[Rho]0[]^6) - 
   (2*m*Chrxxx[]*dx[-\[Mu]2]*hR1xxx[]*u[-\[Nu]2])/\[Rho]0[]^6 - 
   (4*m*ChrBxx[\[Alpha]2]*Chrxxx[]*dx[-\[Mu]2]*hR1Bu[-\[Alpha]2]*r0[]*
     u[-\[Nu]2])/\[Rho]0[]^6 - (4*m*Chrxxx[]^2*hR1Bu[-\[Mu]2]*r0[]*
     u[-\[Nu]2])/\[Rho]0[]^6 - (4*m*ChrBxx[\[Alpha]2]*Chruxx[]*dx[-\[Mu]2]*
     hR1Bx[-\[Alpha]2]*r0[]*u[-\[Nu]2])/\[Rho]0[]^6 - 
   (4*m*Chruxx[]*Chrxxx[]*hR1Bx[-\[Mu]2]*r0[]*u[-\[Nu]2])/\[Rho]0[]^6 - 
   (6*m*Chruxx[]*Chrxxx[]*dx[-\[Mu]2]*hR1uu[]*r0[]*u[-\[Nu]2])/\[Rho]0[]^6 - 
   (4*m*ChrBxx[-\[Mu]2]*Chrxxx[]*hR1ux[]*r0[]*u[-\[Nu]2])/\[Rho]0[]^6 - 
   (8*m*ChrxBx[-\[Mu]2]*Chrxxx[]*hR1ux[]*r0[]*u[-\[Nu]2])/\[Rho]0[]^6 - 
   (6*m*Chruxx[]^2*dx[-\[Mu]2]*hR1ux[]*r0[]*u[-\[Nu]2])/\[Rho]0[]^6 - 
   (8*m*Chrxxxx[]*dx[-\[Mu]2]*hR1ux[]*r0[]*u[-\[Nu]2])/(3*\[Rho]0[]^6) - 
   (4*m*Chrxxx[]*dx[-\[Mu]2]*hR1uxx[]*r0[]*u[-\[Nu]2])/\[Rho]0[]^6 - 
   (2*m*ChrBxx[-\[Mu]2]*Chruxx[]*hR1xx[]*r0[]*u[-\[Nu]2])/\[Rho]0[]^6 - 
   (4*m*Chruxx[]*ChrxBx[-\[Mu]2]*hR1xx[]*r0[]*u[-\[Nu]2])/\[Rho]0[]^6 - 
   (8*m*ChruBx[-\[Mu]2]*Chrxxx[]*hR1xx[]*r0[]*u[-\[Nu]2])/\[Rho]0[]^6 - 
   (4*m*Chruxxx[]*dx[-\[Mu]2]*hR1xx[]*r0[]*u[-\[Nu]2])/(3*\[Rho]0[]^6) + 
   (2*m*Chrxxx[]*dx[-\[Mu]2]*hR1xxu[]*r0[]*u[-\[Nu]2])/\[Rho]0[]^6 - 
   (2*m*Chruxx[]*dx[-\[Mu]2]*hR1xxx[]*r0[]*u[-\[Nu]2])/\[Rho]0[]^6 - 
   (4*m*ChrBxx[\[Alpha]2]*Chruxx[]*dx[-\[Mu]2]*hR1Bu[-\[Alpha]2]*r0[]^2*
     u[-\[Nu]2])/\[Rho]0[]^6 - (8*m*Chruxx[]*Chrxxx[]*hR1Bu[-\[Mu]2]*r0[]^2*
     u[-\[Nu]2])/\[Rho]0[]^6 - (2*m*Chruxx[]^2*hR1Bx[-\[Mu]2]*r0[]^2*
     u[-\[Nu]2])/\[Rho]0[]^6 - (2*m*ChrBxx[-\[Mu]2]*Chrxxx[]*hR1uu[]*r0[]^2*
     u[-\[Nu]2])/\[Rho]0[]^6 - (4*m*ChrxBx[-\[Mu]2]*Chrxxx[]*hR1uu[]*r0[]^2*
     u[-\[Nu]2])/\[Rho]0[]^6 - (6*m*Chruxx[]^2*dx[-\[Mu]2]*hR1uu[]*r0[]^2*
     u[-\[Nu]2])/\[Rho]0[]^6 - (4*m*Chrxxxx[]*dx[-\[Mu]2]*hR1uu[]*r0[]^2*
     u[-\[Nu]2])/(3*\[Rho]0[]^6) - (2*m*Chrxxx[]*dx[-\[Mu]2]*hR1uux[]*r0[]^2*
     u[-\[Nu]2])/\[Rho]0[]^6 - (4*m*ChrBxx[-\[Mu]2]*Chruxx[]*hR1ux[]*r0[]^2*
     u[-\[Nu]2])/\[Rho]0[]^6 - (8*m*Chruxx[]*ChrxBx[-\[Mu]2]*hR1ux[]*r0[]^2*
     u[-\[Nu]2])/\[Rho]0[]^6 - (16*m*ChruBx[-\[Mu]2]*Chrxxx[]*hR1ux[]*r0[]^2*
     u[-\[Nu]2])/\[Rho]0[]^6 - (8*m*Chruxxx[]*dx[-\[Mu]2]*hR1ux[]*r0[]^2*
     u[-\[Nu]2])/(3*\[Rho]0[]^6) + (4*m*Chrxxx[]*dx[-\[Mu]2]*hR1uxu[]*r0[]^2*
     u[-\[Nu]2])/\[Rho]0[]^6 - (4*m*Chruxx[]*dx[-\[Mu]2]*hR1uxx[]*r0[]^2*
     u[-\[Nu]2])/\[Rho]0[]^6 - (8*m*ChruBx[-\[Mu]2]*Chruxx[]*hR1xx[]*r0[]^2*
     u[-\[Nu]2])/\[Rho]0[]^6 + (4*m*Cuxux[]*dx[-\[Mu]2]*hR1xx[]*r0[]^2*
     u[-\[Nu]2])/(3*\[Rho]0[]^6) + (2*m*Chruxx[]*dx[-\[Mu]2]*hR1xxu[]*r0[]^2*
     u[-\[Nu]2])/\[Rho]0[]^6 - (4*m*Chruxx[]^2*hR1Bu[-\[Mu]2]*r0[]^3*
     u[-\[Nu]2])/\[Rho]0[]^6 - (2*m*ChrBxx[-\[Mu]2]*Chruxx[]*hR1uu[]*r0[]^3*
     u[-\[Nu]2])/\[Rho]0[]^6 - (4*m*Chruxx[]*ChrxBx[-\[Mu]2]*hR1uu[]*r0[]^3*
     u[-\[Nu]2])/\[Rho]0[]^6 - (8*m*ChruBx[-\[Mu]2]*Chrxxx[]*hR1uu[]*r0[]^3*
     u[-\[Nu]2])/\[Rho]0[]^6 - (4*m*Chruxxx[]*dx[-\[Mu]2]*hR1uu[]*r0[]^3*
     u[-\[Nu]2])/(3*\[Rho]0[]^6) + (2*m*Chrxxx[]*dx[-\[Mu]2]*hR1uuu[]*r0[]^3*
     u[-\[Nu]2])/\[Rho]0[]^6 - (2*m*Chruxx[]*dx[-\[Mu]2]*hR1uux[]*r0[]^3*
     u[-\[Nu]2])/\[Rho]0[]^6 - (16*m*ChruBx[-\[Mu]2]*Chruxx[]*hR1ux[]*r0[]^3*
     u[-\[Nu]2])/\[Rho]0[]^6 + (8*m*Cuxux[]*dx[-\[Mu]2]*hR1ux[]*r0[]^3*
     u[-\[Nu]2])/(3*\[Rho]0[]^6) + (4*m*Chruxx[]*dx[-\[Mu]2]*hR1uxu[]*r0[]^3*
     u[-\[Nu]2])/\[Rho]0[]^6 - (8*m*ChruBx[-\[Mu]2]*Chruxx[]*hR1uu[]*r0[]^4*
     u[-\[Nu]2])/\[Rho]0[]^6 + (4*m*Cuxux[]*dx[-\[Mu]2]*hR1uu[]*r0[]^4*
     u[-\[Nu]2])/(3*\[Rho]0[]^6) + (2*m*Chruxx[]*dx[-\[Mu]2]*hR1uuu[]*r0[]^4*
     u[-\[Nu]2])/\[Rho]0[]^6 - (4*m*dx[-\[Mu]2]*hR1xx[]*r0[]*
     Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*u[-\[Nu]2])/
    (3*\[Rho]0[]^6) - (8*m*dx[-\[Mu]2]*hR1ux[]*r0[]^2*
     Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*u[-\[Nu]2])/
    (3*\[Rho]0[]^6) - (4*m*dx[-\[Mu]2]*hR1uu[]*r0[]^3*
     Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*u[-\[Nu]2])/
    (3*\[Rho]0[]^6) - (4*m*dx[-\[Mu]2]*hR1xx[]*
     Scalar[ChrBxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]]*u[-\[Nu]2])/
    (3*\[Rho]0[]^6) - (8*m*dx[-\[Mu]2]*hR1ux[]*r0[]*
     Scalar[ChrBxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]]*u[-\[Nu]2])/
    (3*\[Rho]0[]^6) - (4*m*dx[-\[Mu]2]*hR1uu[]*r0[]^2*
     Scalar[ChrBxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]]*u[-\[Nu]2])/
    (3*\[Rho]0[]^6) - (m*dx[-\[Mu]2]*hR1xx[]*
     Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*metric2[-\[Alpha]2, 
        -\[Beta]2]]*u[-\[Nu]2])/\[Rho]0[]^6 - 
   (2*m*dx[-\[Mu]2]*hR1ux[]*r0[]*Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*
       metric2[-\[Alpha]2, -\[Beta]2]]*u[-\[Nu]2])/\[Rho]0[]^6 - 
   (m*dx[-\[Mu]2]*hR1uu[]*r0[]^2*Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*
       metric2[-\[Alpha]2, -\[Beta]2]]*u[-\[Nu]2])/\[Rho]0[]^6 - 
   (4*m*Chrxxx[]^2*hR1ux[]*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^6 - 
   (4*m*Chruxx[]*Chrxxx[]*hR1xx[]*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^6 - 
   (8*m*ChrBxx[\[Alpha]2]*Chrxxx[]*hR1Bx[-\[Alpha]2]*r0[]*u[-\[Mu]2]*
     u[-\[Nu]2])/\[Rho]0[]^6 - (6*m*Chrxxx[]^2*hR1uu[]*r0[]*u[-\[Mu]2]*
     u[-\[Nu]2])/\[Rho]0[]^6 - (24*m*Chruxx[]*Chrxxx[]*hR1ux[]*r0[]*
     u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^6 - 
   (6*m*Chruxx[]^2*hR1xx[]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^6 - 
   (8*m*Chrxxxx[]*hR1xx[]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]^6) - 
   (4*m*Chrxxx[]*hR1xxx[]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^6 - 
   (8*m*ChrBxx[\[Alpha]2]*Chrxxx[]*hR1Bu[-\[Alpha]2]*r0[]^2*u[-\[Mu]2]*
     u[-\[Nu]2])/\[Rho]0[]^6 - (8*m*ChrBxx[\[Alpha]2]*Chruxx[]*
     hR1Bx[-\[Alpha]2]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^6 - 
   (24*m*Chruxx[]*Chrxxx[]*hR1uu[]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/
    \[Rho]0[]^6 - (24*m*Chruxx[]^2*hR1ux[]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/
    \[Rho]0[]^6 - (16*m*Chrxxxx[]*hR1ux[]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/
    (3*\[Rho]0[]^6) - (8*m*Chrxxx[]*hR1uxx[]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/
    \[Rho]0[]^6 - (8*m*Chruxxx[]*hR1xx[]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/
    (3*\[Rho]0[]^6) + (4*m*Chrxxx[]*hR1xxu[]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/
    \[Rho]0[]^6 - (4*m*Chruxx[]*hR1xxx[]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/
    \[Rho]0[]^6 - (8*m*ChrBxx[\[Alpha]2]*Chruxx[]*hR1Bu[-\[Alpha]2]*r0[]^3*
     u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^6 - 
   (20*m*Chruxx[]^2*hR1uu[]*r0[]^3*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^6 - 
   (8*m*Chrxxxx[]*hR1uu[]*r0[]^3*u[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]^6) - 
   (4*m*Chrxxx[]*hR1uux[]*r0[]^3*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^6 - 
   (16*m*Chruxxx[]*hR1ux[]*r0[]^3*u[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]^6) + 
   (8*m*Chrxxx[]*hR1uxu[]*r0[]^3*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^6 - 
   (8*m*Chruxx[]*hR1uxx[]*r0[]^3*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^6 + 
   (8*m*Cuxux[]*hR1xx[]*r0[]^3*u[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]^6) + 
   (4*m*Chruxx[]*hR1xxu[]*r0[]^3*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^6 - 
   (8*m*Chruxxx[]*hR1uu[]*r0[]^4*u[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]^6) + 
   (4*m*Chrxxx[]*hR1uuu[]*r0[]^4*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^6 - 
   (4*m*Chruxx[]*hR1uux[]*r0[]^4*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^6 + 
   (16*m*Cuxux[]*hR1ux[]*r0[]^4*u[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]^6) + 
   (8*m*Chruxx[]*hR1uxu[]*r0[]^4*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^6 + 
   (8*m*Cuxux[]*hR1uu[]*r0[]^5*u[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]^6) + 
   (4*m*Chruxx[]*hR1uuu[]*r0[]^5*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^6 - 
   (8*m*hR1xx[]*r0[]^2*Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*
     u[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]^6) - 
   (16*m*hR1ux[]*r0[]^3*Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*
     u[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]^6) - 
   (8*m*hR1uu[]*r0[]^4*Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*
     u[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]^6) - 
   (8*m*hR1xx[]*r0[]*Scalar[ChrBxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]]*u[-\[Mu]2]*
     u[-\[Nu]2])/(3*\[Rho]0[]^6) - 
   (16*m*hR1ux[]*r0[]^2*Scalar[ChrBxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]]*
     u[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]^6) - 
   (8*m*hR1uu[]*r0[]^3*Scalar[ChrBxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]]*
     u[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]^6) - 
   (2*m*hR1xx[]*r0[]*Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*
       metric2[-\[Alpha]2, -\[Beta]2]]*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^6 - 
   (4*m*hR1ux[]*r0[]^2*Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*
       metric2[-\[Alpha]2, -\[Beta]2]]*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^6 - 
   (2*m*hR1uu[]*r0[]^3*Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*
       metric2[-\[Alpha]2, -\[Beta]2]]*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^6 - 
   (3*m*ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*dx[-\[Mu]2]*dx[-\[Nu]2]*
     hR1[-\[Alpha]2, -\[Beta]2])/(4*\[Rho]0[]^5) - 
   (3*m*ChrBxx[\[Alpha]2]*Chrxxx[]*dx[-\[Nu]2]*hR1[-\[Mu]2, -\[Alpha]2])/
    (2*\[Rho]0[]^5) - (3*m*ChrBxx[\[Alpha]2]*Chrxxx[]*dx[-\[Mu]2]*
     hR1[-\[Nu]2, -\[Alpha]2])/(2*\[Rho]0[]^5) - 
   (3*m*ChrBxx[\[Alpha]2]*Chruxx[]*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1Bu[-\[Alpha]2])/
    (2*\[Rho]0[]^5) - (3*m*Chruxx[]*Chrxxx[]*dx[-\[Nu]2]*hR1Bu[-\[Mu]2])/
    (2*\[Rho]0[]^5) - (3*m*Chruxx[]*Chrxxx[]*dx[-\[Mu]2]*hR1Bu[-\[Nu]2])/
    (2*\[Rho]0[]^5) - (3*m*ChrBxx[\[Alpha]2]*ChrBxx[-\[Nu]2]*dx[-\[Mu]2]*
     hR1Bx[-\[Alpha]2])/(2*\[Rho]0[]^5) - 
   (3*m*ChrBxx[\[Alpha]2]*ChrxBx[-\[Nu]2]*dx[-\[Mu]2]*hR1Bx[-\[Alpha]2])/
    \[Rho]0[]^5 - (3*m*ChrBxB[\[Alpha]2, -\[Nu]2]*Chrxxx[]*dx[-\[Mu]2]*
     hR1Bx[-\[Alpha]2])/\[Rho]0[]^5 - (3*m*ChrBxx[\[Alpha]2]*ChrBxx[-\[Mu]2]*
     dx[-\[Nu]2]*hR1Bx[-\[Alpha]2])/(2*\[Rho]0[]^5) - 
   (3*m*ChrBxx[\[Alpha]2]*ChrxBx[-\[Mu]2]*dx[-\[Nu]2]*hR1Bx[-\[Alpha]2])/
    \[Rho]0[]^5 - (3*m*ChrBxB[\[Alpha]2, -\[Mu]2]*Chrxxx[]*dx[-\[Nu]2]*
     hR1Bx[-\[Alpha]2])/\[Rho]0[]^5 - 
   (m*ChrBxB[\[Alpha]2, -\[Beta]2]*ChrBxx[\[Beta]2]*dx[-\[Mu]2]*dx[-\[Nu]2]*
     hR1Bx[-\[Alpha]2])/\[Rho]0[]^5 - 
   (m*ChrBxxx[\[Alpha]2]*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1Bx[-\[Alpha]2])/
    \[Rho]0[]^5 - (3*m*ChrBxx[-\[Nu]2]*Chrxxx[]*hR1Bx[-\[Mu]2])/
    (2*\[Rho]0[]^5) - (3*m*ChrxBx[-\[Nu]2]*Chrxxx[]*hR1Bx[-\[Mu]2])/
    \[Rho]0[]^5 - (3*m*Chruxx[]^2*dx[-\[Nu]2]*hR1Bx[-\[Mu]2])/
    (4*\[Rho]0[]^5) - (m*Chrxxxx[]*dx[-\[Nu]2]*hR1Bx[-\[Mu]2])/\[Rho]0[]^5 - 
   (3*m*ChrBxx[-\[Mu]2]*Chrxxx[]*hR1Bx[-\[Nu]2])/(2*\[Rho]0[]^5) - 
   (3*m*ChrxBx[-\[Mu]2]*Chrxxx[]*hR1Bx[-\[Nu]2])/\[Rho]0[]^5 - 
   (3*m*Chruxx[]^2*dx[-\[Mu]2]*hR1Bx[-\[Nu]2])/(4*\[Rho]0[]^5) - 
   (m*Chrxxxx[]*dx[-\[Mu]2]*hR1Bx[-\[Nu]2])/\[Rho]0[]^5 - 
   (3*m*ChrBxx[\[Alpha]2]*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1Bxx[-\[Alpha]2])/
    (2*\[Rho]0[]^5) - (3*m*Chrxxx[]*dx[-\[Nu]2]*hR1Bxx[-\[Mu]2])/
    (2*\[Rho]0[]^5) - (3*m*Chrxxx[]*dx[-\[Mu]2]*hR1Bxx[-\[Nu]2])/
    (2*\[Rho]0[]^5) - (3*m*Chruxx[]^2*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1uu[])/
    (4*\[Rho]0[]^5) - (3*m*ChrBxx[-\[Nu]2]*Chruxx[]*dx[-\[Mu]2]*hR1ux[])/
    (2*\[Rho]0[]^5) - (3*m*Chruxx[]*ChrxBx[-\[Nu]2]*dx[-\[Mu]2]*hR1ux[])/
    \[Rho]0[]^5 - (3*m*ChruBx[-\[Nu]2]*Chrxxx[]*dx[-\[Mu]2]*hR1ux[])/
    \[Rho]0[]^5 - (3*m*ChrBxx[-\[Mu]2]*Chruxx[]*dx[-\[Nu]2]*hR1ux[])/
    (2*\[Rho]0[]^5) - (3*m*Chruxx[]*ChrxBx[-\[Mu]2]*dx[-\[Nu]2]*hR1ux[])/
    \[Rho]0[]^5 - (3*m*ChruBx[-\[Mu]2]*Chrxxx[]*dx[-\[Nu]2]*hR1ux[])/
    \[Rho]0[]^5 - (m*Chruxxx[]*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1ux[])/\[Rho]0[]^5 - 
   (3*m*Chruxx[]*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1uxx[])/(2*\[Rho]0[]^5) - 
   (3*m*ChrBxx[-\[Mu]2]*ChrBxx[-\[Nu]2]*hR1xx[])/(4*\[Rho]0[]^5) - 
   (3*m*ChrBxx[-\[Nu]2]*ChrxBx[-\[Mu]2]*hR1xx[])/(2*\[Rho]0[]^5) - 
   (3*m*ChrBxx[-\[Mu]2]*ChrxBx[-\[Nu]2]*hR1xx[])/(2*\[Rho]0[]^5) - 
   (3*m*ChrxBx[-\[Mu]2]*ChrxBx[-\[Nu]2]*hR1xx[])/\[Rho]0[]^5 - 
   (3*m*ChrBxB[\[Alpha]2, -\[Nu]2]*ChrBxx[-\[Alpha]2]*dx[-\[Mu]2]*hR1xx[])/
    (2*\[Rho]0[]^5) - (m*ChrBxB[-\[Nu]2, -\[Alpha]2]*ChrBxx[\[Alpha]2]*
     dx[-\[Mu]2]*hR1xx[])/(2*\[Rho]0[]^5) - 
   (3*m*ChruBx[-\[Nu]2]*Chruxx[]*dx[-\[Mu]2]*hR1xx[])/(2*\[Rho]0[]^5) - 
   (3*m*ChrBxx[\[Alpha]2]*ChrxBB[-\[Nu]2, -\[Alpha]2]*dx[-\[Mu]2]*hR1xx[])/
    (2*\[Rho]0[]^5) - (3*m*ChrxxxB[-\[Nu]2]*dx[-\[Mu]2]*hR1xx[])/
    (2*\[Rho]0[]^5) - (3*m*ChrBxB[\[Alpha]2, -\[Mu]2]*ChrBxx[-\[Alpha]2]*
     dx[-\[Nu]2]*hR1xx[])/(2*\[Rho]0[]^5) - 
   (m*ChrBxB[-\[Mu]2, -\[Alpha]2]*ChrBxx[\[Alpha]2]*dx[-\[Nu]2]*hR1xx[])/
    (2*\[Rho]0[]^5) - (3*m*ChruBx[-\[Mu]2]*Chruxx[]*dx[-\[Nu]2]*hR1xx[])/
    (2*\[Rho]0[]^5) - (3*m*ChrBxx[\[Alpha]2]*ChrxBB[-\[Mu]2, -\[Alpha]2]*
     dx[-\[Nu]2]*hR1xx[])/(2*\[Rho]0[]^5) - 
   (3*m*ChrxxxB[-\[Mu]2]*dx[-\[Nu]2]*hR1xx[])/(2*\[Rho]0[]^5) - 
   (m*Cuxux[]*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1xx[])/(2*\[Rho]0[]^5) - 
   (3*m*ChrBxx[\[Alpha]2]*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1xxB[-\[Alpha]2])/
    (4*\[Rho]0[]^5) - (3*m*Chrxxx[]*dx[-\[Nu]2]*hR1xxB[-\[Mu]2])/
    (4*\[Rho]0[]^5) - (3*m*Chrxxx[]*dx[-\[Mu]2]*hR1xxB[-\[Nu]2])/
    (4*\[Rho]0[]^5) + (3*m*Chruxx[]*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1xxu[])/
    (4*\[Rho]0[]^5) - (3*m*ChrBxx[-\[Nu]2]*dx[-\[Mu]2]*hR1xxx[])/
    (4*\[Rho]0[]^5) - (3*m*ChrxBx[-\[Nu]2]*dx[-\[Mu]2]*hR1xxx[])/
    (2*\[Rho]0[]^5) - (3*m*ChrBxx[-\[Mu]2]*dx[-\[Nu]2]*hR1xxx[])/
    (4*\[Rho]0[]^5) - (3*m*ChrxBx[-\[Mu]2]*dx[-\[Nu]2]*hR1xxx[])/
    (2*\[Rho]0[]^5) - (m*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1xxxx[])/(2*\[Rho]0[]^5) - 
   (m*ChrBxxx[\[Alpha]2]*dx[-\[Nu]2]*hR1xx[]*metric2[-\[Mu]2, -\[Alpha]2])/
    (2*\[Rho]0[]^5) - (m*ChrBxxx[\[Alpha]2]*dx[-\[Mu]2]*hR1xx[]*
     metric2[-\[Nu]2, -\[Alpha]2])/(2*\[Rho]0[]^5) - 
   (3*m*ChrBxx[\[Alpha]2]*Chruxx[]*dx[-\[Nu]2]*hR1[-\[Mu]2, -\[Alpha]2]*r0[])/
    (2*\[Rho]0[]^5) - (3*m*ChrBxx[\[Alpha]2]*Chruxx[]*dx[-\[Mu]2]*
     hR1[-\[Nu]2, -\[Alpha]2]*r0[])/(2*\[Rho]0[]^5) - 
   (3*m*ChrBxx[\[Alpha]2]*ChrBxx[-\[Nu]2]*dx[-\[Mu]2]*hR1Bu[-\[Alpha]2]*r0[])/
    (2*\[Rho]0[]^5) - (3*m*ChrBxx[\[Alpha]2]*ChrxBx[-\[Nu]2]*dx[-\[Mu]2]*
     hR1Bu[-\[Alpha]2]*r0[])/\[Rho]0[]^5 - 
   (3*m*ChrBxB[\[Alpha]2, -\[Nu]2]*Chrxxx[]*dx[-\[Mu]2]*hR1Bu[-\[Alpha]2]*
     r0[])/\[Rho]0[]^5 - (3*m*ChrBxx[\[Alpha]2]*ChrBxx[-\[Mu]2]*dx[-\[Nu]2]*
     hR1Bu[-\[Alpha]2]*r0[])/(2*\[Rho]0[]^5) - 
   (3*m*ChrBxx[\[Alpha]2]*ChrxBx[-\[Mu]2]*dx[-\[Nu]2]*hR1Bu[-\[Alpha]2]*r0[])/
    \[Rho]0[]^5 - (3*m*ChrBxB[\[Alpha]2, -\[Mu]2]*Chrxxx[]*dx[-\[Nu]2]*
     hR1Bu[-\[Alpha]2]*r0[])/\[Rho]0[]^5 - 
   (m*ChrBxB[\[Alpha]2, -\[Beta]2]*ChrBxx[\[Beta]2]*dx[-\[Mu]2]*dx[-\[Nu]2]*
     hR1Bu[-\[Alpha]2]*r0[])/\[Rho]0[]^5 - 
   (m*ChrBxxx[\[Alpha]2]*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1Bu[-\[Alpha]2]*r0[])/
    \[Rho]0[]^5 - (3*m*ChrBxx[-\[Nu]2]*Chrxxx[]*hR1Bu[-\[Mu]2]*r0[])/
    (2*\[Rho]0[]^5) - (3*m*ChrxBx[-\[Nu]2]*Chrxxx[]*hR1Bu[-\[Mu]2]*r0[])/
    \[Rho]0[]^5 - (9*m*Chruxx[]^2*dx[-\[Nu]2]*hR1Bu[-\[Mu]2]*r0[])/
    (4*\[Rho]0[]^5) - (m*Chrxxxx[]*dx[-\[Nu]2]*hR1Bu[-\[Mu]2]*r0[])/
    \[Rho]0[]^5 - (3*m*ChrBxx[-\[Mu]2]*Chrxxx[]*hR1Bu[-\[Nu]2]*r0[])/
    (2*\[Rho]0[]^5) - (3*m*ChrxBx[-\[Mu]2]*Chrxxx[]*hR1Bu[-\[Nu]2]*r0[])/
    \[Rho]0[]^5 - (9*m*Chruxx[]^2*dx[-\[Mu]2]*hR1Bu[-\[Nu]2]*r0[])/
    (4*\[Rho]0[]^5) - (m*Chrxxxx[]*dx[-\[Mu]2]*hR1Bu[-\[Nu]2]*r0[])/
    \[Rho]0[]^5 - (3*m*ChrBxx[\[Alpha]2]*dx[-\[Mu]2]*dx[-\[Nu]2]*
     hR1Bux[-\[Alpha]2]*r0[])/(2*\[Rho]0[]^5) - 
   (3*m*Chrxxx[]*dx[-\[Nu]2]*hR1Bux[-\[Mu]2]*r0[])/(2*\[Rho]0[]^5) - 
   (3*m*Chrxxx[]*dx[-\[Mu]2]*hR1Bux[-\[Nu]2]*r0[])/(2*\[Rho]0[]^5) - 
   (3*m*ChrBxx[\[Alpha]2]*ChruBx[-\[Nu]2]*dx[-\[Mu]2]*hR1Bx[-\[Alpha]2]*r0[])/
    \[Rho]0[]^5 - (3*m*ChrBxB[\[Alpha]2, -\[Nu]2]*Chruxx[]*dx[-\[Mu]2]*
     hR1Bx[-\[Alpha]2]*r0[])/\[Rho]0[]^5 - 
   (3*m*ChrBxx[\[Alpha]2]*ChruBx[-\[Mu]2]*dx[-\[Nu]2]*hR1Bx[-\[Alpha]2]*r0[])/
    \[Rho]0[]^5 - (3*m*ChrBxB[\[Alpha]2, -\[Mu]2]*Chruxx[]*dx[-\[Nu]2]*
     hR1Bx[-\[Alpha]2]*r0[])/\[Rho]0[]^5 + 
   (2*m*CBxux[-\[Alpha]2]*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1Bx[\[Alpha]2]*r0[])/
    \[Rho]0[]^5 - (3*m*ChrBxx[-\[Nu]2]*Chruxx[]*hR1Bx[-\[Mu]2]*r0[])/
    (2*\[Rho]0[]^5) - (3*m*Chruxx[]*ChrxBx[-\[Nu]2]*hR1Bx[-\[Mu]2]*r0[])/
    \[Rho]0[]^5 - (3*m*ChruBx[-\[Nu]2]*Chrxxx[]*hR1Bx[-\[Mu]2]*r0[])/
    \[Rho]0[]^5 - (m*Chruxxx[]*dx[-\[Nu]2]*hR1Bx[-\[Mu]2]*r0[])/\[Rho]0[]^5 - 
   (3*m*ChrBxx[-\[Mu]2]*Chruxx[]*hR1Bx[-\[Nu]2]*r0[])/(2*\[Rho]0[]^5) - 
   (3*m*Chruxx[]*ChrxBx[-\[Mu]2]*hR1Bx[-\[Nu]2]*r0[])/\[Rho]0[]^5 - 
   (3*m*ChruBx[-\[Mu]2]*Chrxxx[]*hR1Bx[-\[Nu]2]*r0[])/\[Rho]0[]^5 - 
   (m*Chruxxx[]*dx[-\[Mu]2]*hR1Bx[-\[Nu]2]*r0[])/\[Rho]0[]^5 + 
   (3*m*ChrBxx[\[Alpha]2]*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1Bxu[-\[Alpha]2]*r0[])/
    (2*\[Rho]0[]^5) + (3*m*Chrxxx[]*dx[-\[Nu]2]*hR1Bxu[-\[Mu]2]*r0[])/
    (2*\[Rho]0[]^5) + (3*m*Chrxxx[]*dx[-\[Mu]2]*hR1Bxu[-\[Nu]2]*r0[])/
    (2*\[Rho]0[]^5) - (3*m*Chruxx[]*dx[-\[Nu]2]*hR1Bxx[-\[Mu]2]*r0[])/
    (2*\[Rho]0[]^5) - (3*m*Chruxx[]*dx[-\[Mu]2]*hR1Bxx[-\[Nu]2]*r0[])/
    (2*\[Rho]0[]^5) - (3*m*ChrBxx[-\[Nu]2]*Chruxx[]*dx[-\[Mu]2]*hR1uu[]*r0[])/
    (2*\[Rho]0[]^5) - (3*m*Chruxx[]*ChrxBx[-\[Nu]2]*dx[-\[Mu]2]*hR1uu[]*r0[])/
    \[Rho]0[]^5 - (3*m*ChruBx[-\[Nu]2]*Chrxxx[]*dx[-\[Mu]2]*hR1uu[]*r0[])/
    \[Rho]0[]^5 - (3*m*ChrBxx[-\[Mu]2]*Chruxx[]*dx[-\[Nu]2]*hR1uu[]*r0[])/
    (2*\[Rho]0[]^5) - (3*m*Chruxx[]*ChrxBx[-\[Mu]2]*dx[-\[Nu]2]*hR1uu[]*r0[])/
    \[Rho]0[]^5 - (3*m*ChruBx[-\[Mu]2]*Chrxxx[]*dx[-\[Nu]2]*hR1uu[]*r0[])/
    \[Rho]0[]^5 - (m*Chruxxx[]*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1uu[]*r0[])/
    \[Rho]0[]^5 - (3*m*Chruxx[]*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1uux[]*r0[])/
    (2*\[Rho]0[]^5) - (3*m*ChrBxx[-\[Mu]2]*ChrBxx[-\[Nu]2]*hR1ux[]*r0[])/
    (2*\[Rho]0[]^5) - (3*m*ChrBxx[-\[Nu]2]*ChrxBx[-\[Mu]2]*hR1ux[]*r0[])/
    \[Rho]0[]^5 - (3*m*ChrBxx[-\[Mu]2]*ChrxBx[-\[Nu]2]*hR1ux[]*r0[])/
    \[Rho]0[]^5 - (6*m*ChrxBx[-\[Mu]2]*ChrxBx[-\[Nu]2]*hR1ux[]*r0[])/
    \[Rho]0[]^5 - (3*m*ChrBxB[\[Alpha]2, -\[Nu]2]*ChrBxx[-\[Alpha]2]*
     dx[-\[Mu]2]*hR1ux[]*r0[])/\[Rho]0[]^5 - 
   (m*ChrBxB[-\[Nu]2, -\[Alpha]2]*ChrBxx[\[Alpha]2]*dx[-\[Mu]2]*hR1ux[]*r0[])/
    \[Rho]0[]^5 - (9*m*ChruBx[-\[Nu]2]*Chruxx[]*dx[-\[Mu]2]*hR1ux[]*r0[])/
    \[Rho]0[]^5 - (3*m*ChrBxx[\[Alpha]2]*ChrxBB[-\[Nu]2, -\[Alpha]2]*
     dx[-\[Mu]2]*hR1ux[]*r0[])/\[Rho]0[]^5 - 
   (3*m*ChrxxxB[-\[Nu]2]*dx[-\[Mu]2]*hR1ux[]*r0[])/\[Rho]0[]^5 - 
   (3*m*ChrBxB[\[Alpha]2, -\[Mu]2]*ChrBxx[-\[Alpha]2]*dx[-\[Nu]2]*hR1ux[]*
     r0[])/\[Rho]0[]^5 - (m*ChrBxB[-\[Mu]2, -\[Alpha]2]*ChrBxx[\[Alpha]2]*
     dx[-\[Nu]2]*hR1ux[]*r0[])/\[Rho]0[]^5 - 
   (9*m*ChruBx[-\[Mu]2]*Chruxx[]*dx[-\[Nu]2]*hR1ux[]*r0[])/\[Rho]0[]^5 - 
   (3*m*ChrBxx[\[Alpha]2]*ChrxBB[-\[Mu]2, -\[Alpha]2]*dx[-\[Nu]2]*hR1ux[]*
     r0[])/\[Rho]0[]^5 - (3*m*ChrxxxB[-\[Mu]2]*dx[-\[Nu]2]*hR1ux[]*r0[])/
    \[Rho]0[]^5 + (m*Cuxux[]*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1ux[]*r0[])/
    \[Rho]0[]^5 - (3*m*ChrBxx[\[Alpha]2]*dx[-\[Mu]2]*dx[-\[Nu]2]*
     hR1uxB[-\[Alpha]2]*r0[])/(2*\[Rho]0[]^5) - 
   (3*m*Chrxxx[]*dx[-\[Nu]2]*hR1uxB[-\[Mu]2]*r0[])/(2*\[Rho]0[]^5) - 
   (3*m*Chrxxx[]*dx[-\[Mu]2]*hR1uxB[-\[Nu]2]*r0[])/(2*\[Rho]0[]^5) + 
   (3*m*Chruxx[]*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1uxu[]*r0[])/\[Rho]0[]^5 - 
   (3*m*ChrBxx[-\[Nu]2]*dx[-\[Mu]2]*hR1uxx[]*r0[])/(2*\[Rho]0[]^5) - 
   (3*m*ChrxBx[-\[Nu]2]*dx[-\[Mu]2]*hR1uxx[]*r0[])/\[Rho]0[]^5 - 
   (3*m*ChrBxx[-\[Mu]2]*dx[-\[Nu]2]*hR1uxx[]*r0[])/(2*\[Rho]0[]^5) - 
   (3*m*ChrxBx[-\[Mu]2]*dx[-\[Nu]2]*hR1uxx[]*r0[])/\[Rho]0[]^5 - 
   (m*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1uxxx[]*r0[])/\[Rho]0[]^5 - 
   (3*m*ChrBxx[-\[Nu]2]*ChruBx[-\[Mu]2]*hR1xx[]*r0[])/(2*\[Rho]0[]^5) - 
   (3*m*ChrBxx[-\[Mu]2]*ChruBx[-\[Nu]2]*hR1xx[]*r0[])/(2*\[Rho]0[]^5) - 
   (3*m*ChruBx[-\[Nu]2]*ChrxBx[-\[Mu]2]*hR1xx[]*r0[])/\[Rho]0[]^5 - 
   (3*m*ChruBx[-\[Mu]2]*ChrxBx[-\[Nu]2]*hR1xx[]*r0[])/\[Rho]0[]^5 + 
   (m*CBxux[-\[Nu]2]*dx[-\[Mu]2]*hR1xx[]*r0[])/\[Rho]0[]^5 - 
   (3*m*ChrBxx[\[Alpha]2]*ChruBB[-\[Nu]2, -\[Alpha]2]*dx[-\[Mu]2]*hR1xx[]*
     r0[])/(2*\[Rho]0[]^5) - (3*m*ChruxxB[-\[Nu]2]*dx[-\[Mu]2]*hR1xx[]*r0[])/
    (2*\[Rho]0[]^5) + (m*CBxux[-\[Mu]2]*dx[-\[Nu]2]*hR1xx[]*r0[])/
    \[Rho]0[]^5 - (3*m*ChrBxx[\[Alpha]2]*ChruBB[-\[Mu]2, -\[Alpha]2]*
     dx[-\[Nu]2]*hR1xx[]*r0[])/(2*\[Rho]0[]^5) - 
   (3*m*ChruxxB[-\[Mu]2]*dx[-\[Nu]2]*hR1xx[]*r0[])/(2*\[Rho]0[]^5) - 
   (3*m*Chruxx[]*dx[-\[Nu]2]*hR1xxB[-\[Mu]2]*r0[])/(4*\[Rho]0[]^5) - 
   (3*m*Chruxx[]*dx[-\[Mu]2]*hR1xxB[-\[Nu]2]*r0[])/(4*\[Rho]0[]^5) + 
   (3*m*ChrBxx[-\[Nu]2]*dx[-\[Mu]2]*hR1xxu[]*r0[])/(4*\[Rho]0[]^5) + 
   (3*m*ChrxBx[-\[Nu]2]*dx[-\[Mu]2]*hR1xxu[]*r0[])/(2*\[Rho]0[]^5) + 
   (3*m*ChrBxx[-\[Mu]2]*dx[-\[Nu]2]*hR1xxu[]*r0[])/(4*\[Rho]0[]^5) + 
   (3*m*ChrxBx[-\[Mu]2]*dx[-\[Nu]2]*hR1xxu[]*r0[])/(2*\[Rho]0[]^5) - 
   (m*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1xxux[]*r0[])/(2*\[Rho]0[]^5) - 
   (3*m*ChruBx[-\[Nu]2]*dx[-\[Mu]2]*hR1xxx[]*r0[])/(2*\[Rho]0[]^5) - 
   (3*m*ChruBx[-\[Mu]2]*dx[-\[Nu]2]*hR1xxx[]*r0[])/(2*\[Rho]0[]^5) + 
   (m*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1xxxu[]*r0[])/\[Rho]0[]^5 - 
   (m*ChrBxxx[\[Alpha]2]*dx[-\[Nu]2]*hR1ux[]*metric2[-\[Mu]2, -\[Alpha]2]*
     r0[])/\[Rho]0[]^5 - (m*ChrBxxx[\[Alpha]2]*dx[-\[Mu]2]*hR1ux[]*
     metric2[-\[Nu]2, -\[Alpha]2]*r0[])/\[Rho]0[]^5 - 
   (3*m*ChrBxx[\[Alpha]2]*ChruBx[-\[Nu]2]*dx[-\[Mu]2]*hR1Bu[-\[Alpha]2]*
     r0[]^2)/\[Rho]0[]^5 - (3*m*ChrBxB[\[Alpha]2, -\[Nu]2]*Chruxx[]*
     dx[-\[Mu]2]*hR1Bu[-\[Alpha]2]*r0[]^2)/\[Rho]0[]^5 - 
   (3*m*ChrBxx[\[Alpha]2]*ChruBx[-\[Mu]2]*dx[-\[Nu]2]*hR1Bu[-\[Alpha]2]*
     r0[]^2)/\[Rho]0[]^5 - (3*m*ChrBxB[\[Alpha]2, -\[Mu]2]*Chruxx[]*
     dx[-\[Nu]2]*hR1Bu[-\[Alpha]2]*r0[]^2)/\[Rho]0[]^5 + 
   (2*m*CBxux[-\[Alpha]2]*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1Bu[\[Alpha]2]*r0[]^2)/
    \[Rho]0[]^5 - (3*m*ChrBxx[-\[Nu]2]*Chruxx[]*hR1Bu[-\[Mu]2]*r0[]^2)/
    (2*\[Rho]0[]^5) - (3*m*Chruxx[]*ChrxBx[-\[Nu]2]*hR1Bu[-\[Mu]2]*r0[]^2)/
    \[Rho]0[]^5 - (3*m*ChruBx[-\[Nu]2]*Chrxxx[]*hR1Bu[-\[Mu]2]*r0[]^2)/
    \[Rho]0[]^5 - (m*Chruxxx[]*dx[-\[Nu]2]*hR1Bu[-\[Mu]2]*r0[]^2)/
    \[Rho]0[]^5 - (3*m*ChrBxx[-\[Mu]2]*Chruxx[]*hR1Bu[-\[Nu]2]*r0[]^2)/
    (2*\[Rho]0[]^5) - (3*m*Chruxx[]*ChrxBx[-\[Mu]2]*hR1Bu[-\[Nu]2]*r0[]^2)/
    \[Rho]0[]^5 - (3*m*ChruBx[-\[Mu]2]*Chrxxx[]*hR1Bu[-\[Nu]2]*r0[]^2)/
    \[Rho]0[]^5 - (m*Chruxxx[]*dx[-\[Mu]2]*hR1Bu[-\[Nu]2]*r0[]^2)/
    \[Rho]0[]^5 + (3*m*ChrBxx[\[Alpha]2]*dx[-\[Mu]2]*dx[-\[Nu]2]*
     hR1Buu[-\[Alpha]2]*r0[]^2)/(2*\[Rho]0[]^5) + 
   (3*m*Chrxxx[]*dx[-\[Nu]2]*hR1Buu[-\[Mu]2]*r0[]^2)/(2*\[Rho]0[]^5) + 
   (3*m*Chrxxx[]*dx[-\[Mu]2]*hR1Buu[-\[Nu]2]*r0[]^2)/(2*\[Rho]0[]^5) - 
   (3*m*Chruxx[]*dx[-\[Nu]2]*hR1Bux[-\[Mu]2]*r0[]^2)/(2*\[Rho]0[]^5) - 
   (3*m*Chruxx[]*dx[-\[Mu]2]*hR1Bux[-\[Nu]2]*r0[]^2)/(2*\[Rho]0[]^5) - 
   (m*CBuxu[-\[Alpha]2]*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1Bx[\[Alpha]2]*r0[]^2)/
    \[Rho]0[]^5 - (3*m*ChruBx[-\[Nu]2]*Chruxx[]*hR1Bx[-\[Mu]2]*r0[]^2)/
    \[Rho]0[]^5 + (m*Cuxux[]*dx[-\[Nu]2]*hR1Bx[-\[Mu]2]*r0[]^2)/\[Rho]0[]^5 - 
   (3*m*ChruBx[-\[Mu]2]*Chruxx[]*hR1Bx[-\[Nu]2]*r0[]^2)/\[Rho]0[]^5 + 
   (m*Cuxux[]*dx[-\[Mu]2]*hR1Bx[-\[Nu]2]*r0[]^2)/\[Rho]0[]^5 + 
   (3*m*Chruxx[]*dx[-\[Nu]2]*hR1Bxu[-\[Mu]2]*r0[]^2)/(2*\[Rho]0[]^5) + 
   (3*m*Chruxx[]*dx[-\[Mu]2]*hR1Bxu[-\[Nu]2]*r0[]^2)/(2*\[Rho]0[]^5) - 
   (3*m*ChrBxx[-\[Mu]2]*ChrBxx[-\[Nu]2]*hR1uu[]*r0[]^2)/(4*\[Rho]0[]^5) - 
   (3*m*ChrBxx[-\[Nu]2]*ChrxBx[-\[Mu]2]*hR1uu[]*r0[]^2)/(2*\[Rho]0[]^5) - 
   (3*m*ChrBxx[-\[Mu]2]*ChrxBx[-\[Nu]2]*hR1uu[]*r0[]^2)/(2*\[Rho]0[]^5) - 
   (3*m*ChrxBx[-\[Mu]2]*ChrxBx[-\[Nu]2]*hR1uu[]*r0[]^2)/\[Rho]0[]^5 - 
   (3*m*ChrBxB[\[Alpha]2, -\[Nu]2]*ChrBxx[-\[Alpha]2]*dx[-\[Mu]2]*hR1uu[]*
     r0[]^2)/(2*\[Rho]0[]^5) - (m*ChrBxB[-\[Nu]2, -\[Alpha]2]*
     ChrBxx[\[Alpha]2]*dx[-\[Mu]2]*hR1uu[]*r0[]^2)/(2*\[Rho]0[]^5) - 
   (15*m*ChruBx[-\[Nu]2]*Chruxx[]*dx[-\[Mu]2]*hR1uu[]*r0[]^2)/
    (2*\[Rho]0[]^5) - (3*m*ChrBxx[\[Alpha]2]*ChrxBB[-\[Nu]2, -\[Alpha]2]*
     dx[-\[Mu]2]*hR1uu[]*r0[]^2)/(2*\[Rho]0[]^5) - 
   (3*m*ChrxxxB[-\[Nu]2]*dx[-\[Mu]2]*hR1uu[]*r0[]^2)/(2*\[Rho]0[]^5) - 
   (3*m*ChrBxB[\[Alpha]2, -\[Mu]2]*ChrBxx[-\[Alpha]2]*dx[-\[Nu]2]*hR1uu[]*
     r0[]^2)/(2*\[Rho]0[]^5) - (m*ChrBxB[-\[Mu]2, -\[Alpha]2]*
     ChrBxx[\[Alpha]2]*dx[-\[Nu]2]*hR1uu[]*r0[]^2)/(2*\[Rho]0[]^5) - 
   (15*m*ChruBx[-\[Mu]2]*Chruxx[]*dx[-\[Nu]2]*hR1uu[]*r0[]^2)/
    (2*\[Rho]0[]^5) - (3*m*ChrBxx[\[Alpha]2]*ChrxBB[-\[Mu]2, -\[Alpha]2]*
     dx[-\[Nu]2]*hR1uu[]*r0[]^2)/(2*\[Rho]0[]^5) - 
   (3*m*ChrxxxB[-\[Mu]2]*dx[-\[Nu]2]*hR1uu[]*r0[]^2)/(2*\[Rho]0[]^5) + 
   (3*m*Cuxux[]*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1uu[]*r0[]^2)/(2*\[Rho]0[]^5) - 
   (3*m*ChrBxx[\[Alpha]2]*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1uuB[-\[Alpha]2]*r0[]^2)/
    (4*\[Rho]0[]^5) - (3*m*Chrxxx[]*dx[-\[Nu]2]*hR1uuB[-\[Mu]2]*r0[]^2)/
    (4*\[Rho]0[]^5) - (3*m*Chrxxx[]*dx[-\[Mu]2]*hR1uuB[-\[Nu]2]*r0[]^2)/
    (4*\[Rho]0[]^5) + (9*m*Chruxx[]*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1uuu[]*r0[]^2)/
    (4*\[Rho]0[]^5) - (3*m*ChrBxx[-\[Nu]2]*dx[-\[Mu]2]*hR1uux[]*r0[]^2)/
    (4*\[Rho]0[]^5) - (3*m*ChrxBx[-\[Nu]2]*dx[-\[Mu]2]*hR1uux[]*r0[]^2)/
    (2*\[Rho]0[]^5) - (3*m*ChrBxx[-\[Mu]2]*dx[-\[Nu]2]*hR1uux[]*r0[]^2)/
    (4*\[Rho]0[]^5) - (3*m*ChrxBx[-\[Mu]2]*dx[-\[Nu]2]*hR1uux[]*r0[]^2)/
    (2*\[Rho]0[]^5) - (m*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1uuxx[]*r0[]^2)/
    (2*\[Rho]0[]^5) - (3*m*ChrBxx[-\[Nu]2]*ChruBx[-\[Mu]2]*hR1ux[]*r0[]^2)/
    \[Rho]0[]^5 - (3*m*ChrBxx[-\[Mu]2]*ChruBx[-\[Nu]2]*hR1ux[]*r0[]^2)/
    \[Rho]0[]^5 - (6*m*ChruBx[-\[Nu]2]*ChrxBx[-\[Mu]2]*hR1ux[]*r0[]^2)/
    \[Rho]0[]^5 - (6*m*ChruBx[-\[Mu]2]*ChrxBx[-\[Nu]2]*hR1ux[]*r0[]^2)/
    \[Rho]0[]^5 + (2*m*CBxux[-\[Nu]2]*dx[-\[Mu]2]*hR1ux[]*r0[]^2)/
    \[Rho]0[]^5 - (3*m*ChrBxx[\[Alpha]2]*ChruBB[-\[Nu]2, -\[Alpha]2]*
     dx[-\[Mu]2]*hR1ux[]*r0[]^2)/\[Rho]0[]^5 - 
   (3*m*ChruxxB[-\[Nu]2]*dx[-\[Mu]2]*hR1ux[]*r0[]^2)/\[Rho]0[]^5 + 
   (2*m*CBxux[-\[Mu]2]*dx[-\[Nu]2]*hR1ux[]*r0[]^2)/\[Rho]0[]^5 - 
   (3*m*ChrBxx[\[Alpha]2]*ChruBB[-\[Mu]2, -\[Alpha]2]*dx[-\[Nu]2]*hR1ux[]*
     r0[]^2)/\[Rho]0[]^5 - (3*m*ChruxxB[-\[Mu]2]*dx[-\[Nu]2]*hR1ux[]*r0[]^2)/
    \[Rho]0[]^5 - (3*m*Chruxx[]*dx[-\[Nu]2]*hR1uxB[-\[Mu]2]*r0[]^2)/
    (2*\[Rho]0[]^5) - (3*m*Chruxx[]*dx[-\[Mu]2]*hR1uxB[-\[Nu]2]*r0[]^2)/
    (2*\[Rho]0[]^5) + (3*m*ChrBxx[-\[Nu]2]*dx[-\[Mu]2]*hR1uxu[]*r0[]^2)/
    (2*\[Rho]0[]^5) + (3*m*ChrxBx[-\[Nu]2]*dx[-\[Mu]2]*hR1uxu[]*r0[]^2)/
    \[Rho]0[]^5 + (3*m*ChrBxx[-\[Mu]2]*dx[-\[Nu]2]*hR1uxu[]*r0[]^2)/
    (2*\[Rho]0[]^5) + (3*m*ChrxBx[-\[Mu]2]*dx[-\[Nu]2]*hR1uxu[]*r0[]^2)/
    \[Rho]0[]^5 - (m*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1uxux[]*r0[]^2)/\[Rho]0[]^5 - 
   (3*m*ChruBx[-\[Nu]2]*dx[-\[Mu]2]*hR1uxx[]*r0[]^2)/\[Rho]0[]^5 - 
   (3*m*ChruBx[-\[Mu]2]*dx[-\[Nu]2]*hR1uxx[]*r0[]^2)/\[Rho]0[]^5 + 
   (2*m*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1uxxu[]*r0[]^2)/\[Rho]0[]^5 - 
   (3*m*ChruBx[-\[Mu]2]*ChruBx[-\[Nu]2]*hR1xx[]*r0[]^2)/\[Rho]0[]^5 + 
   (m*CBuxu[-\[Nu]2]*dx[-\[Mu]2]*hR1xx[]*r0[]^2)/\[Rho]0[]^5 + 
   (m*CBuxu[-\[Mu]2]*dx[-\[Nu]2]*hR1xx[]*r0[]^2)/\[Rho]0[]^5 + 
   (3*m*ChruBx[-\[Nu]2]*dx[-\[Mu]2]*hR1xxu[]*r0[]^2)/(2*\[Rho]0[]^5) + 
   (3*m*ChruBx[-\[Mu]2]*dx[-\[Nu]2]*hR1xxu[]*r0[]^2)/(2*\[Rho]0[]^5) - 
   (m*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1xxuu[]*r0[]^2)/(2*\[Rho]0[]^5) - 
   (m*ChrBxxx[\[Alpha]2]*dx[-\[Nu]2]*hR1uu[]*metric2[-\[Mu]2, -\[Alpha]2]*
     r0[]^2)/(2*\[Rho]0[]^5) - (m*ChrBxxx[\[Alpha]2]*dx[-\[Mu]2]*hR1uu[]*
     metric2[-\[Nu]2, -\[Alpha]2]*r0[]^2)/(2*\[Rho]0[]^5) - 
   (m*CBuxu[-\[Alpha]2]*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1Bu[\[Alpha]2]*r0[]^3)/
    \[Rho]0[]^5 - (3*m*ChruBx[-\[Nu]2]*Chruxx[]*hR1Bu[-\[Mu]2]*r0[]^3)/
    \[Rho]0[]^5 + (m*Cuxux[]*dx[-\[Nu]2]*hR1Bu[-\[Mu]2]*r0[]^3)/\[Rho]0[]^5 - 
   (3*m*ChruBx[-\[Mu]2]*Chruxx[]*hR1Bu[-\[Nu]2]*r0[]^3)/\[Rho]0[]^5 + 
   (m*Cuxux[]*dx[-\[Mu]2]*hR1Bu[-\[Nu]2]*r0[]^3)/\[Rho]0[]^5 + 
   (3*m*Chruxx[]*dx[-\[Nu]2]*hR1Buu[-\[Mu]2]*r0[]^3)/(2*\[Rho]0[]^5) + 
   (3*m*Chruxx[]*dx[-\[Mu]2]*hR1Buu[-\[Nu]2]*r0[]^3)/(2*\[Rho]0[]^5) - 
   (3*m*ChrBxx[-\[Nu]2]*ChruBx[-\[Mu]2]*hR1uu[]*r0[]^3)/(2*\[Rho]0[]^5) - 
   (3*m*ChrBxx[-\[Mu]2]*ChruBx[-\[Nu]2]*hR1uu[]*r0[]^3)/(2*\[Rho]0[]^5) - 
   (3*m*ChruBx[-\[Nu]2]*ChrxBx[-\[Mu]2]*hR1uu[]*r0[]^3)/\[Rho]0[]^5 - 
   (3*m*ChruBx[-\[Mu]2]*ChrxBx[-\[Nu]2]*hR1uu[]*r0[]^3)/\[Rho]0[]^5 + 
   (m*CBxux[-\[Nu]2]*dx[-\[Mu]2]*hR1uu[]*r0[]^3)/\[Rho]0[]^5 - 
   (3*m*ChrBxx[\[Alpha]2]*ChruBB[-\[Nu]2, -\[Alpha]2]*dx[-\[Mu]2]*hR1uu[]*
     r0[]^3)/(2*\[Rho]0[]^5) - (3*m*ChruxxB[-\[Nu]2]*dx[-\[Mu]2]*hR1uu[]*
     r0[]^3)/(2*\[Rho]0[]^5) + (m*CBxux[-\[Mu]2]*dx[-\[Nu]2]*hR1uu[]*r0[]^3)/
    \[Rho]0[]^5 - (3*m*ChrBxx[\[Alpha]2]*ChruBB[-\[Mu]2, -\[Alpha]2]*
     dx[-\[Nu]2]*hR1uu[]*r0[]^3)/(2*\[Rho]0[]^5) - 
   (3*m*ChruxxB[-\[Mu]2]*dx[-\[Nu]2]*hR1uu[]*r0[]^3)/(2*\[Rho]0[]^5) - 
   (3*m*Chruxx[]*dx[-\[Nu]2]*hR1uuB[-\[Mu]2]*r0[]^3)/(4*\[Rho]0[]^5) - 
   (3*m*Chruxx[]*dx[-\[Mu]2]*hR1uuB[-\[Nu]2]*r0[]^3)/(4*\[Rho]0[]^5) + 
   (3*m*ChrBxx[-\[Nu]2]*dx[-\[Mu]2]*hR1uuu[]*r0[]^3)/(4*\[Rho]0[]^5) + 
   (3*m*ChrxBx[-\[Nu]2]*dx[-\[Mu]2]*hR1uuu[]*r0[]^3)/(2*\[Rho]0[]^5) + 
   (3*m*ChrBxx[-\[Mu]2]*dx[-\[Nu]2]*hR1uuu[]*r0[]^3)/(4*\[Rho]0[]^5) + 
   (3*m*ChrxBx[-\[Mu]2]*dx[-\[Nu]2]*hR1uuu[]*r0[]^3)/(2*\[Rho]0[]^5) - 
   (m*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1uuux[]*r0[]^3)/(2*\[Rho]0[]^5) - 
   (3*m*ChruBx[-\[Nu]2]*dx[-\[Mu]2]*hR1uux[]*r0[]^3)/(2*\[Rho]0[]^5) - 
   (3*m*ChruBx[-\[Mu]2]*dx[-\[Nu]2]*hR1uux[]*r0[]^3)/(2*\[Rho]0[]^5) + 
   (m*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1uuxu[]*r0[]^3)/\[Rho]0[]^5 - 
   (6*m*ChruBx[-\[Mu]2]*ChruBx[-\[Nu]2]*hR1ux[]*r0[]^3)/\[Rho]0[]^5 + 
   (2*m*CBuxu[-\[Nu]2]*dx[-\[Mu]2]*hR1ux[]*r0[]^3)/\[Rho]0[]^5 + 
   (2*m*CBuxu[-\[Mu]2]*dx[-\[Nu]2]*hR1ux[]*r0[]^3)/\[Rho]0[]^5 + 
   (3*m*ChruBx[-\[Nu]2]*dx[-\[Mu]2]*hR1uxu[]*r0[]^3)/\[Rho]0[]^5 + 
   (3*m*ChruBx[-\[Mu]2]*dx[-\[Nu]2]*hR1uxu[]*r0[]^3)/\[Rho]0[]^5 - 
   (m*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1uxuu[]*r0[]^3)/\[Rho]0[]^5 - 
   (3*m*ChruBx[-\[Mu]2]*ChruBx[-\[Nu]2]*hR1uu[]*r0[]^4)/\[Rho]0[]^5 + 
   (3*m*CBuxu[-\[Nu]2]*dx[-\[Mu]2]*hR1uu[]*r0[]^4)/(2*\[Rho]0[]^5) + 
   (3*m*CBuxu[-\[Mu]2]*dx[-\[Nu]2]*hR1uu[]*r0[]^4)/(2*\[Rho]0[]^5) + 
   (3*m*ChruBx[-\[Nu]2]*dx[-\[Mu]2]*hR1uuu[]*r0[]^4)/(2*\[Rho]0[]^5) + 
   (3*m*ChruBx[-\[Mu]2]*dx[-\[Nu]2]*hR1uuu[]*r0[]^4)/(2*\[Rho]0[]^5) - 
   (m*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1ux[]*Scalar[ChrBxx[\[Alpha]2]*
       ChruBx[-\[Alpha]2]])/\[Rho]0[]^5 - 
   (m*dx[-\[Nu]2]*hR1Bx[-\[Mu]2]*r0[]*Scalar[ChrBxx[\[Alpha]2]*
       ChruBx[-\[Alpha]2]])/\[Rho]0[]^5 - 
   (m*dx[-\[Mu]2]*hR1Bx[-\[Nu]2]*r0[]*Scalar[ChrBxx[\[Alpha]2]*
       ChruBx[-\[Alpha]2]])/\[Rho]0[]^5 - 
   (m*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1uu[]*r0[]*
     Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]])/\[Rho]0[]^5 - 
   (m*dx[-\[Nu]2]*hR1Bu[-\[Mu]2]*r0[]^2*
     Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]])/\[Rho]0[]^5 - 
   (m*dx[-\[Mu]2]*hR1Bu[-\[Nu]2]*r0[]^2*
     Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]])/\[Rho]0[]^5 - 
   (m*dx[-\[Nu]2]*hR1Bx[-\[Mu]2]*Scalar[ChrBxx[\[Alpha]2]*
       ChrxBx[-\[Alpha]2]])/\[Rho]0[]^5 - 
   (m*dx[-\[Mu]2]*hR1Bx[-\[Nu]2]*Scalar[ChrBxx[\[Alpha]2]*
       ChrxBx[-\[Alpha]2]])/\[Rho]0[]^5 - 
   (m*dx[-\[Nu]2]*hR1Bu[-\[Mu]2]*r0[]*Scalar[ChrBxx[\[Alpha]2]*
       ChrxBx[-\[Alpha]2]])/\[Rho]0[]^5 - 
   (m*dx[-\[Mu]2]*hR1Bu[-\[Nu]2]*r0[]*Scalar[ChrBxx[\[Alpha]2]*
       ChrxBx[-\[Alpha]2]])/\[Rho]0[]^5 - 
   (3*m*dx[-\[Nu]2]*hR1Bx[-\[Mu]2]*Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*
       metric2[-\[Alpha]2, -\[Beta]2]])/(4*\[Rho]0[]^5) - 
   (3*m*dx[-\[Mu]2]*hR1Bx[-\[Nu]2]*Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*
       metric2[-\[Alpha]2, -\[Beta]2]])/(4*\[Rho]0[]^5) - 
   (3*m*dx[-\[Nu]2]*hR1Bu[-\[Mu]2]*r0[]*
     Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*metric2[-\[Alpha]2, 
        -\[Beta]2]])/(4*\[Rho]0[]^5) - 
   (3*m*dx[-\[Mu]2]*hR1Bu[-\[Nu]2]*r0[]*
     Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*metric2[-\[Alpha]2, 
        -\[Beta]2]])/(4*\[Rho]0[]^5) - 
   (3*m*ChrBxx[\[Alpha]2]*Chrxxx[]*dx[-\[Nu]2]*hR1Bu[-\[Alpha]2]*u[-\[Mu]2])/
    (2*\[Rho]0[]^5) + (3*m*Chrxxx[]^2*hR1Bu[-\[Nu]2]*u[-\[Mu]2])/
    (4*\[Rho]0[]^5) - (3*m*ChrBxx[\[Alpha]2]*Chruxx[]*dx[-\[Nu]2]*
     hR1Bx[-\[Alpha]2]*u[-\[Mu]2])/(2*\[Rho]0[]^5) - 
   (3*m*Chruxx[]*Chrxxx[]*hR1Bx[-\[Nu]2]*u[-\[Mu]2])/(2*\[Rho]0[]^5) - 
   (3*m*Chruxx[]*Chrxxx[]*dx[-\[Nu]2]*hR1uu[]*u[-\[Mu]2])/(2*\[Rho]0[]^5) - 
   (3*m*ChrBxx[-\[Nu]2]*Chrxxx[]*hR1ux[]*u[-\[Mu]2])/(2*\[Rho]0[]^5) - 
   (3*m*ChrxBx[-\[Nu]2]*Chrxxx[]*hR1ux[]*u[-\[Mu]2])/\[Rho]0[]^5 - 
   (9*m*Chruxx[]^2*dx[-\[Nu]2]*hR1ux[]*u[-\[Mu]2])/(4*\[Rho]0[]^5) - 
   (m*Chrxxxx[]*dx[-\[Nu]2]*hR1ux[]*u[-\[Mu]2])/\[Rho]0[]^5 - 
   (3*m*Chrxxx[]*dx[-\[Nu]2]*hR1uxx[]*u[-\[Mu]2])/(2*\[Rho]0[]^5) - 
   (3*m*ChrBxx[-\[Nu]2]*Chruxx[]*hR1xx[]*u[-\[Mu]2])/(4*\[Rho]0[]^5) - 
   (3*m*Chruxx[]*ChrxBx[-\[Nu]2]*hR1xx[]*u[-\[Mu]2])/(2*\[Rho]0[]^5) + 
   (3*m*ChruBx[-\[Nu]2]*Chrxxx[]*hR1xx[]*u[-\[Mu]2])/(2*\[Rho]0[]^5) - 
   (m*Chruxxx[]*dx[-\[Nu]2]*hR1xx[]*u[-\[Mu]2])/(2*\[Rho]0[]^5) + 
   (3*m*Chrxxx[]*dx[-\[Nu]2]*hR1xxu[]*u[-\[Mu]2])/(4*\[Rho]0[]^5) - 
   (3*m*Chruxx[]*dx[-\[Nu]2]*hR1xxx[]*u[-\[Mu]2])/(4*\[Rho]0[]^5) - 
   (3*m*ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*dx[-\[Nu]2]*
     hR1[-\[Alpha]2, -\[Beta]2]*r0[]*u[-\[Mu]2])/(4*\[Rho]0[]^5) - 
   (3*m*ChrBxx[\[Alpha]2]*Chrxxx[]*hR1[-\[Nu]2, -\[Alpha]2]*r0[]*u[-\[Mu]2])/
    (2*\[Rho]0[]^5) - (9*m*ChrBxx[\[Alpha]2]*Chruxx[]*dx[-\[Nu]2]*
     hR1Bu[-\[Alpha]2]*r0[]*u[-\[Mu]2])/(2*\[Rho]0[]^5) - 
   (3*m*Chruxx[]*Chrxxx[]*hR1Bu[-\[Nu]2]*r0[]*u[-\[Mu]2])/(2*\[Rho]0[]^5) - 
   (3*m*ChrBxx[\[Alpha]2]*ChrBxx[-\[Nu]2]*hR1Bx[-\[Alpha]2]*r0[]*u[-\[Mu]2])/
    (2*\[Rho]0[]^5) - (3*m*ChrBxx[\[Alpha]2]*ChrxBx[-\[Nu]2]*
     hR1Bx[-\[Alpha]2]*r0[]*u[-\[Mu]2])/\[Rho]0[]^5 - 
   (3*m*ChrBxB[\[Alpha]2, -\[Nu]2]*Chrxxx[]*hR1Bx[-\[Alpha]2]*r0[]*
     u[-\[Mu]2])/\[Rho]0[]^5 - (m*ChrBxB[\[Alpha]2, -\[Beta]2]*
     ChrBxx[\[Beta]2]*dx[-\[Nu]2]*hR1Bx[-\[Alpha]2]*r0[]*u[-\[Mu]2])/
    \[Rho]0[]^5 - (m*ChrBxxx[\[Alpha]2]*dx[-\[Nu]2]*hR1Bx[-\[Alpha]2]*r0[]*
     u[-\[Mu]2])/\[Rho]0[]^5 - (9*m*Chruxx[]^2*hR1Bx[-\[Nu]2]*r0[]*
     u[-\[Mu]2])/(4*\[Rho]0[]^5) - (m*Chrxxxx[]*hR1Bx[-\[Nu]2]*r0[]*
     u[-\[Mu]2])/\[Rho]0[]^5 - (3*m*ChrBxx[\[Alpha]2]*dx[-\[Nu]2]*
     hR1Bxx[-\[Alpha]2]*r0[]*u[-\[Mu]2])/(2*\[Rho]0[]^5) - 
   (3*m*Chrxxx[]*hR1Bxx[-\[Nu]2]*r0[]*u[-\[Mu]2])/(2*\[Rho]0[]^5) - 
   (3*m*ChrBxx[-\[Nu]2]*Chrxxx[]*hR1uu[]*r0[]*u[-\[Mu]2])/(2*\[Rho]0[]^5) - 
   (3*m*ChrxBx[-\[Nu]2]*Chrxxx[]*hR1uu[]*r0[]*u[-\[Mu]2])/\[Rho]0[]^5 - 
   (9*m*Chruxx[]^2*dx[-\[Nu]2]*hR1uu[]*r0[]*u[-\[Mu]2])/(2*\[Rho]0[]^5) - 
   (m*Chrxxxx[]*dx[-\[Nu]2]*hR1uu[]*r0[]*u[-\[Mu]2])/\[Rho]0[]^5 - 
   (3*m*Chrxxx[]*dx[-\[Nu]2]*hR1uux[]*r0[]*u[-\[Mu]2])/(2*\[Rho]0[]^5) - 
   (9*m*ChrBxx[-\[Nu]2]*Chruxx[]*hR1ux[]*r0[]*u[-\[Mu]2])/(2*\[Rho]0[]^5) - 
   (9*m*Chruxx[]*ChrxBx[-\[Nu]2]*hR1ux[]*r0[]*u[-\[Mu]2])/\[Rho]0[]^5 - 
   (3*m*ChruBx[-\[Nu]2]*Chrxxx[]*hR1ux[]*r0[]*u[-\[Mu]2])/\[Rho]0[]^5 - 
   (3*m*Chruxxx[]*dx[-\[Nu]2]*hR1ux[]*r0[]*u[-\[Mu]2])/\[Rho]0[]^5 + 
   (3*m*Chrxxx[]*dx[-\[Nu]2]*hR1uxu[]*r0[]*u[-\[Mu]2])/\[Rho]0[]^5 - 
   (9*m*Chruxx[]*dx[-\[Nu]2]*hR1uxx[]*r0[]*u[-\[Mu]2])/(2*\[Rho]0[]^5) - 
   (3*m*ChrBxB[\[Alpha]2, -\[Nu]2]*ChrBxx[-\[Alpha]2]*hR1xx[]*r0[]*
     u[-\[Mu]2])/(2*\[Rho]0[]^5) - (m*ChrBxB[-\[Nu]2, -\[Alpha]2]*
     ChrBxx[\[Alpha]2]*hR1xx[]*r0[]*u[-\[Mu]2])/(2*\[Rho]0[]^5) - 
   (3*m*ChruBx[-\[Nu]2]*Chruxx[]*hR1xx[]*r0[]*u[-\[Mu]2])/(2*\[Rho]0[]^5) - 
   (3*m*ChrBxx[\[Alpha]2]*ChrxBB[-\[Nu]2, -\[Alpha]2]*hR1xx[]*r0[]*
     u[-\[Mu]2])/(2*\[Rho]0[]^5) - (3*m*ChrxxxB[-\[Nu]2]*hR1xx[]*r0[]*
     u[-\[Mu]2])/(2*\[Rho]0[]^5) + (m*Cuxux[]*dx[-\[Nu]2]*hR1xx[]*r0[]*
     u[-\[Mu]2])/(2*\[Rho]0[]^5) - (3*m*ChrBxx[\[Alpha]2]*dx[-\[Nu]2]*
     hR1xxB[-\[Alpha]2]*r0[]*u[-\[Mu]2])/(4*\[Rho]0[]^5) - 
   (3*m*Chrxxx[]*hR1xxB[-\[Nu]2]*r0[]*u[-\[Mu]2])/(4*\[Rho]0[]^5) + 
   (9*m*Chruxx[]*dx[-\[Nu]2]*hR1xxu[]*r0[]*u[-\[Mu]2])/(4*\[Rho]0[]^5) - 
   (3*m*ChrBxx[-\[Nu]2]*hR1xxx[]*r0[]*u[-\[Mu]2])/(4*\[Rho]0[]^5) - 
   (3*m*ChrxBx[-\[Nu]2]*hR1xxx[]*r0[]*u[-\[Mu]2])/(2*\[Rho]0[]^5) - 
   (m*dx[-\[Nu]2]*hR1xxxx[]*r0[]*u[-\[Mu]2])/(2*\[Rho]0[]^5) - 
   (m*ChrBxxx[\[Alpha]2]*hR1xx[]*metric2[-\[Nu]2, -\[Alpha]2]*r0[]*
     u[-\[Mu]2])/(2*\[Rho]0[]^5) - (3*m*ChrBxx[\[Alpha]2]*Chruxx[]*
     hR1[-\[Nu]2, -\[Alpha]2]*r0[]^2*u[-\[Mu]2])/(2*\[Rho]0[]^5) - 
   (3*m*ChrBxx[\[Alpha]2]*ChrBxx[-\[Nu]2]*hR1Bu[-\[Alpha]2]*r0[]^2*
     u[-\[Mu]2])/(2*\[Rho]0[]^5) - (3*m*ChrBxx[\[Alpha]2]*ChrxBx[-\[Nu]2]*
     hR1Bu[-\[Alpha]2]*r0[]^2*u[-\[Mu]2])/\[Rho]0[]^5 - 
   (3*m*ChrBxB[\[Alpha]2, -\[Nu]2]*Chrxxx[]*hR1Bu[-\[Alpha]2]*r0[]^2*
     u[-\[Mu]2])/\[Rho]0[]^5 - (m*ChrBxB[\[Alpha]2, -\[Beta]2]*
     ChrBxx[\[Beta]2]*dx[-\[Nu]2]*hR1Bu[-\[Alpha]2]*r0[]^2*u[-\[Mu]2])/
    \[Rho]0[]^5 - (m*ChrBxxx[\[Alpha]2]*dx[-\[Nu]2]*hR1Bu[-\[Alpha]2]*r0[]^2*
     u[-\[Mu]2])/\[Rho]0[]^5 - (3*m*Chruxx[]^2*hR1Bu[-\[Nu]2]*r0[]^2*
     u[-\[Mu]2])/\[Rho]0[]^5 - (m*Chrxxxx[]*hR1Bu[-\[Nu]2]*r0[]^2*u[-\[Mu]2])/
    \[Rho]0[]^5 - (3*m*ChrBxx[\[Alpha]2]*dx[-\[Nu]2]*hR1Bux[-\[Alpha]2]*
     r0[]^2*u[-\[Mu]2])/(2*\[Rho]0[]^5) - 
   (3*m*Chrxxx[]*hR1Bux[-\[Nu]2]*r0[]^2*u[-\[Mu]2])/(2*\[Rho]0[]^5) - 
   (3*m*ChrBxx[\[Alpha]2]*ChruBx[-\[Nu]2]*hR1Bx[-\[Alpha]2]*r0[]^2*
     u[-\[Mu]2])/\[Rho]0[]^5 - (3*m*ChrBxB[\[Alpha]2, -\[Nu]2]*Chruxx[]*
     hR1Bx[-\[Alpha]2]*r0[]^2*u[-\[Mu]2])/\[Rho]0[]^5 + 
   (2*m*CBxux[-\[Alpha]2]*dx[-\[Nu]2]*hR1Bx[\[Alpha]2]*r0[]^2*u[-\[Mu]2])/
    \[Rho]0[]^5 - (m*Chruxxx[]*hR1Bx[-\[Nu]2]*r0[]^2*u[-\[Mu]2])/
    \[Rho]0[]^5 + (3*m*ChrBxx[\[Alpha]2]*dx[-\[Nu]2]*hR1Bxu[-\[Alpha]2]*
     r0[]^2*u[-\[Mu]2])/(2*\[Rho]0[]^5) + 
   (3*m*Chrxxx[]*hR1Bxu[-\[Nu]2]*r0[]^2*u[-\[Mu]2])/(2*\[Rho]0[]^5) - 
   (3*m*Chruxx[]*hR1Bxx[-\[Nu]2]*r0[]^2*u[-\[Mu]2])/(2*\[Rho]0[]^5) - 
   (15*m*ChrBxx[-\[Nu]2]*Chruxx[]*hR1uu[]*r0[]^2*u[-\[Mu]2])/
    (4*\[Rho]0[]^5) - (15*m*Chruxx[]*ChrxBx[-\[Nu]2]*hR1uu[]*r0[]^2*
     u[-\[Mu]2])/(2*\[Rho]0[]^5) - (9*m*ChruBx[-\[Nu]2]*Chrxxx[]*hR1uu[]*
     r0[]^2*u[-\[Mu]2])/(2*\[Rho]0[]^5) - 
   (5*m*Chruxxx[]*dx[-\[Nu]2]*hR1uu[]*r0[]^2*u[-\[Mu]2])/(2*\[Rho]0[]^5) + 
   (9*m*Chrxxx[]*dx[-\[Nu]2]*hR1uuu[]*r0[]^2*u[-\[Mu]2])/(4*\[Rho]0[]^5) - 
   (15*m*Chruxx[]*dx[-\[Nu]2]*hR1uux[]*r0[]^2*u[-\[Mu]2])/(4*\[Rho]0[]^5) - 
   (3*m*ChrBxB[\[Alpha]2, -\[Nu]2]*ChrBxx[-\[Alpha]2]*hR1ux[]*r0[]^2*
     u[-\[Mu]2])/\[Rho]0[]^5 - (m*ChrBxB[-\[Nu]2, -\[Alpha]2]*
     ChrBxx[\[Alpha]2]*hR1ux[]*r0[]^2*u[-\[Mu]2])/\[Rho]0[]^5 - 
   (12*m*ChruBx[-\[Nu]2]*Chruxx[]*hR1ux[]*r0[]^2*u[-\[Mu]2])/\[Rho]0[]^5 - 
   (3*m*ChrBxx[\[Alpha]2]*ChrxBB[-\[Nu]2, -\[Alpha]2]*hR1ux[]*r0[]^2*
     u[-\[Mu]2])/\[Rho]0[]^5 - (3*m*ChrxxxB[-\[Nu]2]*hR1ux[]*r0[]^2*
     u[-\[Mu]2])/\[Rho]0[]^5 + (4*m*Cuxux[]*dx[-\[Nu]2]*hR1ux[]*r0[]^2*
     u[-\[Mu]2])/\[Rho]0[]^5 - (3*m*ChrBxx[\[Alpha]2]*dx[-\[Nu]2]*
     hR1uxB[-\[Alpha]2]*r0[]^2*u[-\[Mu]2])/(2*\[Rho]0[]^5) - 
   (3*m*Chrxxx[]*hR1uxB[-\[Nu]2]*r0[]^2*u[-\[Mu]2])/(2*\[Rho]0[]^5) + 
   (15*m*Chruxx[]*dx[-\[Nu]2]*hR1uxu[]*r0[]^2*u[-\[Mu]2])/(2*\[Rho]0[]^5) - 
   (3*m*ChrBxx[-\[Nu]2]*hR1uxx[]*r0[]^2*u[-\[Mu]2])/(2*\[Rho]0[]^5) - 
   (3*m*ChrxBx[-\[Nu]2]*hR1uxx[]*r0[]^2*u[-\[Mu]2])/\[Rho]0[]^5 - 
   (m*dx[-\[Nu]2]*hR1uxxx[]*r0[]^2*u[-\[Mu]2])/\[Rho]0[]^5 + 
   (m*CBxux[-\[Nu]2]*hR1xx[]*r0[]^2*u[-\[Mu]2])/\[Rho]0[]^5 - 
   (3*m*ChrBxx[\[Alpha]2]*ChruBB[-\[Nu]2, -\[Alpha]2]*hR1xx[]*r0[]^2*
     u[-\[Mu]2])/(2*\[Rho]0[]^5) - (3*m*ChruxxB[-\[Nu]2]*hR1xx[]*r0[]^2*
     u[-\[Mu]2])/(2*\[Rho]0[]^5) - (3*m*Chruxx[]*hR1xxB[-\[Nu]2]*r0[]^2*
     u[-\[Mu]2])/(4*\[Rho]0[]^5) + (3*m*ChrBxx[-\[Nu]2]*hR1xxu[]*r0[]^2*
     u[-\[Mu]2])/(4*\[Rho]0[]^5) + (3*m*ChrxBx[-\[Nu]2]*hR1xxu[]*r0[]^2*
     u[-\[Mu]2])/(2*\[Rho]0[]^5) - (m*dx[-\[Nu]2]*hR1xxux[]*r0[]^2*
     u[-\[Mu]2])/(2*\[Rho]0[]^5) - (3*m*ChruBx[-\[Nu]2]*hR1xxx[]*r0[]^2*
     u[-\[Mu]2])/(2*\[Rho]0[]^5) + (m*dx[-\[Nu]2]*hR1xxxu[]*r0[]^2*
     u[-\[Mu]2])/\[Rho]0[]^5 - (m*ChrBxxx[\[Alpha]2]*hR1ux[]*
     metric2[-\[Nu]2, -\[Alpha]2]*r0[]^2*u[-\[Mu]2])/\[Rho]0[]^5 - 
   (3*m*ChrBxx[\[Alpha]2]*ChruBx[-\[Nu]2]*hR1Bu[-\[Alpha]2]*r0[]^3*
     u[-\[Mu]2])/\[Rho]0[]^5 - (3*m*ChrBxB[\[Alpha]2, -\[Nu]2]*Chruxx[]*
     hR1Bu[-\[Alpha]2]*r0[]^3*u[-\[Mu]2])/\[Rho]0[]^5 + 
   (2*m*CBxux[-\[Alpha]2]*dx[-\[Nu]2]*hR1Bu[\[Alpha]2]*r0[]^3*u[-\[Mu]2])/
    \[Rho]0[]^5 - (m*Chruxxx[]*hR1Bu[-\[Nu]2]*r0[]^3*u[-\[Mu]2])/
    \[Rho]0[]^5 + (3*m*ChrBxx[\[Alpha]2]*dx[-\[Nu]2]*hR1Buu[-\[Alpha]2]*
     r0[]^3*u[-\[Mu]2])/(2*\[Rho]0[]^5) + 
   (3*m*Chrxxx[]*hR1Buu[-\[Nu]2]*r0[]^3*u[-\[Mu]2])/(2*\[Rho]0[]^5) - 
   (3*m*Chruxx[]*hR1Bux[-\[Nu]2]*r0[]^3*u[-\[Mu]2])/(2*\[Rho]0[]^5) - 
   (m*CBuxu[-\[Alpha]2]*dx[-\[Nu]2]*hR1Bx[\[Alpha]2]*r0[]^3*u[-\[Mu]2])/
    \[Rho]0[]^5 + (m*Cuxux[]*hR1Bx[-\[Nu]2]*r0[]^3*u[-\[Mu]2])/\[Rho]0[]^5 + 
   (3*m*Chruxx[]*hR1Bxu[-\[Nu]2]*r0[]^3*u[-\[Mu]2])/(2*\[Rho]0[]^5) - 
   (3*m*ChrBxB[\[Alpha]2, -\[Nu]2]*ChrBxx[-\[Alpha]2]*hR1uu[]*r0[]^3*
     u[-\[Mu]2])/(2*\[Rho]0[]^5) - (m*ChrBxB[-\[Nu]2, -\[Alpha]2]*
     ChrBxx[\[Alpha]2]*hR1uu[]*r0[]^3*u[-\[Mu]2])/(2*\[Rho]0[]^5) - 
   (21*m*ChruBx[-\[Nu]2]*Chruxx[]*hR1uu[]*r0[]^3*u[-\[Mu]2])/
    (2*\[Rho]0[]^5) - (3*m*ChrBxx[\[Alpha]2]*ChrxBB[-\[Nu]2, -\[Alpha]2]*
     hR1uu[]*r0[]^3*u[-\[Mu]2])/(2*\[Rho]0[]^5) - 
   (3*m*ChrxxxB[-\[Nu]2]*hR1uu[]*r0[]^3*u[-\[Mu]2])/(2*\[Rho]0[]^5) + 
   (7*m*Cuxux[]*dx[-\[Nu]2]*hR1uu[]*r0[]^3*u[-\[Mu]2])/(2*\[Rho]0[]^5) - 
   (3*m*ChrBxx[\[Alpha]2]*dx[-\[Nu]2]*hR1uuB[-\[Alpha]2]*r0[]^3*u[-\[Mu]2])/
    (4*\[Rho]0[]^5) - (3*m*Chrxxx[]*hR1uuB[-\[Nu]2]*r0[]^3*u[-\[Mu]2])/
    (4*\[Rho]0[]^5) + (21*m*Chruxx[]*dx[-\[Nu]2]*hR1uuu[]*r0[]^3*u[-\[Mu]2])/
    (4*\[Rho]0[]^5) - (3*m*ChrBxx[-\[Nu]2]*hR1uux[]*r0[]^3*u[-\[Mu]2])/
    (4*\[Rho]0[]^5) - (3*m*ChrxBx[-\[Nu]2]*hR1uux[]*r0[]^3*u[-\[Mu]2])/
    (2*\[Rho]0[]^5) - (m*dx[-\[Nu]2]*hR1uuxx[]*r0[]^3*u[-\[Mu]2])/
    (2*\[Rho]0[]^5) + (2*m*CBxux[-\[Nu]2]*hR1ux[]*r0[]^3*u[-\[Mu]2])/
    \[Rho]0[]^5 - (3*m*ChrBxx[\[Alpha]2]*ChruBB[-\[Nu]2, -\[Alpha]2]*hR1ux[]*
     r0[]^3*u[-\[Mu]2])/\[Rho]0[]^5 - (3*m*ChruxxB[-\[Nu]2]*hR1ux[]*r0[]^3*
     u[-\[Mu]2])/\[Rho]0[]^5 - (3*m*Chruxx[]*hR1uxB[-\[Nu]2]*r0[]^3*
     u[-\[Mu]2])/(2*\[Rho]0[]^5) + (3*m*ChrBxx[-\[Nu]2]*hR1uxu[]*r0[]^3*
     u[-\[Mu]2])/(2*\[Rho]0[]^5) + (3*m*ChrxBx[-\[Nu]2]*hR1uxu[]*r0[]^3*
     u[-\[Mu]2])/\[Rho]0[]^5 - (m*dx[-\[Nu]2]*hR1uxux[]*r0[]^3*u[-\[Mu]2])/
    \[Rho]0[]^5 - (3*m*ChruBx[-\[Nu]2]*hR1uxx[]*r0[]^3*u[-\[Mu]2])/
    \[Rho]0[]^5 + (2*m*dx[-\[Nu]2]*hR1uxxu[]*r0[]^3*u[-\[Mu]2])/\[Rho]0[]^5 + 
   (m*CBuxu[-\[Nu]2]*hR1xx[]*r0[]^3*u[-\[Mu]2])/\[Rho]0[]^5 + 
   (3*m*ChruBx[-\[Nu]2]*hR1xxu[]*r0[]^3*u[-\[Mu]2])/(2*\[Rho]0[]^5) - 
   (m*dx[-\[Nu]2]*hR1xxuu[]*r0[]^3*u[-\[Mu]2])/(2*\[Rho]0[]^5) - 
   (m*ChrBxxx[\[Alpha]2]*hR1uu[]*metric2[-\[Nu]2, -\[Alpha]2]*r0[]^3*
     u[-\[Mu]2])/(2*\[Rho]0[]^5) - (m*CBuxu[-\[Alpha]2]*dx[-\[Nu]2]*
     hR1Bu[\[Alpha]2]*r0[]^4*u[-\[Mu]2])/\[Rho]0[]^5 + 
   (m*Cuxux[]*hR1Bu[-\[Nu]2]*r0[]^4*u[-\[Mu]2])/\[Rho]0[]^5 + 
   (3*m*Chruxx[]*hR1Buu[-\[Nu]2]*r0[]^4*u[-\[Mu]2])/(2*\[Rho]0[]^5) + 
   (m*CBxux[-\[Nu]2]*hR1uu[]*r0[]^4*u[-\[Mu]2])/\[Rho]0[]^5 - 
   (3*m*ChrBxx[\[Alpha]2]*ChruBB[-\[Nu]2, -\[Alpha]2]*hR1uu[]*r0[]^4*
     u[-\[Mu]2])/(2*\[Rho]0[]^5) - (3*m*ChruxxB[-\[Nu]2]*hR1uu[]*r0[]^4*
     u[-\[Mu]2])/(2*\[Rho]0[]^5) - (3*m*Chruxx[]*hR1uuB[-\[Nu]2]*r0[]^4*
     u[-\[Mu]2])/(4*\[Rho]0[]^5) + (3*m*ChrBxx[-\[Nu]2]*hR1uuu[]*r0[]^4*
     u[-\[Mu]2])/(4*\[Rho]0[]^5) + (3*m*ChrxBx[-\[Nu]2]*hR1uuu[]*r0[]^4*
     u[-\[Mu]2])/(2*\[Rho]0[]^5) - (m*dx[-\[Nu]2]*hR1uuux[]*r0[]^4*
     u[-\[Mu]2])/(2*\[Rho]0[]^5) - (3*m*ChruBx[-\[Nu]2]*hR1uux[]*r0[]^4*
     u[-\[Mu]2])/(2*\[Rho]0[]^5) + (m*dx[-\[Nu]2]*hR1uuxu[]*r0[]^4*
     u[-\[Mu]2])/\[Rho]0[]^5 + (2*m*CBuxu[-\[Nu]2]*hR1ux[]*r0[]^4*u[-\[Mu]2])/
    \[Rho]0[]^5 + (3*m*ChruBx[-\[Nu]2]*hR1uxu[]*r0[]^4*u[-\[Mu]2])/
    \[Rho]0[]^5 - (m*dx[-\[Nu]2]*hR1uxuu[]*r0[]^4*u[-\[Mu]2])/\[Rho]0[]^5 + 
   (3*m*CBuxu[-\[Nu]2]*hR1uu[]*r0[]^5*u[-\[Mu]2])/(2*\[Rho]0[]^5) + 
   (3*m*ChruBx[-\[Nu]2]*hR1uuu[]*r0[]^5*u[-\[Mu]2])/(2*\[Rho]0[]^5) - 
   (m*dx[-\[Nu]2]*hR1xx[]*Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*
     u[-\[Mu]2])/(2*\[Rho]0[]^5) - (3*m*dx[-\[Nu]2]*hR1ux[]*r0[]*
     Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*u[-\[Mu]2])/\[Rho]0[]^5 - 
   (m*hR1Bx[-\[Nu]2]*r0[]^2*Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*
     u[-\[Mu]2])/\[Rho]0[]^5 - (5*m*dx[-\[Nu]2]*hR1uu[]*r0[]^2*
     Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*u[-\[Mu]2])/
    (2*\[Rho]0[]^5) - (m*hR1Bu[-\[Nu]2]*r0[]^3*
     Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*u[-\[Mu]2])/\[Rho]0[]^5 - 
   (m*dx[-\[Nu]2]*hR1ux[]*Scalar[ChrBxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]]*
     u[-\[Mu]2])/\[Rho]0[]^5 - (m*hR1Bx[-\[Nu]2]*r0[]*
     Scalar[ChrBxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]]*u[-\[Mu]2])/\[Rho]0[]^5 - 
   (m*dx[-\[Nu]2]*hR1uu[]*r0[]*Scalar[ChrBxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]]*
     u[-\[Mu]2])/\[Rho]0[]^5 - (m*hR1Bu[-\[Nu]2]*r0[]^2*
     Scalar[ChrBxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]]*u[-\[Mu]2])/\[Rho]0[]^5 - 
   (3*m*dx[-\[Nu]2]*hR1ux[]*Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*
       metric2[-\[Alpha]2, -\[Beta]2]]*u[-\[Mu]2])/(4*\[Rho]0[]^5) - 
   (3*m*hR1Bx[-\[Nu]2]*r0[]*Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*
       metric2[-\[Alpha]2, -\[Beta]2]]*u[-\[Mu]2])/(4*\[Rho]0[]^5) - 
   (3*m*dx[-\[Nu]2]*hR1uu[]*r0[]*Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*
       metric2[-\[Alpha]2, -\[Beta]2]]*u[-\[Mu]2])/(4*\[Rho]0[]^5) - 
   (3*m*hR1Bu[-\[Nu]2]*r0[]^2*Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*
       metric2[-\[Alpha]2, -\[Beta]2]]*u[-\[Mu]2])/(4*\[Rho]0[]^5) - 
   (3*m*ChrBxx[\[Alpha]2]*Chrxxx[]*dx[-\[Mu]2]*hR1Bu[-\[Alpha]2]*u[-\[Nu]2])/
    (2*\[Rho]0[]^5) + (3*m*Chrxxx[]^2*hR1Bu[-\[Mu]2]*u[-\[Nu]2])/
    (4*\[Rho]0[]^5) - (3*m*ChrBxx[\[Alpha]2]*Chruxx[]*dx[-\[Mu]2]*
     hR1Bx[-\[Alpha]2]*u[-\[Nu]2])/(2*\[Rho]0[]^5) - 
   (3*m*Chruxx[]*Chrxxx[]*hR1Bx[-\[Mu]2]*u[-\[Nu]2])/(2*\[Rho]0[]^5) - 
   (3*m*Chruxx[]*Chrxxx[]*dx[-\[Mu]2]*hR1uu[]*u[-\[Nu]2])/(2*\[Rho]0[]^5) - 
   (3*m*ChrBxx[-\[Mu]2]*Chrxxx[]*hR1ux[]*u[-\[Nu]2])/(2*\[Rho]0[]^5) - 
   (3*m*ChrxBx[-\[Mu]2]*Chrxxx[]*hR1ux[]*u[-\[Nu]2])/\[Rho]0[]^5 - 
   (9*m*Chruxx[]^2*dx[-\[Mu]2]*hR1ux[]*u[-\[Nu]2])/(4*\[Rho]0[]^5) - 
   (m*Chrxxxx[]*dx[-\[Mu]2]*hR1ux[]*u[-\[Nu]2])/\[Rho]0[]^5 - 
   (3*m*Chrxxx[]*dx[-\[Mu]2]*hR1uxx[]*u[-\[Nu]2])/(2*\[Rho]0[]^5) - 
   (3*m*ChrBxx[-\[Mu]2]*Chruxx[]*hR1xx[]*u[-\[Nu]2])/(4*\[Rho]0[]^5) - 
   (3*m*Chruxx[]*ChrxBx[-\[Mu]2]*hR1xx[]*u[-\[Nu]2])/(2*\[Rho]0[]^5) + 
   (3*m*ChruBx[-\[Mu]2]*Chrxxx[]*hR1xx[]*u[-\[Nu]2])/(2*\[Rho]0[]^5) - 
   (m*Chruxxx[]*dx[-\[Mu]2]*hR1xx[]*u[-\[Nu]2])/(2*\[Rho]0[]^5) + 
   (3*m*Chrxxx[]*dx[-\[Mu]2]*hR1xxu[]*u[-\[Nu]2])/(4*\[Rho]0[]^5) - 
   (3*m*Chruxx[]*dx[-\[Mu]2]*hR1xxx[]*u[-\[Nu]2])/(4*\[Rho]0[]^5) - 
   (3*m*ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*dx[-\[Mu]2]*
     hR1[-\[Alpha]2, -\[Beta]2]*r0[]*u[-\[Nu]2])/(4*\[Rho]0[]^5) - 
   (3*m*ChrBxx[\[Alpha]2]*Chrxxx[]*hR1[-\[Mu]2, -\[Alpha]2]*r0[]*u[-\[Nu]2])/
    (2*\[Rho]0[]^5) - (9*m*ChrBxx[\[Alpha]2]*Chruxx[]*dx[-\[Mu]2]*
     hR1Bu[-\[Alpha]2]*r0[]*u[-\[Nu]2])/(2*\[Rho]0[]^5) - 
   (3*m*Chruxx[]*Chrxxx[]*hR1Bu[-\[Mu]2]*r0[]*u[-\[Nu]2])/(2*\[Rho]0[]^5) - 
   (3*m*ChrBxx[\[Alpha]2]*ChrBxx[-\[Mu]2]*hR1Bx[-\[Alpha]2]*r0[]*u[-\[Nu]2])/
    (2*\[Rho]0[]^5) - (3*m*ChrBxx[\[Alpha]2]*ChrxBx[-\[Mu]2]*
     hR1Bx[-\[Alpha]2]*r0[]*u[-\[Nu]2])/\[Rho]0[]^5 - 
   (3*m*ChrBxB[\[Alpha]2, -\[Mu]2]*Chrxxx[]*hR1Bx[-\[Alpha]2]*r0[]*
     u[-\[Nu]2])/\[Rho]0[]^5 - (m*ChrBxB[\[Alpha]2, -\[Beta]2]*
     ChrBxx[\[Beta]2]*dx[-\[Mu]2]*hR1Bx[-\[Alpha]2]*r0[]*u[-\[Nu]2])/
    \[Rho]0[]^5 - (m*ChrBxxx[\[Alpha]2]*dx[-\[Mu]2]*hR1Bx[-\[Alpha]2]*r0[]*
     u[-\[Nu]2])/\[Rho]0[]^5 - (9*m*Chruxx[]^2*hR1Bx[-\[Mu]2]*r0[]*
     u[-\[Nu]2])/(4*\[Rho]0[]^5) - (m*Chrxxxx[]*hR1Bx[-\[Mu]2]*r0[]*
     u[-\[Nu]2])/\[Rho]0[]^5 - (3*m*ChrBxx[\[Alpha]2]*dx[-\[Mu]2]*
     hR1Bxx[-\[Alpha]2]*r0[]*u[-\[Nu]2])/(2*\[Rho]0[]^5) - 
   (3*m*Chrxxx[]*hR1Bxx[-\[Mu]2]*r0[]*u[-\[Nu]2])/(2*\[Rho]0[]^5) - 
   (3*m*ChrBxx[-\[Mu]2]*Chrxxx[]*hR1uu[]*r0[]*u[-\[Nu]2])/(2*\[Rho]0[]^5) - 
   (3*m*ChrxBx[-\[Mu]2]*Chrxxx[]*hR1uu[]*r0[]*u[-\[Nu]2])/\[Rho]0[]^5 - 
   (9*m*Chruxx[]^2*dx[-\[Mu]2]*hR1uu[]*r0[]*u[-\[Nu]2])/(2*\[Rho]0[]^5) - 
   (m*Chrxxxx[]*dx[-\[Mu]2]*hR1uu[]*r0[]*u[-\[Nu]2])/\[Rho]0[]^5 - 
   (3*m*Chrxxx[]*dx[-\[Mu]2]*hR1uux[]*r0[]*u[-\[Nu]2])/(2*\[Rho]0[]^5) - 
   (9*m*ChrBxx[-\[Mu]2]*Chruxx[]*hR1ux[]*r0[]*u[-\[Nu]2])/(2*\[Rho]0[]^5) - 
   (9*m*Chruxx[]*ChrxBx[-\[Mu]2]*hR1ux[]*r0[]*u[-\[Nu]2])/\[Rho]0[]^5 - 
   (3*m*ChruBx[-\[Mu]2]*Chrxxx[]*hR1ux[]*r0[]*u[-\[Nu]2])/\[Rho]0[]^5 - 
   (3*m*Chruxxx[]*dx[-\[Mu]2]*hR1ux[]*r0[]*u[-\[Nu]2])/\[Rho]0[]^5 + 
   (3*m*Chrxxx[]*dx[-\[Mu]2]*hR1uxu[]*r0[]*u[-\[Nu]2])/\[Rho]0[]^5 - 
   (9*m*Chruxx[]*dx[-\[Mu]2]*hR1uxx[]*r0[]*u[-\[Nu]2])/(2*\[Rho]0[]^5) - 
   (3*m*ChrBxB[\[Alpha]2, -\[Mu]2]*ChrBxx[-\[Alpha]2]*hR1xx[]*r0[]*
     u[-\[Nu]2])/(2*\[Rho]0[]^5) - (m*ChrBxB[-\[Mu]2, -\[Alpha]2]*
     ChrBxx[\[Alpha]2]*hR1xx[]*r0[]*u[-\[Nu]2])/(2*\[Rho]0[]^5) - 
   (3*m*ChruBx[-\[Mu]2]*Chruxx[]*hR1xx[]*r0[]*u[-\[Nu]2])/(2*\[Rho]0[]^5) - 
   (3*m*ChrBxx[\[Alpha]2]*ChrxBB[-\[Mu]2, -\[Alpha]2]*hR1xx[]*r0[]*
     u[-\[Nu]2])/(2*\[Rho]0[]^5) - (3*m*ChrxxxB[-\[Mu]2]*hR1xx[]*r0[]*
     u[-\[Nu]2])/(2*\[Rho]0[]^5) + (m*Cuxux[]*dx[-\[Mu]2]*hR1xx[]*r0[]*
     u[-\[Nu]2])/(2*\[Rho]0[]^5) - (3*m*ChrBxx[\[Alpha]2]*dx[-\[Mu]2]*
     hR1xxB[-\[Alpha]2]*r0[]*u[-\[Nu]2])/(4*\[Rho]0[]^5) - 
   (3*m*Chrxxx[]*hR1xxB[-\[Mu]2]*r0[]*u[-\[Nu]2])/(4*\[Rho]0[]^5) + 
   (9*m*Chruxx[]*dx[-\[Mu]2]*hR1xxu[]*r0[]*u[-\[Nu]2])/(4*\[Rho]0[]^5) - 
   (3*m*ChrBxx[-\[Mu]2]*hR1xxx[]*r0[]*u[-\[Nu]2])/(4*\[Rho]0[]^5) - 
   (3*m*ChrxBx[-\[Mu]2]*hR1xxx[]*r0[]*u[-\[Nu]2])/(2*\[Rho]0[]^5) - 
   (m*dx[-\[Mu]2]*hR1xxxx[]*r0[]*u[-\[Nu]2])/(2*\[Rho]0[]^5) - 
   (m*ChrBxxx[\[Alpha]2]*hR1xx[]*metric2[-\[Mu]2, -\[Alpha]2]*r0[]*
     u[-\[Nu]2])/(2*\[Rho]0[]^5) - (3*m*ChrBxx[\[Alpha]2]*Chruxx[]*
     hR1[-\[Mu]2, -\[Alpha]2]*r0[]^2*u[-\[Nu]2])/(2*\[Rho]0[]^5) - 
   (3*m*ChrBxx[\[Alpha]2]*ChrBxx[-\[Mu]2]*hR1Bu[-\[Alpha]2]*r0[]^2*
     u[-\[Nu]2])/(2*\[Rho]0[]^5) - (3*m*ChrBxx[\[Alpha]2]*ChrxBx[-\[Mu]2]*
     hR1Bu[-\[Alpha]2]*r0[]^2*u[-\[Nu]2])/\[Rho]0[]^5 - 
   (3*m*ChrBxB[\[Alpha]2, -\[Mu]2]*Chrxxx[]*hR1Bu[-\[Alpha]2]*r0[]^2*
     u[-\[Nu]2])/\[Rho]0[]^5 - (m*ChrBxB[\[Alpha]2, -\[Beta]2]*
     ChrBxx[\[Beta]2]*dx[-\[Mu]2]*hR1Bu[-\[Alpha]2]*r0[]^2*u[-\[Nu]2])/
    \[Rho]0[]^5 - (m*ChrBxxx[\[Alpha]2]*dx[-\[Mu]2]*hR1Bu[-\[Alpha]2]*r0[]^2*
     u[-\[Nu]2])/\[Rho]0[]^5 - (3*m*Chruxx[]^2*hR1Bu[-\[Mu]2]*r0[]^2*
     u[-\[Nu]2])/\[Rho]0[]^5 - (m*Chrxxxx[]*hR1Bu[-\[Mu]2]*r0[]^2*u[-\[Nu]2])/
    \[Rho]0[]^5 - (3*m*ChrBxx[\[Alpha]2]*dx[-\[Mu]2]*hR1Bux[-\[Alpha]2]*
     r0[]^2*u[-\[Nu]2])/(2*\[Rho]0[]^5) - 
   (3*m*Chrxxx[]*hR1Bux[-\[Mu]2]*r0[]^2*u[-\[Nu]2])/(2*\[Rho]0[]^5) - 
   (3*m*ChrBxx[\[Alpha]2]*ChruBx[-\[Mu]2]*hR1Bx[-\[Alpha]2]*r0[]^2*
     u[-\[Nu]2])/\[Rho]0[]^5 - (3*m*ChrBxB[\[Alpha]2, -\[Mu]2]*Chruxx[]*
     hR1Bx[-\[Alpha]2]*r0[]^2*u[-\[Nu]2])/\[Rho]0[]^5 + 
   (2*m*CBxux[-\[Alpha]2]*dx[-\[Mu]2]*hR1Bx[\[Alpha]2]*r0[]^2*u[-\[Nu]2])/
    \[Rho]0[]^5 - (m*Chruxxx[]*hR1Bx[-\[Mu]2]*r0[]^2*u[-\[Nu]2])/
    \[Rho]0[]^5 + (3*m*ChrBxx[\[Alpha]2]*dx[-\[Mu]2]*hR1Bxu[-\[Alpha]2]*
     r0[]^2*u[-\[Nu]2])/(2*\[Rho]0[]^5) + 
   (3*m*Chrxxx[]*hR1Bxu[-\[Mu]2]*r0[]^2*u[-\[Nu]2])/(2*\[Rho]0[]^5) - 
   (3*m*Chruxx[]*hR1Bxx[-\[Mu]2]*r0[]^2*u[-\[Nu]2])/(2*\[Rho]0[]^5) - 
   (15*m*ChrBxx[-\[Mu]2]*Chruxx[]*hR1uu[]*r0[]^2*u[-\[Nu]2])/
    (4*\[Rho]0[]^5) - (15*m*Chruxx[]*ChrxBx[-\[Mu]2]*hR1uu[]*r0[]^2*
     u[-\[Nu]2])/(2*\[Rho]0[]^5) - (9*m*ChruBx[-\[Mu]2]*Chrxxx[]*hR1uu[]*
     r0[]^2*u[-\[Nu]2])/(2*\[Rho]0[]^5) - 
   (5*m*Chruxxx[]*dx[-\[Mu]2]*hR1uu[]*r0[]^2*u[-\[Nu]2])/(2*\[Rho]0[]^5) + 
   (9*m*Chrxxx[]*dx[-\[Mu]2]*hR1uuu[]*r0[]^2*u[-\[Nu]2])/(4*\[Rho]0[]^5) - 
   (15*m*Chruxx[]*dx[-\[Mu]2]*hR1uux[]*r0[]^2*u[-\[Nu]2])/(4*\[Rho]0[]^5) - 
   (3*m*ChrBxB[\[Alpha]2, -\[Mu]2]*ChrBxx[-\[Alpha]2]*hR1ux[]*r0[]^2*
     u[-\[Nu]2])/\[Rho]0[]^5 - (m*ChrBxB[-\[Mu]2, -\[Alpha]2]*
     ChrBxx[\[Alpha]2]*hR1ux[]*r0[]^2*u[-\[Nu]2])/\[Rho]0[]^5 - 
   (12*m*ChruBx[-\[Mu]2]*Chruxx[]*hR1ux[]*r0[]^2*u[-\[Nu]2])/\[Rho]0[]^5 - 
   (3*m*ChrBxx[\[Alpha]2]*ChrxBB[-\[Mu]2, -\[Alpha]2]*hR1ux[]*r0[]^2*
     u[-\[Nu]2])/\[Rho]0[]^5 - (3*m*ChrxxxB[-\[Mu]2]*hR1ux[]*r0[]^2*
     u[-\[Nu]2])/\[Rho]0[]^5 + (4*m*Cuxux[]*dx[-\[Mu]2]*hR1ux[]*r0[]^2*
     u[-\[Nu]2])/\[Rho]0[]^5 - (3*m*ChrBxx[\[Alpha]2]*dx[-\[Mu]2]*
     hR1uxB[-\[Alpha]2]*r0[]^2*u[-\[Nu]2])/(2*\[Rho]0[]^5) - 
   (3*m*Chrxxx[]*hR1uxB[-\[Mu]2]*r0[]^2*u[-\[Nu]2])/(2*\[Rho]0[]^5) + 
   (15*m*Chruxx[]*dx[-\[Mu]2]*hR1uxu[]*r0[]^2*u[-\[Nu]2])/(2*\[Rho]0[]^5) - 
   (3*m*ChrBxx[-\[Mu]2]*hR1uxx[]*r0[]^2*u[-\[Nu]2])/(2*\[Rho]0[]^5) - 
   (3*m*ChrxBx[-\[Mu]2]*hR1uxx[]*r0[]^2*u[-\[Nu]2])/\[Rho]0[]^5 - 
   (m*dx[-\[Mu]2]*hR1uxxx[]*r0[]^2*u[-\[Nu]2])/\[Rho]0[]^5 + 
   (m*CBxux[-\[Mu]2]*hR1xx[]*r0[]^2*u[-\[Nu]2])/\[Rho]0[]^5 - 
   (3*m*ChrBxx[\[Alpha]2]*ChruBB[-\[Mu]2, -\[Alpha]2]*hR1xx[]*r0[]^2*
     u[-\[Nu]2])/(2*\[Rho]0[]^5) - (3*m*ChruxxB[-\[Mu]2]*hR1xx[]*r0[]^2*
     u[-\[Nu]2])/(2*\[Rho]0[]^5) - (3*m*Chruxx[]*hR1xxB[-\[Mu]2]*r0[]^2*
     u[-\[Nu]2])/(4*\[Rho]0[]^5) + (3*m*ChrBxx[-\[Mu]2]*hR1xxu[]*r0[]^2*
     u[-\[Nu]2])/(4*\[Rho]0[]^5) + (3*m*ChrxBx[-\[Mu]2]*hR1xxu[]*r0[]^2*
     u[-\[Nu]2])/(2*\[Rho]0[]^5) - (m*dx[-\[Mu]2]*hR1xxux[]*r0[]^2*
     u[-\[Nu]2])/(2*\[Rho]0[]^5) - (3*m*ChruBx[-\[Mu]2]*hR1xxx[]*r0[]^2*
     u[-\[Nu]2])/(2*\[Rho]0[]^5) + (m*dx[-\[Mu]2]*hR1xxxu[]*r0[]^2*
     u[-\[Nu]2])/\[Rho]0[]^5 - (m*ChrBxxx[\[Alpha]2]*hR1ux[]*
     metric2[-\[Mu]2, -\[Alpha]2]*r0[]^2*u[-\[Nu]2])/\[Rho]0[]^5 - 
   (3*m*ChrBxx[\[Alpha]2]*ChruBx[-\[Mu]2]*hR1Bu[-\[Alpha]2]*r0[]^3*
     u[-\[Nu]2])/\[Rho]0[]^5 - (3*m*ChrBxB[\[Alpha]2, -\[Mu]2]*Chruxx[]*
     hR1Bu[-\[Alpha]2]*r0[]^3*u[-\[Nu]2])/\[Rho]0[]^5 + 
   (2*m*CBxux[-\[Alpha]2]*dx[-\[Mu]2]*hR1Bu[\[Alpha]2]*r0[]^3*u[-\[Nu]2])/
    \[Rho]0[]^5 - (m*Chruxxx[]*hR1Bu[-\[Mu]2]*r0[]^3*u[-\[Nu]2])/
    \[Rho]0[]^5 + (3*m*ChrBxx[\[Alpha]2]*dx[-\[Mu]2]*hR1Buu[-\[Alpha]2]*
     r0[]^3*u[-\[Nu]2])/(2*\[Rho]0[]^5) + 
   (3*m*Chrxxx[]*hR1Buu[-\[Mu]2]*r0[]^3*u[-\[Nu]2])/(2*\[Rho]0[]^5) - 
   (3*m*Chruxx[]*hR1Bux[-\[Mu]2]*r0[]^3*u[-\[Nu]2])/(2*\[Rho]0[]^5) - 
   (m*CBuxu[-\[Alpha]2]*dx[-\[Mu]2]*hR1Bx[\[Alpha]2]*r0[]^3*u[-\[Nu]2])/
    \[Rho]0[]^5 + (m*Cuxux[]*hR1Bx[-\[Mu]2]*r0[]^3*u[-\[Nu]2])/\[Rho]0[]^5 + 
   (3*m*Chruxx[]*hR1Bxu[-\[Mu]2]*r0[]^3*u[-\[Nu]2])/(2*\[Rho]0[]^5) - 
   (3*m*ChrBxB[\[Alpha]2, -\[Mu]2]*ChrBxx[-\[Alpha]2]*hR1uu[]*r0[]^3*
     u[-\[Nu]2])/(2*\[Rho]0[]^5) - (m*ChrBxB[-\[Mu]2, -\[Alpha]2]*
     ChrBxx[\[Alpha]2]*hR1uu[]*r0[]^3*u[-\[Nu]2])/(2*\[Rho]0[]^5) - 
   (21*m*ChruBx[-\[Mu]2]*Chruxx[]*hR1uu[]*r0[]^3*u[-\[Nu]2])/
    (2*\[Rho]0[]^5) - (3*m*ChrBxx[\[Alpha]2]*ChrxBB[-\[Mu]2, -\[Alpha]2]*
     hR1uu[]*r0[]^3*u[-\[Nu]2])/(2*\[Rho]0[]^5) - 
   (3*m*ChrxxxB[-\[Mu]2]*hR1uu[]*r0[]^3*u[-\[Nu]2])/(2*\[Rho]0[]^5) + 
   (7*m*Cuxux[]*dx[-\[Mu]2]*hR1uu[]*r0[]^3*u[-\[Nu]2])/(2*\[Rho]0[]^5) - 
   (3*m*ChrBxx[\[Alpha]2]*dx[-\[Mu]2]*hR1uuB[-\[Alpha]2]*r0[]^3*u[-\[Nu]2])/
    (4*\[Rho]0[]^5) - (3*m*Chrxxx[]*hR1uuB[-\[Mu]2]*r0[]^3*u[-\[Nu]2])/
    (4*\[Rho]0[]^5) + (21*m*Chruxx[]*dx[-\[Mu]2]*hR1uuu[]*r0[]^3*u[-\[Nu]2])/
    (4*\[Rho]0[]^5) - (3*m*ChrBxx[-\[Mu]2]*hR1uux[]*r0[]^3*u[-\[Nu]2])/
    (4*\[Rho]0[]^5) - (3*m*ChrxBx[-\[Mu]2]*hR1uux[]*r0[]^3*u[-\[Nu]2])/
    (2*\[Rho]0[]^5) - (m*dx[-\[Mu]2]*hR1uuxx[]*r0[]^3*u[-\[Nu]2])/
    (2*\[Rho]0[]^5) + (2*m*CBxux[-\[Mu]2]*hR1ux[]*r0[]^3*u[-\[Nu]2])/
    \[Rho]0[]^5 - (3*m*ChrBxx[\[Alpha]2]*ChruBB[-\[Mu]2, -\[Alpha]2]*hR1ux[]*
     r0[]^3*u[-\[Nu]2])/\[Rho]0[]^5 - (3*m*ChruxxB[-\[Mu]2]*hR1ux[]*r0[]^3*
     u[-\[Nu]2])/\[Rho]0[]^5 - (3*m*Chruxx[]*hR1uxB[-\[Mu]2]*r0[]^3*
     u[-\[Nu]2])/(2*\[Rho]0[]^5) + (3*m*ChrBxx[-\[Mu]2]*hR1uxu[]*r0[]^3*
     u[-\[Nu]2])/(2*\[Rho]0[]^5) + (3*m*ChrxBx[-\[Mu]2]*hR1uxu[]*r0[]^3*
     u[-\[Nu]2])/\[Rho]0[]^5 - (m*dx[-\[Mu]2]*hR1uxux[]*r0[]^3*u[-\[Nu]2])/
    \[Rho]0[]^5 - (3*m*ChruBx[-\[Mu]2]*hR1uxx[]*r0[]^3*u[-\[Nu]2])/
    \[Rho]0[]^5 + (2*m*dx[-\[Mu]2]*hR1uxxu[]*r0[]^3*u[-\[Nu]2])/\[Rho]0[]^5 + 
   (m*CBuxu[-\[Mu]2]*hR1xx[]*r0[]^3*u[-\[Nu]2])/\[Rho]0[]^5 + 
   (3*m*ChruBx[-\[Mu]2]*hR1xxu[]*r0[]^3*u[-\[Nu]2])/(2*\[Rho]0[]^5) - 
   (m*dx[-\[Mu]2]*hR1xxuu[]*r0[]^3*u[-\[Nu]2])/(2*\[Rho]0[]^5) - 
   (m*ChrBxxx[\[Alpha]2]*hR1uu[]*metric2[-\[Mu]2, -\[Alpha]2]*r0[]^3*
     u[-\[Nu]2])/(2*\[Rho]0[]^5) - (m*CBuxu[-\[Alpha]2]*dx[-\[Mu]2]*
     hR1Bu[\[Alpha]2]*r0[]^4*u[-\[Nu]2])/\[Rho]0[]^5 + 
   (m*Cuxux[]*hR1Bu[-\[Mu]2]*r0[]^4*u[-\[Nu]2])/\[Rho]0[]^5 + 
   (3*m*Chruxx[]*hR1Buu[-\[Mu]2]*r0[]^4*u[-\[Nu]2])/(2*\[Rho]0[]^5) + 
   (m*CBxux[-\[Mu]2]*hR1uu[]*r0[]^4*u[-\[Nu]2])/\[Rho]0[]^5 - 
   (3*m*ChrBxx[\[Alpha]2]*ChruBB[-\[Mu]2, -\[Alpha]2]*hR1uu[]*r0[]^4*
     u[-\[Nu]2])/(2*\[Rho]0[]^5) - (3*m*ChruxxB[-\[Mu]2]*hR1uu[]*r0[]^4*
     u[-\[Nu]2])/(2*\[Rho]0[]^5) - (3*m*Chruxx[]*hR1uuB[-\[Mu]2]*r0[]^4*
     u[-\[Nu]2])/(4*\[Rho]0[]^5) + (3*m*ChrBxx[-\[Mu]2]*hR1uuu[]*r0[]^4*
     u[-\[Nu]2])/(4*\[Rho]0[]^5) + (3*m*ChrxBx[-\[Mu]2]*hR1uuu[]*r0[]^4*
     u[-\[Nu]2])/(2*\[Rho]0[]^5) - (m*dx[-\[Mu]2]*hR1uuux[]*r0[]^4*
     u[-\[Nu]2])/(2*\[Rho]0[]^5) - (3*m*ChruBx[-\[Mu]2]*hR1uux[]*r0[]^4*
     u[-\[Nu]2])/(2*\[Rho]0[]^5) + (m*dx[-\[Mu]2]*hR1uuxu[]*r0[]^4*
     u[-\[Nu]2])/\[Rho]0[]^5 + (2*m*CBuxu[-\[Mu]2]*hR1ux[]*r0[]^4*u[-\[Nu]2])/
    \[Rho]0[]^5 + (3*m*ChruBx[-\[Mu]2]*hR1uxu[]*r0[]^4*u[-\[Nu]2])/
    \[Rho]0[]^5 - (m*dx[-\[Mu]2]*hR1uxuu[]*r0[]^4*u[-\[Nu]2])/\[Rho]0[]^5 + 
   (3*m*CBuxu[-\[Mu]2]*hR1uu[]*r0[]^5*u[-\[Nu]2])/(2*\[Rho]0[]^5) + 
   (3*m*ChruBx[-\[Mu]2]*hR1uuu[]*r0[]^5*u[-\[Nu]2])/(2*\[Rho]0[]^5) - 
   (m*dx[-\[Mu]2]*hR1xx[]*Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*
     u[-\[Nu]2])/(2*\[Rho]0[]^5) - (3*m*dx[-\[Mu]2]*hR1ux[]*r0[]*
     Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*u[-\[Nu]2])/\[Rho]0[]^5 - 
   (m*hR1Bx[-\[Mu]2]*r0[]^2*Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*
     u[-\[Nu]2])/\[Rho]0[]^5 - (5*m*dx[-\[Mu]2]*hR1uu[]*r0[]^2*
     Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*u[-\[Nu]2])/
    (2*\[Rho]0[]^5) - (m*hR1Bu[-\[Mu]2]*r0[]^3*
     Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*u[-\[Nu]2])/\[Rho]0[]^5 - 
   (m*dx[-\[Mu]2]*hR1ux[]*Scalar[ChrBxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]]*
     u[-\[Nu]2])/\[Rho]0[]^5 - (m*hR1Bx[-\[Mu]2]*r0[]*
     Scalar[ChrBxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]]*u[-\[Nu]2])/\[Rho]0[]^5 - 
   (m*dx[-\[Mu]2]*hR1uu[]*r0[]*Scalar[ChrBxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]]*
     u[-\[Nu]2])/\[Rho]0[]^5 - (m*hR1Bu[-\[Mu]2]*r0[]^2*
     Scalar[ChrBxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]]*u[-\[Nu]2])/\[Rho]0[]^5 - 
   (3*m*dx[-\[Mu]2]*hR1ux[]*Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*
       metric2[-\[Alpha]2, -\[Beta]2]]*u[-\[Nu]2])/(4*\[Rho]0[]^5) - 
   (3*m*hR1Bx[-\[Mu]2]*r0[]*Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*
       metric2[-\[Alpha]2, -\[Beta]2]]*u[-\[Nu]2])/(4*\[Rho]0[]^5) - 
   (3*m*dx[-\[Mu]2]*hR1uu[]*r0[]*Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*
       metric2[-\[Alpha]2, -\[Beta]2]]*u[-\[Nu]2])/(4*\[Rho]0[]^5) - 
   (3*m*hR1Bu[-\[Mu]2]*r0[]^2*Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*
       metric2[-\[Alpha]2, -\[Beta]2]]*u[-\[Nu]2])/(4*\[Rho]0[]^5) + 
   (3*m*ChrBxx[\[Alpha]2]*Chrxxx[]*hR1Bx[-\[Alpha]2]*u[-\[Mu]2]*u[-\[Nu]2])/
    (2*\[Rho]0[]^5) + (3*m*Chrxxx[]^2*hR1uu[]*u[-\[Mu]2]*u[-\[Nu]2])/
    (4*\[Rho]0[]^5) - (3*m*Chruxx[]*Chrxxx[]*hR1ux[]*u[-\[Mu]2]*u[-\[Nu]2])/
    (2*\[Rho]0[]^5) - (3*m*Chruxx[]^2*hR1xx[]*u[-\[Mu]2]*u[-\[Nu]2])/
    (8*\[Rho]0[]^5) + (m*Chrxxxx[]*hR1xx[]*u[-\[Mu]2]*u[-\[Nu]2])/
    (2*\[Rho]0[]^5) + (3*m*Chrxxx[]*hR1xxx[]*u[-\[Mu]2]*u[-\[Nu]2])/
    (4*\[Rho]0[]^5) - (3*m*ChrBxx[\[Alpha]2]*Chrxxx[]*hR1Bu[-\[Alpha]2]*r0[]*
     u[-\[Mu]2]*u[-\[Nu]2])/(2*\[Rho]0[]^5) - 
   (3*m*ChrBxx[\[Alpha]2]*Chruxx[]*hR1Bx[-\[Alpha]2]*r0[]*u[-\[Mu]2]*
     u[-\[Nu]2])/(2*\[Rho]0[]^5) - (3*m*Chruxx[]*Chrxxx[]*hR1uu[]*r0[]*
     u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^5 - 
   (27*m*Chruxx[]^2*hR1ux[]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/(4*\[Rho]0[]^5) - 
   (m*Chrxxxx[]*hR1ux[]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^5 - 
   (3*m*Chrxxx[]*hR1uxx[]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/(2*\[Rho]0[]^5) - 
   (m*Chruxxx[]*hR1xx[]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/(2*\[Rho]0[]^5) + 
   (3*m*Chrxxx[]*hR1xxu[]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/(4*\[Rho]0[]^5) - 
   (3*m*Chruxx[]*hR1xxx[]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/(4*\[Rho]0[]^5) - 
   (3*m*ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*hR1[-\[Alpha]2, -\[Beta]2]*r0[]^2*
     u[-\[Mu]2]*u[-\[Nu]2])/(4*\[Rho]0[]^5) - 
   (6*m*ChrBxx[\[Alpha]2]*Chruxx[]*hR1Bu[-\[Alpha]2]*r0[]^2*u[-\[Mu]2]*
     u[-\[Nu]2])/\[Rho]0[]^5 - (m*ChrBxB[\[Alpha]2, -\[Beta]2]*
     ChrBxx[\[Beta]2]*hR1Bx[-\[Alpha]2]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/
    \[Rho]0[]^5 - (m*ChrBxxx[\[Alpha]2]*hR1Bx[-\[Alpha]2]*r0[]^2*u[-\[Mu]2]*
     u[-\[Nu]2])/\[Rho]0[]^5 - (3*m*ChrBxx[\[Alpha]2]*hR1Bxx[-\[Alpha]2]*
     r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/(2*\[Rho]0[]^5) - 
   (75*m*Chruxx[]^2*hR1uu[]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/(8*\[Rho]0[]^5) - 
   (3*m*Chrxxxx[]*hR1uu[]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/(2*\[Rho]0[]^5) - 
   (9*m*Chrxxx[]*hR1uux[]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/(4*\[Rho]0[]^5) - 
   (4*m*Chruxxx[]*hR1ux[]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^5 + 
   (9*m*Chrxxx[]*hR1uxu[]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/(2*\[Rho]0[]^5) - 
   (6*m*Chruxx[]*hR1uxx[]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^5 + 
   (m*Cuxux[]*hR1xx[]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^5 - 
   (3*m*ChrBxx[\[Alpha]2]*hR1xxB[-\[Alpha]2]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/
    (4*\[Rho]0[]^5) + (3*m*Chruxx[]*hR1xxu[]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/
    \[Rho]0[]^5 - (m*hR1xxxx[]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/
    (2*\[Rho]0[]^5) - (m*ChrBxB[\[Alpha]2, -\[Beta]2]*ChrBxx[\[Beta]2]*
     hR1Bu[-\[Alpha]2]*r0[]^3*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^5 - 
   (m*ChrBxxx[\[Alpha]2]*hR1Bu[-\[Alpha]2]*r0[]^3*u[-\[Mu]2]*u[-\[Nu]2])/
    \[Rho]0[]^5 - (3*m*ChrBxx[\[Alpha]2]*hR1Bux[-\[Alpha]2]*r0[]^3*u[-\[Mu]2]*
     u[-\[Nu]2])/(2*\[Rho]0[]^5) + (2*m*CBxux[-\[Alpha]2]*hR1Bx[\[Alpha]2]*
     r0[]^3*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^5 + 
   (3*m*ChrBxx[\[Alpha]2]*hR1Bxu[-\[Alpha]2]*r0[]^3*u[-\[Mu]2]*u[-\[Nu]2])/
    (2*\[Rho]0[]^5) - (7*m*Chruxxx[]*hR1uu[]*r0[]^3*u[-\[Mu]2]*u[-\[Nu]2])/
    (2*\[Rho]0[]^5) + (15*m*Chrxxx[]*hR1uuu[]*r0[]^3*u[-\[Mu]2]*u[-\[Nu]2])/
    (4*\[Rho]0[]^5) - (21*m*Chruxx[]*hR1uux[]*r0[]^3*u[-\[Mu]2]*u[-\[Nu]2])/
    (4*\[Rho]0[]^5) + (6*m*Cuxux[]*hR1ux[]*r0[]^3*u[-\[Mu]2]*u[-\[Nu]2])/
    \[Rho]0[]^5 - (3*m*ChrBxx[\[Alpha]2]*hR1uxB[-\[Alpha]2]*r0[]^3*u[-\[Mu]2]*
     u[-\[Nu]2])/(2*\[Rho]0[]^5) + (21*m*Chruxx[]*hR1uxu[]*r0[]^3*u[-\[Mu]2]*
     u[-\[Nu]2])/(2*\[Rho]0[]^5) - (m*hR1uxxx[]*r0[]^3*u[-\[Mu]2]*u[-\[Nu]2])/
    \[Rho]0[]^5 - (m*hR1xxux[]*r0[]^3*u[-\[Mu]2]*u[-\[Nu]2])/
    (2*\[Rho]0[]^5) + (m*hR1xxxu[]*r0[]^3*u[-\[Mu]2]*u[-\[Nu]2])/
    \[Rho]0[]^5 + (2*m*CBxux[-\[Alpha]2]*hR1Bu[\[Alpha]2]*r0[]^4*u[-\[Mu]2]*
     u[-\[Nu]2])/\[Rho]0[]^5 + (3*m*ChrBxx[\[Alpha]2]*hR1Buu[-\[Alpha]2]*
     r0[]^4*u[-\[Mu]2]*u[-\[Nu]2])/(2*\[Rho]0[]^5) - 
   (m*CBuxu[-\[Alpha]2]*hR1Bx[\[Alpha]2]*r0[]^4*u[-\[Mu]2]*u[-\[Nu]2])/
    \[Rho]0[]^5 + (5*m*Cuxux[]*hR1uu[]*r0[]^4*u[-\[Mu]2]*u[-\[Nu]2])/
    \[Rho]0[]^5 - (3*m*ChrBxx[\[Alpha]2]*hR1uuB[-\[Alpha]2]*r0[]^4*u[-\[Mu]2]*
     u[-\[Nu]2])/(4*\[Rho]0[]^5) + (15*m*Chruxx[]*hR1uuu[]*r0[]^4*u[-\[Mu]2]*
     u[-\[Nu]2])/(2*\[Rho]0[]^5) - (m*hR1uuxx[]*r0[]^4*u[-\[Mu]2]*u[-\[Nu]2])/
    (2*\[Rho]0[]^5) - (m*hR1uxux[]*r0[]^4*u[-\[Mu]2]*u[-\[Nu]2])/
    \[Rho]0[]^5 + (2*m*hR1uxxu[]*r0[]^4*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^5 - 
   (m*hR1xxuu[]*r0[]^4*u[-\[Mu]2]*u[-\[Nu]2])/(2*\[Rho]0[]^5) - 
   (m*CBuxu[-\[Alpha]2]*hR1Bu[\[Alpha]2]*r0[]^5*u[-\[Mu]2]*u[-\[Nu]2])/
    \[Rho]0[]^5 - (m*hR1uuux[]*r0[]^5*u[-\[Mu]2]*u[-\[Nu]2])/
    (2*\[Rho]0[]^5) + (m*hR1uuxu[]*r0[]^5*u[-\[Mu]2]*u[-\[Nu]2])/
    \[Rho]0[]^5 - (m*hR1uxuu[]*r0[]^5*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^5 - 
   (m*hR1xx[]*r0[]*Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*u[-\[Mu]2]*
     u[-\[Nu]2])/(2*\[Rho]0[]^5) - 
   (4*m*hR1ux[]*r0[]^2*Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*
     u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^5 - 
   (7*m*hR1uu[]*r0[]^3*Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*
     u[-\[Mu]2]*u[-\[Nu]2])/(2*\[Rho]0[]^5) + 
   (m*hR1xx[]*Scalar[ChrBxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]]*u[-\[Mu]2]*
     u[-\[Nu]2])/(2*\[Rho]0[]^5) - 
   (m*hR1ux[]*r0[]*Scalar[ChrBxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]]*u[-\[Mu]2]*
     u[-\[Nu]2])/\[Rho]0[]^5 - 
   (3*m*hR1uu[]*r0[]^2*Scalar[ChrBxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]]*
     u[-\[Mu]2]*u[-\[Nu]2])/(2*\[Rho]0[]^5) + 
   (3*m*hR1xx[]*Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*
       metric2[-\[Alpha]2, -\[Beta]2]]*u[-\[Mu]2]*u[-\[Nu]2])/
    (8*\[Rho]0[]^5) - (3*m*hR1ux[]*r0[]*
     Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*metric2[-\[Alpha]2, 
        -\[Beta]2]]*u[-\[Mu]2]*u[-\[Nu]2])/(4*\[Rho]0[]^5) - 
   (9*m*hR1uu[]*r0[]^2*Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*
       metric2[-\[Alpha]2, -\[Beta]2]]*u[-\[Mu]2]*u[-\[Nu]2])/
    (8*\[Rho]0[]^5) + (2*m*ChrBxB[\[Alpha]2, -\[Nu]2]*Chrxxx[]*dx[-\[Mu]2]*
     hR1Bu[-\[Alpha]2])/\[Rho]0[]^4 + 
   (2*m*ChrBxB[\[Alpha]2, -\[Mu]2]*Chrxxx[]*dx[-\[Nu]2]*hR1Bu[-\[Alpha]2])/
    \[Rho]0[]^4 + (m*ChrBxx[-\[Nu]2]*Chrxxx[]*hR1Bu[-\[Mu]2])/\[Rho]0[]^4 + 
   (2*m*ChrxBx[-\[Nu]2]*Chrxxx[]*hR1Bu[-\[Mu]2])/\[Rho]0[]^4 + 
   (m*Chruxx[]^2*dx[-\[Nu]2]*hR1Bu[-\[Mu]2])/(2*\[Rho]0[]^4) + 
   (2*m*Chrxxxx[]*dx[-\[Nu]2]*hR1Bu[-\[Mu]2])/(3*\[Rho]0[]^4) + 
   (m*ChrBxx[-\[Mu]2]*Chrxxx[]*hR1Bu[-\[Nu]2])/\[Rho]0[]^4 + 
   (2*m*ChrxBx[-\[Mu]2]*Chrxxx[]*hR1Bu[-\[Nu]2])/\[Rho]0[]^4 + 
   (m*Chruxx[]^2*dx[-\[Mu]2]*hR1Bu[-\[Nu]2])/(2*\[Rho]0[]^4) + 
   (2*m*Chrxxxx[]*dx[-\[Mu]2]*hR1Bu[-\[Nu]2])/(3*\[Rho]0[]^4) + 
   (m*Chrxxx[]*dx[-\[Nu]2]*hR1Bux[-\[Mu]2])/\[Rho]0[]^4 + 
   (m*Chrxxx[]*dx[-\[Mu]2]*hR1Bux[-\[Nu]2])/\[Rho]0[]^4 + 
   (2*m*ChrBxx[\[Alpha]2]*ChruBx[-\[Nu]2]*dx[-\[Mu]2]*hR1Bx[-\[Alpha]2])/
    \[Rho]0[]^4 + (2*m*ChrBxx[\[Alpha]2]*ChruBx[-\[Mu]2]*dx[-\[Nu]2]*
     hR1Bx[-\[Alpha]2])/\[Rho]0[]^4 + 
   (2*m*ChruBx[-\[Nu]2]*Chrxxx[]*hR1Bx[-\[Mu]2])/\[Rho]0[]^4 + 
   (2*m*ChruBx[-\[Mu]2]*Chrxxx[]*hR1Bx[-\[Nu]2])/\[Rho]0[]^4 - 
   (m*Chrxxx[]*dx[-\[Nu]2]*hR1Bxu[-\[Mu]2])/\[Rho]0[]^4 - 
   (m*Chrxxx[]*dx[-\[Mu]2]*hR1Bxu[-\[Nu]2])/\[Rho]0[]^4 + 
   (m*ChruBx[-\[Nu]2]*Chrxxx[]*dx[-\[Mu]2]*hR1uu[])/\[Rho]0[]^4 + 
   (m*ChruBx[-\[Mu]2]*Chrxxx[]*dx[-\[Nu]2]*hR1uu[])/\[Rho]0[]^4 + 
   (2*m*ChruBx[-\[Nu]2]*Chruxx[]*dx[-\[Mu]2]*hR1ux[])/\[Rho]0[]^4 + 
   (2*m*ChruBx[-\[Mu]2]*Chruxx[]*dx[-\[Nu]2]*hR1ux[])/\[Rho]0[]^4 + 
   (m*Chrxxx[]*dx[-\[Nu]2]*hR1uxB[-\[Mu]2])/\[Rho]0[]^4 + 
   (m*Chrxxx[]*dx[-\[Mu]2]*hR1uxB[-\[Nu]2])/\[Rho]0[]^4 + 
   (m*ChrBxx[-\[Nu]2]*ChruBx[-\[Mu]2]*hR1xx[])/\[Rho]0[]^4 + 
   (m*ChrBxx[-\[Mu]2]*ChruBx[-\[Nu]2]*hR1xx[])/\[Rho]0[]^4 + 
   (2*m*ChruBx[-\[Nu]2]*ChrxBx[-\[Mu]2]*hR1xx[])/\[Rho]0[]^4 + 
   (2*m*ChruBx[-\[Mu]2]*ChrxBx[-\[Nu]2]*hR1xx[])/\[Rho]0[]^4 - 
   (2*m*CBxux[-\[Nu]2]*dx[-\[Mu]2]*hR1xx[])/\[Rho]0[]^4 + 
   (m*ChrBxx[\[Alpha]2]*ChruBB[-\[Nu]2, -\[Alpha]2]*dx[-\[Mu]2]*hR1xx[])/
    \[Rho]0[]^4 + (m*ChruxxB[-\[Nu]2]*dx[-\[Mu]2]*hR1xx[])/\[Rho]0[]^4 - 
   (2*m*CBxux[-\[Mu]2]*dx[-\[Nu]2]*hR1xx[])/\[Rho]0[]^4 + 
   (m*ChrBxx[\[Alpha]2]*ChruBB[-\[Mu]2, -\[Alpha]2]*dx[-\[Nu]2]*hR1xx[])/
    \[Rho]0[]^4 + (m*ChruxxB[-\[Mu]2]*dx[-\[Nu]2]*hR1xx[])/\[Rho]0[]^4 + 
   (m*ChruBx[-\[Nu]2]*dx[-\[Mu]2]*hR1xxx[])/\[Rho]0[]^4 + 
   (m*ChruBx[-\[Mu]2]*dx[-\[Nu]2]*hR1xxx[])/\[Rho]0[]^4 + 
   (2*m*ChrBxx[\[Alpha]2]*ChruBx[-\[Nu]2]*dx[-\[Mu]2]*hR1Bu[-\[Alpha]2]*r0[])/
    \[Rho]0[]^4 + (2*m*ChrBxB[\[Alpha]2, -\[Nu]2]*Chruxx[]*dx[-\[Mu]2]*
     hR1Bu[-\[Alpha]2]*r0[])/\[Rho]0[]^4 + 
   (2*m*ChrBxx[\[Alpha]2]*ChruBx[-\[Mu]2]*dx[-\[Nu]2]*hR1Bu[-\[Alpha]2]*r0[])/
    \[Rho]0[]^4 + (2*m*ChrBxB[\[Alpha]2, -\[Mu]2]*Chruxx[]*dx[-\[Nu]2]*
     hR1Bu[-\[Alpha]2]*r0[])/\[Rho]0[]^4 + 
   (m*ChrBxx[-\[Nu]2]*Chruxx[]*hR1Bu[-\[Mu]2]*r0[])/\[Rho]0[]^4 + 
   (2*m*Chruxx[]*ChrxBx[-\[Nu]2]*hR1Bu[-\[Mu]2]*r0[])/\[Rho]0[]^4 + 
   (4*m*ChruBx[-\[Nu]2]*Chrxxx[]*hR1Bu[-\[Mu]2]*r0[])/\[Rho]0[]^4 + 
   (2*m*Chruxxx[]*dx[-\[Nu]2]*hR1Bu[-\[Mu]2]*r0[])/(3*\[Rho]0[]^4) + 
   (m*ChrBxx[-\[Mu]2]*Chruxx[]*hR1Bu[-\[Nu]2]*r0[])/\[Rho]0[]^4 + 
   (2*m*Chruxx[]*ChrxBx[-\[Mu]2]*hR1Bu[-\[Nu]2]*r0[])/\[Rho]0[]^4 + 
   (4*m*ChruBx[-\[Mu]2]*Chrxxx[]*hR1Bu[-\[Nu]2]*r0[])/\[Rho]0[]^4 + 
   (2*m*Chruxxx[]*dx[-\[Mu]2]*hR1Bu[-\[Nu]2]*r0[])/(3*\[Rho]0[]^4) - 
   (2*m*Chrxxx[]*dx[-\[Nu]2]*hR1Buu[-\[Mu]2]*r0[])/\[Rho]0[]^4 - 
   (2*m*Chrxxx[]*dx[-\[Mu]2]*hR1Buu[-\[Nu]2]*r0[])/\[Rho]0[]^4 + 
   (m*Chruxx[]*dx[-\[Nu]2]*hR1Bux[-\[Mu]2]*r0[])/\[Rho]0[]^4 + 
   (m*Chruxx[]*dx[-\[Mu]2]*hR1Bux[-\[Nu]2]*r0[])/\[Rho]0[]^4 + 
   (2*m*ChruBx[-\[Nu]2]*Chruxx[]*hR1Bx[-\[Mu]2]*r0[])/\[Rho]0[]^4 + 
   (2*m*ChruBx[-\[Mu]2]*Chruxx[]*hR1Bx[-\[Nu]2]*r0[])/\[Rho]0[]^4 - 
   (m*Chruxx[]*dx[-\[Nu]2]*hR1Bxu[-\[Mu]2]*r0[])/\[Rho]0[]^4 - 
   (m*Chruxx[]*dx[-\[Mu]2]*hR1Bxu[-\[Nu]2]*r0[])/\[Rho]0[]^4 + 
   (3*m*ChruBx[-\[Nu]2]*Chruxx[]*dx[-\[Mu]2]*hR1uu[]*r0[])/\[Rho]0[]^4 + 
   (3*m*ChruBx[-\[Mu]2]*Chruxx[]*dx[-\[Nu]2]*hR1uu[]*r0[])/\[Rho]0[]^4 + 
   (m*Chrxxx[]*dx[-\[Nu]2]*hR1uuB[-\[Mu]2]*r0[])/\[Rho]0[]^4 + 
   (m*Chrxxx[]*dx[-\[Mu]2]*hR1uuB[-\[Nu]2]*r0[])/\[Rho]0[]^4 + 
   (2*m*ChrBxx[-\[Nu]2]*ChruBx[-\[Mu]2]*hR1ux[]*r0[])/\[Rho]0[]^4 + 
   (2*m*ChrBxx[-\[Mu]2]*ChruBx[-\[Nu]2]*hR1ux[]*r0[])/\[Rho]0[]^4 + 
   (4*m*ChruBx[-\[Nu]2]*ChrxBx[-\[Mu]2]*hR1ux[]*r0[])/\[Rho]0[]^4 + 
   (4*m*ChruBx[-\[Mu]2]*ChrxBx[-\[Nu]2]*hR1ux[]*r0[])/\[Rho]0[]^4 - 
   (4*m*CBxux[-\[Nu]2]*dx[-\[Mu]2]*hR1ux[]*r0[])/\[Rho]0[]^4 + 
   (2*m*ChrBxx[\[Alpha]2]*ChruBB[-\[Nu]2, -\[Alpha]2]*dx[-\[Mu]2]*hR1ux[]*
     r0[])/\[Rho]0[]^4 + (2*m*ChruxxB[-\[Nu]2]*dx[-\[Mu]2]*hR1ux[]*r0[])/
    \[Rho]0[]^4 - (4*m*CBxux[-\[Mu]2]*dx[-\[Nu]2]*hR1ux[]*r0[])/\[Rho]0[]^4 + 
   (2*m*ChrBxx[\[Alpha]2]*ChruBB[-\[Mu]2, -\[Alpha]2]*dx[-\[Nu]2]*hR1ux[]*
     r0[])/\[Rho]0[]^4 + (2*m*ChruxxB[-\[Mu]2]*dx[-\[Nu]2]*hR1ux[]*r0[])/
    \[Rho]0[]^4 + (m*Chruxx[]*dx[-\[Nu]2]*hR1uxB[-\[Mu]2]*r0[])/\[Rho]0[]^4 + 
   (m*Chruxx[]*dx[-\[Mu]2]*hR1uxB[-\[Nu]2]*r0[])/\[Rho]0[]^4 + 
   (2*m*ChruBx[-\[Nu]2]*dx[-\[Mu]2]*hR1uxx[]*r0[])/\[Rho]0[]^4 + 
   (2*m*ChruBx[-\[Mu]2]*dx[-\[Nu]2]*hR1uxx[]*r0[])/\[Rho]0[]^4 + 
   (4*m*ChruBx[-\[Mu]2]*ChruBx[-\[Nu]2]*hR1xx[]*r0[])/\[Rho]0[]^4 - 
   (m*ChruBx[-\[Nu]2]*dx[-\[Mu]2]*hR1xxu[]*r0[])/\[Rho]0[]^4 - 
   (m*ChruBx[-\[Mu]2]*dx[-\[Nu]2]*hR1xxu[]*r0[])/\[Rho]0[]^4 + 
   (4*m*ChruBx[-\[Nu]2]*Chruxx[]*hR1Bu[-\[Mu]2]*r0[]^2)/\[Rho]0[]^4 - 
   (2*m*Cuxux[]*dx[-\[Nu]2]*hR1Bu[-\[Mu]2]*r0[]^2)/(3*\[Rho]0[]^4) + 
   (4*m*ChruBx[-\[Mu]2]*Chruxx[]*hR1Bu[-\[Nu]2]*r0[]^2)/\[Rho]0[]^4 - 
   (2*m*Cuxux[]*dx[-\[Mu]2]*hR1Bu[-\[Nu]2]*r0[]^2)/(3*\[Rho]0[]^4) - 
   (2*m*Chruxx[]*dx[-\[Nu]2]*hR1Buu[-\[Mu]2]*r0[]^2)/\[Rho]0[]^4 - 
   (2*m*Chruxx[]*dx[-\[Mu]2]*hR1Buu[-\[Nu]2]*r0[]^2)/\[Rho]0[]^4 + 
   (m*ChrBxx[-\[Nu]2]*ChruBx[-\[Mu]2]*hR1uu[]*r0[]^2)/\[Rho]0[]^4 + 
   (m*ChrBxx[-\[Mu]2]*ChruBx[-\[Nu]2]*hR1uu[]*r0[]^2)/\[Rho]0[]^4 + 
   (2*m*ChruBx[-\[Nu]2]*ChrxBx[-\[Mu]2]*hR1uu[]*r0[]^2)/\[Rho]0[]^4 + 
   (2*m*ChruBx[-\[Mu]2]*ChrxBx[-\[Nu]2]*hR1uu[]*r0[]^2)/\[Rho]0[]^4 - 
   (2*m*CBxux[-\[Nu]2]*dx[-\[Mu]2]*hR1uu[]*r0[]^2)/\[Rho]0[]^4 + 
   (m*ChrBxx[\[Alpha]2]*ChruBB[-\[Nu]2, -\[Alpha]2]*dx[-\[Mu]2]*hR1uu[]*
     r0[]^2)/\[Rho]0[]^4 + (m*ChruxxB[-\[Nu]2]*dx[-\[Mu]2]*hR1uu[]*r0[]^2)/
    \[Rho]0[]^4 - (2*m*CBxux[-\[Mu]2]*dx[-\[Nu]2]*hR1uu[]*r0[]^2)/
    \[Rho]0[]^4 + (m*ChrBxx[\[Alpha]2]*ChruBB[-\[Mu]2, -\[Alpha]2]*
     dx[-\[Nu]2]*hR1uu[]*r0[]^2)/\[Rho]0[]^4 + 
   (m*ChruxxB[-\[Mu]2]*dx[-\[Nu]2]*hR1uu[]*r0[]^2)/\[Rho]0[]^4 + 
   (m*Chruxx[]*dx[-\[Nu]2]*hR1uuB[-\[Mu]2]*r0[]^2)/\[Rho]0[]^4 + 
   (m*Chruxx[]*dx[-\[Mu]2]*hR1uuB[-\[Nu]2]*r0[]^2)/\[Rho]0[]^4 + 
   (m*ChruBx[-\[Nu]2]*dx[-\[Mu]2]*hR1uux[]*r0[]^2)/\[Rho]0[]^4 + 
   (m*ChruBx[-\[Mu]2]*dx[-\[Nu]2]*hR1uux[]*r0[]^2)/\[Rho]0[]^4 + 
   (8*m*ChruBx[-\[Mu]2]*ChruBx[-\[Nu]2]*hR1ux[]*r0[]^2)/\[Rho]0[]^4 - 
   (2*m*ChruBx[-\[Nu]2]*dx[-\[Mu]2]*hR1uxu[]*r0[]^2)/\[Rho]0[]^4 - 
   (2*m*ChruBx[-\[Mu]2]*dx[-\[Nu]2]*hR1uxu[]*r0[]^2)/\[Rho]0[]^4 + 
   (4*m*ChruBx[-\[Mu]2]*ChruBx[-\[Nu]2]*hR1uu[]*r0[]^3)/\[Rho]0[]^4 - 
   (m*ChruBx[-\[Nu]2]*dx[-\[Mu]2]*hR1uuu[]*r0[]^3)/\[Rho]0[]^4 - 
   (m*ChruBx[-\[Mu]2]*dx[-\[Nu]2]*hR1uuu[]*r0[]^3)/\[Rho]0[]^4 + 
   (2*m*dx[-\[Nu]2]*hR1Bu[-\[Mu]2]*r0[]*
     Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]])/(3*\[Rho]0[]^4) + 
   (2*m*dx[-\[Mu]2]*hR1Bu[-\[Nu]2]*r0[]*
     Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]])/(3*\[Rho]0[]^4) + 
   (2*m*dx[-\[Nu]2]*hR1Bu[-\[Mu]2]*Scalar[ChrBxx[\[Alpha]2]*
       ChrxBx[-\[Alpha]2]])/(3*\[Rho]0[]^4) + 
   (2*m*dx[-\[Mu]2]*hR1Bu[-\[Nu]2]*Scalar[ChrBxx[\[Alpha]2]*
       ChrxBx[-\[Alpha]2]])/(3*\[Rho]0[]^4) + 
   (m*dx[-\[Nu]2]*hR1Bu[-\[Mu]2]*Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*
       metric2[-\[Alpha]2, -\[Beta]2]])/(2*\[Rho]0[]^4) + 
   (m*dx[-\[Mu]2]*hR1Bu[-\[Nu]2]*Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*
       metric2[-\[Alpha]2, -\[Beta]2]])/(2*\[Rho]0[]^4) + 
   (m*ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*dx[-\[Nu]2]*
     hR1[-\[Alpha]2, -\[Beta]2]*u[-\[Mu]2])/(2*\[Rho]0[]^4) + 
   (m*ChrBxx[\[Alpha]2]*Chrxxx[]*hR1[-\[Nu]2, -\[Alpha]2]*u[-\[Mu]2])/
    \[Rho]0[]^4 + (m*ChrBxx[\[Alpha]2]*Chruxx[]*dx[-\[Nu]2]*hR1Bu[-\[Alpha]2]*
     u[-\[Mu]2])/\[Rho]0[]^4 + (2*m*Chruxx[]*Chrxxx[]*hR1Bu[-\[Nu]2]*
     u[-\[Mu]2])/\[Rho]0[]^4 + (m*ChrBxx[\[Alpha]2]*ChrBxx[-\[Nu]2]*
     hR1Bx[-\[Alpha]2]*u[-\[Mu]2])/\[Rho]0[]^4 + 
   (2*m*ChrBxx[\[Alpha]2]*ChrxBx[-\[Nu]2]*hR1Bx[-\[Alpha]2]*u[-\[Mu]2])/
    \[Rho]0[]^4 + (2*m*ChrBxB[\[Alpha]2, -\[Nu]2]*Chrxxx[]*hR1Bx[-\[Alpha]2]*
     u[-\[Mu]2])/\[Rho]0[]^4 + (2*m*ChrBxB[\[Alpha]2, -\[Beta]2]*
     ChrBxx[\[Beta]2]*dx[-\[Nu]2]*hR1Bx[-\[Alpha]2]*u[-\[Mu]2])/
    (3*\[Rho]0[]^4) + (2*m*ChrBxxx[\[Alpha]2]*dx[-\[Nu]2]*hR1Bx[-\[Alpha]2]*
     u[-\[Mu]2])/(3*\[Rho]0[]^4) + (m*Chruxx[]^2*hR1Bx[-\[Nu]2]*u[-\[Mu]2])/
    (2*\[Rho]0[]^4) + (2*m*Chrxxxx[]*hR1Bx[-\[Nu]2]*u[-\[Mu]2])/
    (3*\[Rho]0[]^4) + (m*ChrBxx[\[Alpha]2]*dx[-\[Nu]2]*hR1Bxx[-\[Alpha]2]*
     u[-\[Mu]2])/\[Rho]0[]^4 + (m*Chrxxx[]*hR1Bxx[-\[Nu]2]*u[-\[Mu]2])/
    \[Rho]0[]^4 + (m*ChrBxx[-\[Nu]2]*Chrxxx[]*hR1uu[]*u[-\[Mu]2])/
    (2*\[Rho]0[]^4) + (m*ChrxBx[-\[Nu]2]*Chrxxx[]*hR1uu[]*u[-\[Mu]2])/
    \[Rho]0[]^4 + (3*m*Chruxx[]^2*dx[-\[Nu]2]*hR1uu[]*u[-\[Mu]2])/
    (4*\[Rho]0[]^4) + (m*Chrxxxx[]*dx[-\[Nu]2]*hR1uu[]*u[-\[Mu]2])/
    (3*\[Rho]0[]^4) + (m*Chrxxx[]*dx[-\[Nu]2]*hR1uux[]*u[-\[Mu]2])/
    \[Rho]0[]^4 + (m*ChrBxx[-\[Nu]2]*Chruxx[]*hR1ux[]*u[-\[Mu]2])/
    \[Rho]0[]^4 + (2*m*Chruxx[]*ChrxBx[-\[Nu]2]*hR1ux[]*u[-\[Mu]2])/
    \[Rho]0[]^4 + (4*m*ChruBx[-\[Nu]2]*Chrxxx[]*hR1ux[]*u[-\[Mu]2])/
    \[Rho]0[]^4 + (2*m*Chruxxx[]*dx[-\[Nu]2]*hR1ux[]*u[-\[Mu]2])/
    (3*\[Rho]0[]^4) - (2*m*Chrxxx[]*dx[-\[Nu]2]*hR1uxu[]*u[-\[Mu]2])/
    \[Rho]0[]^4 + (m*Chruxx[]*dx[-\[Nu]2]*hR1uxx[]*u[-\[Mu]2])/\[Rho]0[]^4 + 
   (m*ChrBxB[\[Alpha]2, -\[Nu]2]*ChrBxx[-\[Alpha]2]*hR1xx[]*u[-\[Mu]2])/
    \[Rho]0[]^4 + (m*ChrBxB[-\[Nu]2, -\[Alpha]2]*ChrBxx[\[Alpha]2]*hR1xx[]*
     u[-\[Mu]2])/(3*\[Rho]0[]^4) + (2*m*ChruBx[-\[Nu]2]*Chruxx[]*hR1xx[]*
     u[-\[Mu]2])/\[Rho]0[]^4 + 
   (m*ChrBxx[\[Alpha]2]*ChrxBB[-\[Nu]2, -\[Alpha]2]*hR1xx[]*u[-\[Mu]2])/
    \[Rho]0[]^4 + (m*ChrxxxB[-\[Nu]2]*hR1xx[]*u[-\[Mu]2])/\[Rho]0[]^4 + 
   (m*ChrBxx[\[Alpha]2]*dx[-\[Nu]2]*hR1xxB[-\[Alpha]2]*u[-\[Mu]2])/
    (2*\[Rho]0[]^4) + (m*Chrxxx[]*hR1xxB[-\[Nu]2]*u[-\[Mu]2])/
    (2*\[Rho]0[]^4) - (m*Chruxx[]*dx[-\[Nu]2]*hR1xxu[]*u[-\[Mu]2])/
    (2*\[Rho]0[]^4) + (m*ChrBxx[-\[Nu]2]*hR1xxx[]*u[-\[Mu]2])/
    (2*\[Rho]0[]^4) + (m*ChrxBx[-\[Nu]2]*hR1xxx[]*u[-\[Mu]2])/\[Rho]0[]^4 + 
   (m*dx[-\[Nu]2]*hR1xxxx[]*u[-\[Mu]2])/(3*\[Rho]0[]^4) + 
   (m*ChrBxxx[\[Alpha]2]*hR1xx[]*metric2[-\[Nu]2, -\[Alpha]2]*u[-\[Mu]2])/
    (3*\[Rho]0[]^4) + (m*ChrBxx[\[Alpha]2]*Chruxx[]*hR1[-\[Nu]2, -\[Alpha]2]*
     r0[]*u[-\[Mu]2])/\[Rho]0[]^4 + (m*ChrBxx[\[Alpha]2]*ChrBxx[-\[Nu]2]*
     hR1Bu[-\[Alpha]2]*r0[]*u[-\[Mu]2])/\[Rho]0[]^4 + 
   (2*m*ChrBxx[\[Alpha]2]*ChrxBx[-\[Nu]2]*hR1Bu[-\[Alpha]2]*r0[]*u[-\[Mu]2])/
    \[Rho]0[]^4 + (4*m*ChrBxB[\[Alpha]2, -\[Nu]2]*Chrxxx[]*hR1Bu[-\[Alpha]2]*
     r0[]*u[-\[Mu]2])/\[Rho]0[]^4 + (2*m*ChrBxB[\[Alpha]2, -\[Beta]2]*
     ChrBxx[\[Beta]2]*dx[-\[Nu]2]*hR1Bu[-\[Alpha]2]*r0[]*u[-\[Mu]2])/
    (3*\[Rho]0[]^4) + (2*m*ChrBxxx[\[Alpha]2]*dx[-\[Nu]2]*hR1Bu[-\[Alpha]2]*
     r0[]*u[-\[Mu]2])/(3*\[Rho]0[]^4) + 
   (3*m*Chruxx[]^2*hR1Bu[-\[Nu]2]*r0[]*u[-\[Mu]2])/\[Rho]0[]^4 + 
   (4*m*Chrxxxx[]*hR1Bu[-\[Nu]2]*r0[]*u[-\[Mu]2])/(3*\[Rho]0[]^4) + 
   (m*ChrBxx[\[Alpha]2]*dx[-\[Nu]2]*hR1Bux[-\[Alpha]2]*r0[]*u[-\[Mu]2])/
    \[Rho]0[]^4 + (2*m*Chrxxx[]*hR1Bux[-\[Nu]2]*r0[]*u[-\[Mu]2])/
    \[Rho]0[]^4 + (4*m*ChrBxx[\[Alpha]2]*ChruBx[-\[Nu]2]*hR1Bx[-\[Alpha]2]*
     r0[]*u[-\[Mu]2])/\[Rho]0[]^4 + (2*m*ChrBxB[\[Alpha]2, -\[Nu]2]*Chruxx[]*
     hR1Bx[-\[Alpha]2]*r0[]*u[-\[Mu]2])/\[Rho]0[]^4 - 
   (4*m*CBxux[-\[Alpha]2]*dx[-\[Nu]2]*hR1Bx[\[Alpha]2]*r0[]*u[-\[Mu]2])/
    (3*\[Rho]0[]^4) + (2*m*Chruxxx[]*hR1Bx[-\[Nu]2]*r0[]*u[-\[Mu]2])/
    (3*\[Rho]0[]^4) - (m*ChrBxx[\[Alpha]2]*dx[-\[Nu]2]*hR1Bxu[-\[Alpha]2]*
     r0[]*u[-\[Mu]2])/\[Rho]0[]^4 - (2*m*Chrxxx[]*hR1Bxu[-\[Nu]2]*r0[]*
     u[-\[Mu]2])/\[Rho]0[]^4 + (m*Chruxx[]*hR1Bxx[-\[Nu]2]*r0[]*u[-\[Mu]2])/
    \[Rho]0[]^4 + (3*m*ChrBxx[-\[Nu]2]*Chruxx[]*hR1uu[]*r0[]*u[-\[Mu]2])/
    (2*\[Rho]0[]^4) + (3*m*Chruxx[]*ChrxBx[-\[Nu]2]*hR1uu[]*r0[]*u[-\[Mu]2])/
    \[Rho]0[]^4 + (6*m*ChruBx[-\[Nu]2]*Chrxxx[]*hR1uu[]*r0[]*u[-\[Mu]2])/
    \[Rho]0[]^4 + (m*Chruxxx[]*dx[-\[Nu]2]*hR1uu[]*r0[]*u[-\[Mu]2])/
    \[Rho]0[]^4 - (2*m*Chrxxx[]*dx[-\[Nu]2]*hR1uuu[]*r0[]*u[-\[Mu]2])/
    \[Rho]0[]^4 + (2*m*Chruxx[]*dx[-\[Nu]2]*hR1uux[]*r0[]*u[-\[Mu]2])/
    \[Rho]0[]^4 + (2*m*ChrBxB[\[Alpha]2, -\[Nu]2]*ChrBxx[-\[Alpha]2]*hR1ux[]*
     r0[]*u[-\[Mu]2])/\[Rho]0[]^4 + (2*m*ChrBxB[-\[Nu]2, -\[Alpha]2]*
     ChrBxx[\[Alpha]2]*hR1ux[]*r0[]*u[-\[Mu]2])/(3*\[Rho]0[]^4) + 
   (12*m*ChruBx[-\[Nu]2]*Chruxx[]*hR1ux[]*r0[]*u[-\[Mu]2])/\[Rho]0[]^4 + 
   (2*m*ChrBxx[\[Alpha]2]*ChrxBB[-\[Nu]2, -\[Alpha]2]*hR1ux[]*r0[]*
     u[-\[Mu]2])/\[Rho]0[]^4 + (2*m*ChrxxxB[-\[Nu]2]*hR1ux[]*r0[]*u[-\[Mu]2])/
    \[Rho]0[]^4 - (4*m*Cuxux[]*dx[-\[Nu]2]*hR1ux[]*r0[]*u[-\[Mu]2])/
    (3*\[Rho]0[]^4) + (m*ChrBxx[\[Alpha]2]*dx[-\[Nu]2]*hR1uxB[-\[Alpha]2]*
     r0[]*u[-\[Mu]2])/\[Rho]0[]^4 + (2*m*Chrxxx[]*hR1uxB[-\[Nu]2]*r0[]*
     u[-\[Mu]2])/\[Rho]0[]^4 - (4*m*Chruxx[]*dx[-\[Nu]2]*hR1uxu[]*r0[]*
     u[-\[Mu]2])/\[Rho]0[]^4 + (m*ChrBxx[-\[Nu]2]*hR1uxx[]*r0[]*u[-\[Mu]2])/
    \[Rho]0[]^4 + (2*m*ChrxBx[-\[Nu]2]*hR1uxx[]*r0[]*u[-\[Mu]2])/
    \[Rho]0[]^4 + (2*m*dx[-\[Nu]2]*hR1uxxx[]*r0[]*u[-\[Mu]2])/
    (3*\[Rho]0[]^4) - (8*m*CBxux[-\[Nu]2]*hR1xx[]*r0[]*u[-\[Mu]2])/
    (3*\[Rho]0[]^4) + (2*m*ChrBxx[\[Alpha]2]*ChruBB[-\[Nu]2, -\[Alpha]2]*
     hR1xx[]*r0[]*u[-\[Mu]2])/\[Rho]0[]^4 + 
   (2*m*ChruxxB[-\[Nu]2]*hR1xx[]*r0[]*u[-\[Mu]2])/\[Rho]0[]^4 + 
   (m*Chruxx[]*hR1xxB[-\[Nu]2]*r0[]*u[-\[Mu]2])/(2*\[Rho]0[]^4) - 
   (m*ChrBxx[-\[Nu]2]*hR1xxu[]*r0[]*u[-\[Mu]2])/(2*\[Rho]0[]^4) - 
   (m*ChrxBx[-\[Nu]2]*hR1xxu[]*r0[]*u[-\[Mu]2])/\[Rho]0[]^4 + 
   (m*dx[-\[Nu]2]*hR1xxux[]*r0[]*u[-\[Mu]2])/(3*\[Rho]0[]^4) + 
   (2*m*ChruBx[-\[Nu]2]*hR1xxx[]*r0[]*u[-\[Mu]2])/\[Rho]0[]^4 - 
   (2*m*dx[-\[Nu]2]*hR1xxxu[]*r0[]*u[-\[Mu]2])/(3*\[Rho]0[]^4) + 
   (2*m*ChrBxxx[\[Alpha]2]*hR1ux[]*metric2[-\[Nu]2, -\[Alpha]2]*r0[]*
     u[-\[Mu]2])/(3*\[Rho]0[]^4) + (4*m*ChrBxx[\[Alpha]2]*ChruBx[-\[Nu]2]*
     hR1Bu[-\[Alpha]2]*r0[]^2*u[-\[Mu]2])/\[Rho]0[]^4 + 
   (4*m*ChrBxB[\[Alpha]2, -\[Nu]2]*Chruxx[]*hR1Bu[-\[Alpha]2]*r0[]^2*
     u[-\[Mu]2])/\[Rho]0[]^4 - (4*m*CBxux[-\[Alpha]2]*dx[-\[Nu]2]*
     hR1Bu[\[Alpha]2]*r0[]^2*u[-\[Mu]2])/(3*\[Rho]0[]^4) + 
   (4*m*Chruxxx[]*hR1Bu[-\[Nu]2]*r0[]^2*u[-\[Mu]2])/(3*\[Rho]0[]^4) - 
   (m*ChrBxx[\[Alpha]2]*dx[-\[Nu]2]*hR1Buu[-\[Alpha]2]*r0[]^2*u[-\[Mu]2])/
    \[Rho]0[]^4 - (3*m*Chrxxx[]*hR1Buu[-\[Nu]2]*r0[]^2*u[-\[Mu]2])/
    \[Rho]0[]^4 + (2*m*Chruxx[]*hR1Bux[-\[Nu]2]*r0[]^2*u[-\[Mu]2])/
    \[Rho]0[]^4 + (2*m*CBuxu[-\[Alpha]2]*dx[-\[Nu]2]*hR1Bx[\[Alpha]2]*r0[]^2*
     u[-\[Mu]2])/(3*\[Rho]0[]^4) - (2*m*Cuxux[]*hR1Bx[-\[Nu]2]*r0[]^2*
     u[-\[Mu]2])/(3*\[Rho]0[]^4) - (2*m*Chruxx[]*hR1Bxu[-\[Nu]2]*r0[]^2*
     u[-\[Mu]2])/\[Rho]0[]^4 + (m*ChrBxB[\[Alpha]2, -\[Nu]2]*
     ChrBxx[-\[Alpha]2]*hR1uu[]*r0[]^2*u[-\[Mu]2])/\[Rho]0[]^4 + 
   (m*ChrBxB[-\[Nu]2, -\[Alpha]2]*ChrBxx[\[Alpha]2]*hR1uu[]*r0[]^2*
     u[-\[Mu]2])/(3*\[Rho]0[]^4) + (12*m*ChruBx[-\[Nu]2]*Chruxx[]*hR1uu[]*
     r0[]^2*u[-\[Mu]2])/\[Rho]0[]^4 + 
   (m*ChrBxx[\[Alpha]2]*ChrxBB[-\[Nu]2, -\[Alpha]2]*hR1uu[]*r0[]^2*
     u[-\[Mu]2])/\[Rho]0[]^4 + (m*ChrxxxB[-\[Nu]2]*hR1uu[]*r0[]^2*u[-\[Mu]2])/
    \[Rho]0[]^4 - (5*m*Cuxux[]*dx[-\[Nu]2]*hR1uu[]*r0[]^2*u[-\[Mu]2])/
    (3*\[Rho]0[]^4) + (m*ChrBxx[\[Alpha]2]*dx[-\[Nu]2]*hR1uuB[-\[Alpha]2]*
     r0[]^2*u[-\[Mu]2])/(2*\[Rho]0[]^4) + 
   (3*m*Chrxxx[]*hR1uuB[-\[Nu]2]*r0[]^2*u[-\[Mu]2])/(2*\[Rho]0[]^4) - 
   (7*m*Chruxx[]*dx[-\[Nu]2]*hR1uuu[]*r0[]^2*u[-\[Mu]2])/(2*\[Rho]0[]^4) + 
   (m*ChrBxx[-\[Nu]2]*hR1uux[]*r0[]^2*u[-\[Mu]2])/(2*\[Rho]0[]^4) + 
   (m*ChrxBx[-\[Nu]2]*hR1uux[]*r0[]^2*u[-\[Mu]2])/\[Rho]0[]^4 + 
   (m*dx[-\[Nu]2]*hR1uuxx[]*r0[]^2*u[-\[Mu]2])/(3*\[Rho]0[]^4) - 
   (16*m*CBxux[-\[Nu]2]*hR1ux[]*r0[]^2*u[-\[Mu]2])/(3*\[Rho]0[]^4) + 
   (4*m*ChrBxx[\[Alpha]2]*ChruBB[-\[Nu]2, -\[Alpha]2]*hR1ux[]*r0[]^2*
     u[-\[Mu]2])/\[Rho]0[]^4 + (4*m*ChruxxB[-\[Nu]2]*hR1ux[]*r0[]^2*
     u[-\[Mu]2])/\[Rho]0[]^4 + (2*m*Chruxx[]*hR1uxB[-\[Nu]2]*r0[]^2*
     u[-\[Mu]2])/\[Rho]0[]^4 - (m*ChrBxx[-\[Nu]2]*hR1uxu[]*r0[]^2*u[-\[Mu]2])/
    \[Rho]0[]^4 - (2*m*ChrxBx[-\[Nu]2]*hR1uxu[]*r0[]^2*u[-\[Mu]2])/
    \[Rho]0[]^4 + (2*m*dx[-\[Nu]2]*hR1uxux[]*r0[]^2*u[-\[Mu]2])/
    (3*\[Rho]0[]^4) + (4*m*ChruBx[-\[Nu]2]*hR1uxx[]*r0[]^2*u[-\[Mu]2])/
    \[Rho]0[]^4 - (4*m*dx[-\[Nu]2]*hR1uxxu[]*r0[]^2*u[-\[Mu]2])/
    (3*\[Rho]0[]^4) - (2*m*CBuxu[-\[Nu]2]*hR1xx[]*r0[]^2*u[-\[Mu]2])/
    (3*\[Rho]0[]^4) - (2*m*ChruBx[-\[Nu]2]*hR1xxu[]*r0[]^2*u[-\[Mu]2])/
    \[Rho]0[]^4 + (m*dx[-\[Nu]2]*hR1xxuu[]*r0[]^2*u[-\[Mu]2])/
    (3*\[Rho]0[]^4) + (m*ChrBxxx[\[Alpha]2]*hR1uu[]*
     metric2[-\[Nu]2, -\[Alpha]2]*r0[]^2*u[-\[Mu]2])/(3*\[Rho]0[]^4) + 
   (2*m*CBuxu[-\[Alpha]2]*dx[-\[Nu]2]*hR1Bu[\[Alpha]2]*r0[]^3*u[-\[Mu]2])/
    (3*\[Rho]0[]^4) - (4*m*Cuxux[]*hR1Bu[-\[Nu]2]*r0[]^3*u[-\[Mu]2])/
    (3*\[Rho]0[]^4) - (3*m*Chruxx[]*hR1Buu[-\[Nu]2]*r0[]^3*u[-\[Mu]2])/
    \[Rho]0[]^4 - (8*m*CBxux[-\[Nu]2]*hR1uu[]*r0[]^3*u[-\[Mu]2])/
    (3*\[Rho]0[]^4) + (2*m*ChrBxx[\[Alpha]2]*ChruBB[-\[Nu]2, -\[Alpha]2]*
     hR1uu[]*r0[]^3*u[-\[Mu]2])/\[Rho]0[]^4 + 
   (2*m*ChruxxB[-\[Nu]2]*hR1uu[]*r0[]^3*u[-\[Mu]2])/\[Rho]0[]^4 + 
   (3*m*Chruxx[]*hR1uuB[-\[Nu]2]*r0[]^3*u[-\[Mu]2])/(2*\[Rho]0[]^4) - 
   (m*ChrBxx[-\[Nu]2]*hR1uuu[]*r0[]^3*u[-\[Mu]2])/(2*\[Rho]0[]^4) - 
   (m*ChrxBx[-\[Nu]2]*hR1uuu[]*r0[]^3*u[-\[Mu]2])/\[Rho]0[]^4 + 
   (m*dx[-\[Nu]2]*hR1uuux[]*r0[]^3*u[-\[Mu]2])/(3*\[Rho]0[]^4) + 
   (2*m*ChruBx[-\[Nu]2]*hR1uux[]*r0[]^3*u[-\[Mu]2])/\[Rho]0[]^4 - 
   (2*m*dx[-\[Nu]2]*hR1uuxu[]*r0[]^3*u[-\[Mu]2])/(3*\[Rho]0[]^4) - 
   (4*m*CBuxu[-\[Nu]2]*hR1ux[]*r0[]^3*u[-\[Mu]2])/(3*\[Rho]0[]^4) - 
   (4*m*ChruBx[-\[Nu]2]*hR1uxu[]*r0[]^3*u[-\[Mu]2])/\[Rho]0[]^4 + 
   (2*m*dx[-\[Nu]2]*hR1uxuu[]*r0[]^3*u[-\[Mu]2])/(3*\[Rho]0[]^4) - 
   (m*CBuxu[-\[Nu]2]*hR1uu[]*r0[]^4*u[-\[Mu]2])/\[Rho]0[]^4 - 
   (2*m*ChruBx[-\[Nu]2]*hR1uuu[]*r0[]^4*u[-\[Mu]2])/\[Rho]0[]^4 + 
   (2*m*dx[-\[Nu]2]*hR1ux[]*Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*
     u[-\[Mu]2])/(3*\[Rho]0[]^4) + 
   (2*m*hR1Bx[-\[Nu]2]*r0[]*Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*
     u[-\[Mu]2])/(3*\[Rho]0[]^4) + (m*dx[-\[Nu]2]*hR1uu[]*r0[]*
     Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*u[-\[Mu]2])/\[Rho]0[]^4 + 
   (4*m*hR1Bu[-\[Nu]2]*r0[]^2*Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*
     u[-\[Mu]2])/(3*\[Rho]0[]^4) + 
   (2*m*hR1Bx[-\[Nu]2]*Scalar[ChrBxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]]*
     u[-\[Mu]2])/(3*\[Rho]0[]^4) + 
   (m*dx[-\[Nu]2]*hR1uu[]*Scalar[ChrBxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]]*
     u[-\[Mu]2])/(3*\[Rho]0[]^4) + 
   (4*m*hR1Bu[-\[Nu]2]*r0[]*Scalar[ChrBxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]]*
     u[-\[Mu]2])/(3*\[Rho]0[]^4) + 
   (m*hR1Bx[-\[Nu]2]*Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*
       metric2[-\[Alpha]2, -\[Beta]2]]*u[-\[Mu]2])/(2*\[Rho]0[]^4) + 
   (m*dx[-\[Nu]2]*hR1uu[]*Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*
       metric2[-\[Alpha]2, -\[Beta]2]]*u[-\[Mu]2])/(4*\[Rho]0[]^4) + 
   (m*hR1Bu[-\[Nu]2]*r0[]*Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*
       metric2[-\[Alpha]2, -\[Beta]2]]*u[-\[Mu]2])/\[Rho]0[]^4 + 
   (m*ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*dx[-\[Mu]2]*
     hR1[-\[Alpha]2, -\[Beta]2]*u[-\[Nu]2])/(2*\[Rho]0[]^4) + 
   (m*ChrBxx[\[Alpha]2]*Chrxxx[]*hR1[-\[Mu]2, -\[Alpha]2]*u[-\[Nu]2])/
    \[Rho]0[]^4 + (m*ChrBxx[\[Alpha]2]*Chruxx[]*dx[-\[Mu]2]*hR1Bu[-\[Alpha]2]*
     u[-\[Nu]2])/\[Rho]0[]^4 + (2*m*Chruxx[]*Chrxxx[]*hR1Bu[-\[Mu]2]*
     u[-\[Nu]2])/\[Rho]0[]^4 + (m*ChrBxx[\[Alpha]2]*ChrBxx[-\[Mu]2]*
     hR1Bx[-\[Alpha]2]*u[-\[Nu]2])/\[Rho]0[]^4 + 
   (2*m*ChrBxx[\[Alpha]2]*ChrxBx[-\[Mu]2]*hR1Bx[-\[Alpha]2]*u[-\[Nu]2])/
    \[Rho]0[]^4 + (2*m*ChrBxB[\[Alpha]2, -\[Mu]2]*Chrxxx[]*hR1Bx[-\[Alpha]2]*
     u[-\[Nu]2])/\[Rho]0[]^4 + (2*m*ChrBxB[\[Alpha]2, -\[Beta]2]*
     ChrBxx[\[Beta]2]*dx[-\[Mu]2]*hR1Bx[-\[Alpha]2]*u[-\[Nu]2])/
    (3*\[Rho]0[]^4) + (2*m*ChrBxxx[\[Alpha]2]*dx[-\[Mu]2]*hR1Bx[-\[Alpha]2]*
     u[-\[Nu]2])/(3*\[Rho]0[]^4) + (m*Chruxx[]^2*hR1Bx[-\[Mu]2]*u[-\[Nu]2])/
    (2*\[Rho]0[]^4) + (2*m*Chrxxxx[]*hR1Bx[-\[Mu]2]*u[-\[Nu]2])/
    (3*\[Rho]0[]^4) + (m*ChrBxx[\[Alpha]2]*dx[-\[Mu]2]*hR1Bxx[-\[Alpha]2]*
     u[-\[Nu]2])/\[Rho]0[]^4 + (m*Chrxxx[]*hR1Bxx[-\[Mu]2]*u[-\[Nu]2])/
    \[Rho]0[]^4 + (m*ChrBxx[-\[Mu]2]*Chrxxx[]*hR1uu[]*u[-\[Nu]2])/
    (2*\[Rho]0[]^4) + (m*ChrxBx[-\[Mu]2]*Chrxxx[]*hR1uu[]*u[-\[Nu]2])/
    \[Rho]0[]^4 + (3*m*Chruxx[]^2*dx[-\[Mu]2]*hR1uu[]*u[-\[Nu]2])/
    (4*\[Rho]0[]^4) + (m*Chrxxxx[]*dx[-\[Mu]2]*hR1uu[]*u[-\[Nu]2])/
    (3*\[Rho]0[]^4) + (m*Chrxxx[]*dx[-\[Mu]2]*hR1uux[]*u[-\[Nu]2])/
    \[Rho]0[]^4 + (m*ChrBxx[-\[Mu]2]*Chruxx[]*hR1ux[]*u[-\[Nu]2])/
    \[Rho]0[]^4 + (2*m*Chruxx[]*ChrxBx[-\[Mu]2]*hR1ux[]*u[-\[Nu]2])/
    \[Rho]0[]^4 + (4*m*ChruBx[-\[Mu]2]*Chrxxx[]*hR1ux[]*u[-\[Nu]2])/
    \[Rho]0[]^4 + (2*m*Chruxxx[]*dx[-\[Mu]2]*hR1ux[]*u[-\[Nu]2])/
    (3*\[Rho]0[]^4) - (2*m*Chrxxx[]*dx[-\[Mu]2]*hR1uxu[]*u[-\[Nu]2])/
    \[Rho]0[]^4 + (m*Chruxx[]*dx[-\[Mu]2]*hR1uxx[]*u[-\[Nu]2])/\[Rho]0[]^4 + 
   (m*ChrBxB[\[Alpha]2, -\[Mu]2]*ChrBxx[-\[Alpha]2]*hR1xx[]*u[-\[Nu]2])/
    \[Rho]0[]^4 + (m*ChrBxB[-\[Mu]2, -\[Alpha]2]*ChrBxx[\[Alpha]2]*hR1xx[]*
     u[-\[Nu]2])/(3*\[Rho]0[]^4) + (2*m*ChruBx[-\[Mu]2]*Chruxx[]*hR1xx[]*
     u[-\[Nu]2])/\[Rho]0[]^4 + 
   (m*ChrBxx[\[Alpha]2]*ChrxBB[-\[Mu]2, -\[Alpha]2]*hR1xx[]*u[-\[Nu]2])/
    \[Rho]0[]^4 + (m*ChrxxxB[-\[Mu]2]*hR1xx[]*u[-\[Nu]2])/\[Rho]0[]^4 + 
   (m*ChrBxx[\[Alpha]2]*dx[-\[Mu]2]*hR1xxB[-\[Alpha]2]*u[-\[Nu]2])/
    (2*\[Rho]0[]^4) + (m*Chrxxx[]*hR1xxB[-\[Mu]2]*u[-\[Nu]2])/
    (2*\[Rho]0[]^4) - (m*Chruxx[]*dx[-\[Mu]2]*hR1xxu[]*u[-\[Nu]2])/
    (2*\[Rho]0[]^4) + (m*ChrBxx[-\[Mu]2]*hR1xxx[]*u[-\[Nu]2])/
    (2*\[Rho]0[]^4) + (m*ChrxBx[-\[Mu]2]*hR1xxx[]*u[-\[Nu]2])/\[Rho]0[]^4 + 
   (m*dx[-\[Mu]2]*hR1xxxx[]*u[-\[Nu]2])/(3*\[Rho]0[]^4) + 
   (m*ChrBxxx[\[Alpha]2]*hR1xx[]*metric2[-\[Mu]2, -\[Alpha]2]*u[-\[Nu]2])/
    (3*\[Rho]0[]^4) + (m*ChrBxx[\[Alpha]2]*Chruxx[]*hR1[-\[Mu]2, -\[Alpha]2]*
     r0[]*u[-\[Nu]2])/\[Rho]0[]^4 + (m*ChrBxx[\[Alpha]2]*ChrBxx[-\[Mu]2]*
     hR1Bu[-\[Alpha]2]*r0[]*u[-\[Nu]2])/\[Rho]0[]^4 + 
   (2*m*ChrBxx[\[Alpha]2]*ChrxBx[-\[Mu]2]*hR1Bu[-\[Alpha]2]*r0[]*u[-\[Nu]2])/
    \[Rho]0[]^4 + (4*m*ChrBxB[\[Alpha]2, -\[Mu]2]*Chrxxx[]*hR1Bu[-\[Alpha]2]*
     r0[]*u[-\[Nu]2])/\[Rho]0[]^4 + (2*m*ChrBxB[\[Alpha]2, -\[Beta]2]*
     ChrBxx[\[Beta]2]*dx[-\[Mu]2]*hR1Bu[-\[Alpha]2]*r0[]*u[-\[Nu]2])/
    (3*\[Rho]0[]^4) + (2*m*ChrBxxx[\[Alpha]2]*dx[-\[Mu]2]*hR1Bu[-\[Alpha]2]*
     r0[]*u[-\[Nu]2])/(3*\[Rho]0[]^4) + 
   (3*m*Chruxx[]^2*hR1Bu[-\[Mu]2]*r0[]*u[-\[Nu]2])/\[Rho]0[]^4 + 
   (4*m*Chrxxxx[]*hR1Bu[-\[Mu]2]*r0[]*u[-\[Nu]2])/(3*\[Rho]0[]^4) + 
   (m*ChrBxx[\[Alpha]2]*dx[-\[Mu]2]*hR1Bux[-\[Alpha]2]*r0[]*u[-\[Nu]2])/
    \[Rho]0[]^4 + (2*m*Chrxxx[]*hR1Bux[-\[Mu]2]*r0[]*u[-\[Nu]2])/
    \[Rho]0[]^4 + (4*m*ChrBxx[\[Alpha]2]*ChruBx[-\[Mu]2]*hR1Bx[-\[Alpha]2]*
     r0[]*u[-\[Nu]2])/\[Rho]0[]^4 + (2*m*ChrBxB[\[Alpha]2, -\[Mu]2]*Chruxx[]*
     hR1Bx[-\[Alpha]2]*r0[]*u[-\[Nu]2])/\[Rho]0[]^4 - 
   (4*m*CBxux[-\[Alpha]2]*dx[-\[Mu]2]*hR1Bx[\[Alpha]2]*r0[]*u[-\[Nu]2])/
    (3*\[Rho]0[]^4) + (2*m*Chruxxx[]*hR1Bx[-\[Mu]2]*r0[]*u[-\[Nu]2])/
    (3*\[Rho]0[]^4) - (m*ChrBxx[\[Alpha]2]*dx[-\[Mu]2]*hR1Bxu[-\[Alpha]2]*
     r0[]*u[-\[Nu]2])/\[Rho]0[]^4 - (2*m*Chrxxx[]*hR1Bxu[-\[Mu]2]*r0[]*
     u[-\[Nu]2])/\[Rho]0[]^4 + (m*Chruxx[]*hR1Bxx[-\[Mu]2]*r0[]*u[-\[Nu]2])/
    \[Rho]0[]^4 + (3*m*ChrBxx[-\[Mu]2]*Chruxx[]*hR1uu[]*r0[]*u[-\[Nu]2])/
    (2*\[Rho]0[]^4) + (3*m*Chruxx[]*ChrxBx[-\[Mu]2]*hR1uu[]*r0[]*u[-\[Nu]2])/
    \[Rho]0[]^4 + (6*m*ChruBx[-\[Mu]2]*Chrxxx[]*hR1uu[]*r0[]*u[-\[Nu]2])/
    \[Rho]0[]^4 + (m*Chruxxx[]*dx[-\[Mu]2]*hR1uu[]*r0[]*u[-\[Nu]2])/
    \[Rho]0[]^4 - (2*m*Chrxxx[]*dx[-\[Mu]2]*hR1uuu[]*r0[]*u[-\[Nu]2])/
    \[Rho]0[]^4 + (2*m*Chruxx[]*dx[-\[Mu]2]*hR1uux[]*r0[]*u[-\[Nu]2])/
    \[Rho]0[]^4 + (2*m*ChrBxB[\[Alpha]2, -\[Mu]2]*ChrBxx[-\[Alpha]2]*hR1ux[]*
     r0[]*u[-\[Nu]2])/\[Rho]0[]^4 + (2*m*ChrBxB[-\[Mu]2, -\[Alpha]2]*
     ChrBxx[\[Alpha]2]*hR1ux[]*r0[]*u[-\[Nu]2])/(3*\[Rho]0[]^4) + 
   (12*m*ChruBx[-\[Mu]2]*Chruxx[]*hR1ux[]*r0[]*u[-\[Nu]2])/\[Rho]0[]^4 + 
   (2*m*ChrBxx[\[Alpha]2]*ChrxBB[-\[Mu]2, -\[Alpha]2]*hR1ux[]*r0[]*
     u[-\[Nu]2])/\[Rho]0[]^4 + (2*m*ChrxxxB[-\[Mu]2]*hR1ux[]*r0[]*u[-\[Nu]2])/
    \[Rho]0[]^4 - (4*m*Cuxux[]*dx[-\[Mu]2]*hR1ux[]*r0[]*u[-\[Nu]2])/
    (3*\[Rho]0[]^4) + (m*ChrBxx[\[Alpha]2]*dx[-\[Mu]2]*hR1uxB[-\[Alpha]2]*
     r0[]*u[-\[Nu]2])/\[Rho]0[]^4 + (2*m*Chrxxx[]*hR1uxB[-\[Mu]2]*r0[]*
     u[-\[Nu]2])/\[Rho]0[]^4 - (4*m*Chruxx[]*dx[-\[Mu]2]*hR1uxu[]*r0[]*
     u[-\[Nu]2])/\[Rho]0[]^4 + (m*ChrBxx[-\[Mu]2]*hR1uxx[]*r0[]*u[-\[Nu]2])/
    \[Rho]0[]^4 + (2*m*ChrxBx[-\[Mu]2]*hR1uxx[]*r0[]*u[-\[Nu]2])/
    \[Rho]0[]^4 + (2*m*dx[-\[Mu]2]*hR1uxxx[]*r0[]*u[-\[Nu]2])/
    (3*\[Rho]0[]^4) - (8*m*CBxux[-\[Mu]2]*hR1xx[]*r0[]*u[-\[Nu]2])/
    (3*\[Rho]0[]^4) + (2*m*ChrBxx[\[Alpha]2]*ChruBB[-\[Mu]2, -\[Alpha]2]*
     hR1xx[]*r0[]*u[-\[Nu]2])/\[Rho]0[]^4 + 
   (2*m*ChruxxB[-\[Mu]2]*hR1xx[]*r0[]*u[-\[Nu]2])/\[Rho]0[]^4 + 
   (m*Chruxx[]*hR1xxB[-\[Mu]2]*r0[]*u[-\[Nu]2])/(2*\[Rho]0[]^4) - 
   (m*ChrBxx[-\[Mu]2]*hR1xxu[]*r0[]*u[-\[Nu]2])/(2*\[Rho]0[]^4) - 
   (m*ChrxBx[-\[Mu]2]*hR1xxu[]*r0[]*u[-\[Nu]2])/\[Rho]0[]^4 + 
   (m*dx[-\[Mu]2]*hR1xxux[]*r0[]*u[-\[Nu]2])/(3*\[Rho]0[]^4) + 
   (2*m*ChruBx[-\[Mu]2]*hR1xxx[]*r0[]*u[-\[Nu]2])/\[Rho]0[]^4 - 
   (2*m*dx[-\[Mu]2]*hR1xxxu[]*r0[]*u[-\[Nu]2])/(3*\[Rho]0[]^4) + 
   (2*m*ChrBxxx[\[Alpha]2]*hR1ux[]*metric2[-\[Mu]2, -\[Alpha]2]*r0[]*
     u[-\[Nu]2])/(3*\[Rho]0[]^4) + (4*m*ChrBxx[\[Alpha]2]*ChruBx[-\[Mu]2]*
     hR1Bu[-\[Alpha]2]*r0[]^2*u[-\[Nu]2])/\[Rho]0[]^4 + 
   (4*m*ChrBxB[\[Alpha]2, -\[Mu]2]*Chruxx[]*hR1Bu[-\[Alpha]2]*r0[]^2*
     u[-\[Nu]2])/\[Rho]0[]^4 - (4*m*CBxux[-\[Alpha]2]*dx[-\[Mu]2]*
     hR1Bu[\[Alpha]2]*r0[]^2*u[-\[Nu]2])/(3*\[Rho]0[]^4) + 
   (4*m*Chruxxx[]*hR1Bu[-\[Mu]2]*r0[]^2*u[-\[Nu]2])/(3*\[Rho]0[]^4) - 
   (m*ChrBxx[\[Alpha]2]*dx[-\[Mu]2]*hR1Buu[-\[Alpha]2]*r0[]^2*u[-\[Nu]2])/
    \[Rho]0[]^4 - (3*m*Chrxxx[]*hR1Buu[-\[Mu]2]*r0[]^2*u[-\[Nu]2])/
    \[Rho]0[]^4 + (2*m*Chruxx[]*hR1Bux[-\[Mu]2]*r0[]^2*u[-\[Nu]2])/
    \[Rho]0[]^4 + (2*m*CBuxu[-\[Alpha]2]*dx[-\[Mu]2]*hR1Bx[\[Alpha]2]*r0[]^2*
     u[-\[Nu]2])/(3*\[Rho]0[]^4) - (2*m*Cuxux[]*hR1Bx[-\[Mu]2]*r0[]^2*
     u[-\[Nu]2])/(3*\[Rho]0[]^4) - (2*m*Chruxx[]*hR1Bxu[-\[Mu]2]*r0[]^2*
     u[-\[Nu]2])/\[Rho]0[]^4 + (m*ChrBxB[\[Alpha]2, -\[Mu]2]*
     ChrBxx[-\[Alpha]2]*hR1uu[]*r0[]^2*u[-\[Nu]2])/\[Rho]0[]^4 + 
   (m*ChrBxB[-\[Mu]2, -\[Alpha]2]*ChrBxx[\[Alpha]2]*hR1uu[]*r0[]^2*
     u[-\[Nu]2])/(3*\[Rho]0[]^4) + (12*m*ChruBx[-\[Mu]2]*Chruxx[]*hR1uu[]*
     r0[]^2*u[-\[Nu]2])/\[Rho]0[]^4 + 
   (m*ChrBxx[\[Alpha]2]*ChrxBB[-\[Mu]2, -\[Alpha]2]*hR1uu[]*r0[]^2*
     u[-\[Nu]2])/\[Rho]0[]^4 + (m*ChrxxxB[-\[Mu]2]*hR1uu[]*r0[]^2*u[-\[Nu]2])/
    \[Rho]0[]^4 - (5*m*Cuxux[]*dx[-\[Mu]2]*hR1uu[]*r0[]^2*u[-\[Nu]2])/
    (3*\[Rho]0[]^4) + (m*ChrBxx[\[Alpha]2]*dx[-\[Mu]2]*hR1uuB[-\[Alpha]2]*
     r0[]^2*u[-\[Nu]2])/(2*\[Rho]0[]^4) + 
   (3*m*Chrxxx[]*hR1uuB[-\[Mu]2]*r0[]^2*u[-\[Nu]2])/(2*\[Rho]0[]^4) - 
   (7*m*Chruxx[]*dx[-\[Mu]2]*hR1uuu[]*r0[]^2*u[-\[Nu]2])/(2*\[Rho]0[]^4) + 
   (m*ChrBxx[-\[Mu]2]*hR1uux[]*r0[]^2*u[-\[Nu]2])/(2*\[Rho]0[]^4) + 
   (m*ChrxBx[-\[Mu]2]*hR1uux[]*r0[]^2*u[-\[Nu]2])/\[Rho]0[]^4 + 
   (m*dx[-\[Mu]2]*hR1uuxx[]*r0[]^2*u[-\[Nu]2])/(3*\[Rho]0[]^4) - 
   (16*m*CBxux[-\[Mu]2]*hR1ux[]*r0[]^2*u[-\[Nu]2])/(3*\[Rho]0[]^4) + 
   (4*m*ChrBxx[\[Alpha]2]*ChruBB[-\[Mu]2, -\[Alpha]2]*hR1ux[]*r0[]^2*
     u[-\[Nu]2])/\[Rho]0[]^4 + (4*m*ChruxxB[-\[Mu]2]*hR1ux[]*r0[]^2*
     u[-\[Nu]2])/\[Rho]0[]^4 + (2*m*Chruxx[]*hR1uxB[-\[Mu]2]*r0[]^2*
     u[-\[Nu]2])/\[Rho]0[]^4 - (m*ChrBxx[-\[Mu]2]*hR1uxu[]*r0[]^2*u[-\[Nu]2])/
    \[Rho]0[]^4 - (2*m*ChrxBx[-\[Mu]2]*hR1uxu[]*r0[]^2*u[-\[Nu]2])/
    \[Rho]0[]^4 + (2*m*dx[-\[Mu]2]*hR1uxux[]*r0[]^2*u[-\[Nu]2])/
    (3*\[Rho]0[]^4) + (4*m*ChruBx[-\[Mu]2]*hR1uxx[]*r0[]^2*u[-\[Nu]2])/
    \[Rho]0[]^4 - (4*m*dx[-\[Mu]2]*hR1uxxu[]*r0[]^2*u[-\[Nu]2])/
    (3*\[Rho]0[]^4) - (2*m*CBuxu[-\[Mu]2]*hR1xx[]*r0[]^2*u[-\[Nu]2])/
    (3*\[Rho]0[]^4) - (2*m*ChruBx[-\[Mu]2]*hR1xxu[]*r0[]^2*u[-\[Nu]2])/
    \[Rho]0[]^4 + (m*dx[-\[Mu]2]*hR1xxuu[]*r0[]^2*u[-\[Nu]2])/
    (3*\[Rho]0[]^4) + (m*ChrBxxx[\[Alpha]2]*hR1uu[]*
     metric2[-\[Mu]2, -\[Alpha]2]*r0[]^2*u[-\[Nu]2])/(3*\[Rho]0[]^4) + 
   (2*m*CBuxu[-\[Alpha]2]*dx[-\[Mu]2]*hR1Bu[\[Alpha]2]*r0[]^3*u[-\[Nu]2])/
    (3*\[Rho]0[]^4) - (4*m*Cuxux[]*hR1Bu[-\[Mu]2]*r0[]^3*u[-\[Nu]2])/
    (3*\[Rho]0[]^4) - (3*m*Chruxx[]*hR1Buu[-\[Mu]2]*r0[]^3*u[-\[Nu]2])/
    \[Rho]0[]^4 - (8*m*CBxux[-\[Mu]2]*hR1uu[]*r0[]^3*u[-\[Nu]2])/
    (3*\[Rho]0[]^4) + (2*m*ChrBxx[\[Alpha]2]*ChruBB[-\[Mu]2, -\[Alpha]2]*
     hR1uu[]*r0[]^3*u[-\[Nu]2])/\[Rho]0[]^4 + 
   (2*m*ChruxxB[-\[Mu]2]*hR1uu[]*r0[]^3*u[-\[Nu]2])/\[Rho]0[]^4 + 
   (3*m*Chruxx[]*hR1uuB[-\[Mu]2]*r0[]^3*u[-\[Nu]2])/(2*\[Rho]0[]^4) - 
   (m*ChrBxx[-\[Mu]2]*hR1uuu[]*r0[]^3*u[-\[Nu]2])/(2*\[Rho]0[]^4) - 
   (m*ChrxBx[-\[Mu]2]*hR1uuu[]*r0[]^3*u[-\[Nu]2])/\[Rho]0[]^4 + 
   (m*dx[-\[Mu]2]*hR1uuux[]*r0[]^3*u[-\[Nu]2])/(3*\[Rho]0[]^4) + 
   (2*m*ChruBx[-\[Mu]2]*hR1uux[]*r0[]^3*u[-\[Nu]2])/\[Rho]0[]^4 - 
   (2*m*dx[-\[Mu]2]*hR1uuxu[]*r0[]^3*u[-\[Nu]2])/(3*\[Rho]0[]^4) - 
   (4*m*CBuxu[-\[Mu]2]*hR1ux[]*r0[]^3*u[-\[Nu]2])/(3*\[Rho]0[]^4) - 
   (4*m*ChruBx[-\[Mu]2]*hR1uxu[]*r0[]^3*u[-\[Nu]2])/\[Rho]0[]^4 + 
   (2*m*dx[-\[Mu]2]*hR1uxuu[]*r0[]^3*u[-\[Nu]2])/(3*\[Rho]0[]^4) - 
   (m*CBuxu[-\[Mu]2]*hR1uu[]*r0[]^4*u[-\[Nu]2])/\[Rho]0[]^4 - 
   (2*m*ChruBx[-\[Mu]2]*hR1uuu[]*r0[]^4*u[-\[Nu]2])/\[Rho]0[]^4 + 
   (2*m*dx[-\[Mu]2]*hR1ux[]*Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*
     u[-\[Nu]2])/(3*\[Rho]0[]^4) + 
   (2*m*hR1Bx[-\[Mu]2]*r0[]*Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*
     u[-\[Nu]2])/(3*\[Rho]0[]^4) + (m*dx[-\[Mu]2]*hR1uu[]*r0[]*
     Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*u[-\[Nu]2])/\[Rho]0[]^4 + 
   (4*m*hR1Bu[-\[Mu]2]*r0[]^2*Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*
     u[-\[Nu]2])/(3*\[Rho]0[]^4) + 
   (2*m*hR1Bx[-\[Mu]2]*Scalar[ChrBxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]]*
     u[-\[Nu]2])/(3*\[Rho]0[]^4) + 
   (m*dx[-\[Mu]2]*hR1uu[]*Scalar[ChrBxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]]*
     u[-\[Nu]2])/(3*\[Rho]0[]^4) + 
   (4*m*hR1Bu[-\[Mu]2]*r0[]*Scalar[ChrBxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]]*
     u[-\[Nu]2])/(3*\[Rho]0[]^4) + 
   (m*hR1Bx[-\[Mu]2]*Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*
       metric2[-\[Alpha]2, -\[Beta]2]]*u[-\[Nu]2])/(2*\[Rho]0[]^4) + 
   (m*dx[-\[Mu]2]*hR1uu[]*Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*
       metric2[-\[Alpha]2, -\[Beta]2]]*u[-\[Nu]2])/(4*\[Rho]0[]^4) + 
   (m*hR1Bu[-\[Mu]2]*r0[]*Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*
       metric2[-\[Alpha]2, -\[Beta]2]]*u[-\[Nu]2])/\[Rho]0[]^4 + 
   (2*m*ChrBxx[\[Alpha]2]*Chrxxx[]*hR1Bu[-\[Alpha]2]*u[-\[Mu]2]*u[-\[Nu]2])/
    \[Rho]0[]^4 + (2*m*ChrBxx[\[Alpha]2]*Chruxx[]*hR1Bx[-\[Alpha]2]*
     u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^4 + 
   (3*m*Chruxx[]*Chrxxx[]*hR1uu[]*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^4 + 
   (3*m*Chruxx[]^2*hR1ux[]*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^4 + 
   (4*m*Chrxxxx[]*hR1ux[]*u[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]^4) + 
   (2*m*Chrxxx[]*hR1uxx[]*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^4 + 
   (2*m*Chruxxx[]*hR1xx[]*u[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]^4) - 
   (m*Chrxxx[]*hR1xxu[]*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^4 + 
   (m*Chruxx[]*hR1xxx[]*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^4 + 
   (m*ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*hR1[-\[Alpha]2, -\[Beta]2]*r0[]*
     u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^4 + 
   (6*m*ChrBxx[\[Alpha]2]*Chruxx[]*hR1Bu[-\[Alpha]2]*r0[]*u[-\[Mu]2]*
     u[-\[Nu]2])/\[Rho]0[]^4 + (4*m*ChrBxB[\[Alpha]2, -\[Beta]2]*
     ChrBxx[\[Beta]2]*hR1Bx[-\[Alpha]2]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/
    (3*\[Rho]0[]^4) + (4*m*ChrBxxx[\[Alpha]2]*hR1Bx[-\[Alpha]2]*r0[]*
     u[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]^4) + 
   (2*m*ChrBxx[\[Alpha]2]*hR1Bxx[-\[Alpha]2]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/
    \[Rho]0[]^4 + (15*m*Chruxx[]^2*hR1uu[]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/
    (2*\[Rho]0[]^4) + (2*m*Chrxxxx[]*hR1uu[]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/
    \[Rho]0[]^4 + (4*m*Chrxxx[]*hR1uux[]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/
    \[Rho]0[]^4 + (4*m*Chruxxx[]*hR1ux[]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/
    \[Rho]0[]^4 - (8*m*Chrxxx[]*hR1uxu[]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/
    \[Rho]0[]^4 + (6*m*Chruxx[]*hR1uxx[]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/
    \[Rho]0[]^4 - (4*m*Cuxux[]*hR1xx[]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/
    (3*\[Rho]0[]^4) + (m*ChrBxx[\[Alpha]2]*hR1xxB[-\[Alpha]2]*r0[]*u[-\[Mu]2]*
     u[-\[Nu]2])/\[Rho]0[]^4 - (3*m*Chruxx[]*hR1xxu[]*r0[]*u[-\[Mu]2]*
     u[-\[Nu]2])/\[Rho]0[]^4 + (2*m*hR1xxxx[]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/
    (3*\[Rho]0[]^4) + (4*m*ChrBxB[\[Alpha]2, -\[Beta]2]*ChrBxx[\[Beta]2]*
     hR1Bu[-\[Alpha]2]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]^4) + 
   (4*m*ChrBxxx[\[Alpha]2]*hR1Bu[-\[Alpha]2]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/
    (3*\[Rho]0[]^4) + (2*m*ChrBxx[\[Alpha]2]*hR1Bux[-\[Alpha]2]*r0[]^2*
     u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^4 - 
   (8*m*CBxux[-\[Alpha]2]*hR1Bx[\[Alpha]2]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/
    (3*\[Rho]0[]^4) - (2*m*ChrBxx[\[Alpha]2]*hR1Bxu[-\[Alpha]2]*r0[]^2*
     u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^4 + 
   (4*m*Chruxxx[]*hR1uu[]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^4 - 
   (7*m*Chrxxx[]*hR1uuu[]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^4 + 
   (7*m*Chruxx[]*hR1uux[]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^4 - 
   (20*m*Cuxux[]*hR1ux[]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]^4) + 
   (2*m*ChrBxx[\[Alpha]2]*hR1uxB[-\[Alpha]2]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/
    \[Rho]0[]^4 - (14*m*Chruxx[]*hR1uxu[]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/
    \[Rho]0[]^4 + (4*m*hR1uxxx[]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/
    (3*\[Rho]0[]^4) + (2*m*hR1xxux[]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/
    (3*\[Rho]0[]^4) - (4*m*hR1xxxu[]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/
    (3*\[Rho]0[]^4) - (8*m*CBxux[-\[Alpha]2]*hR1Bu[\[Alpha]2]*r0[]^3*
     u[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]^4) - 
   (2*m*ChrBxx[\[Alpha]2]*hR1Buu[-\[Alpha]2]*r0[]^3*u[-\[Mu]2]*u[-\[Nu]2])/
    \[Rho]0[]^4 + (4*m*CBuxu[-\[Alpha]2]*hR1Bx[\[Alpha]2]*r0[]^3*u[-\[Mu]2]*
     u[-\[Nu]2])/(3*\[Rho]0[]^4) - (6*m*Cuxux[]*hR1uu[]*r0[]^3*u[-\[Mu]2]*
     u[-\[Nu]2])/\[Rho]0[]^4 + (m*ChrBxx[\[Alpha]2]*hR1uuB[-\[Alpha]2]*r0[]^3*
     u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^4 - 
   (11*m*Chruxx[]*hR1uuu[]*r0[]^3*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^4 + 
   (2*m*hR1uuxx[]*r0[]^3*u[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]^4) + 
   (4*m*hR1uxux[]*r0[]^3*u[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]^4) - 
   (8*m*hR1uxxu[]*r0[]^3*u[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]^4) + 
   (2*m*hR1xxuu[]*r0[]^3*u[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]^4) + 
   (4*m*CBuxu[-\[Alpha]2]*hR1Bu[\[Alpha]2]*r0[]^4*u[-\[Mu]2]*u[-\[Nu]2])/
    (3*\[Rho]0[]^4) + (2*m*hR1uuux[]*r0[]^4*u[-\[Mu]2]*u[-\[Nu]2])/
    (3*\[Rho]0[]^4) - (4*m*hR1uuxu[]*r0[]^4*u[-\[Mu]2]*u[-\[Nu]2])/
    (3*\[Rho]0[]^4) + (4*m*hR1uxuu[]*r0[]^4*u[-\[Mu]2]*u[-\[Nu]2])/
    (3*\[Rho]0[]^4) + 
   (2*m*hR1xx[]*Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*u[-\[Mu]2]*
     u[-\[Nu]2])/(3*\[Rho]0[]^4) + 
   (4*m*hR1ux[]*r0[]*Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*u[-\[Mu]2]*
     u[-\[Nu]2])/\[Rho]0[]^4 + 
   (4*m*hR1uu[]*r0[]^2*Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*
     u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^4 + 
   (4*m*hR1ux[]*Scalar[ChrBxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]]*u[-\[Mu]2]*
     u[-\[Nu]2])/(3*\[Rho]0[]^4) + 
   (2*m*hR1uu[]*r0[]*Scalar[ChrBxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]]*u[-\[Mu]2]*
     u[-\[Nu]2])/\[Rho]0[]^4 + 
   (m*hR1ux[]*Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*
       metric2[-\[Alpha]2, -\[Beta]2]]*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^4 + 
   (3*m*hR1uu[]*r0[]*Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*
       metric2[-\[Alpha]2, -\[Beta]2]]*u[-\[Mu]2]*u[-\[Nu]2])/
    (2*\[Rho]0[]^4) + (m*ChrBxB[\[Alpha]2, -\[Nu]2]*ChrBxx[\[Beta]2]*
     dx[-\[Mu]2]*hR1[-\[Alpha]2, -\[Beta]2])/\[Rho]0[]^3 + 
   (m*ChrBxB[\[Alpha]2, -\[Mu]2]*ChrBxx[\[Beta]2]*dx[-\[Nu]2]*
     hR1[-\[Alpha]2, -\[Beta]2])/\[Rho]0[]^3 - 
   (m*Cuxux[]*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1[\[Alpha]2, -\[Alpha]2])/
    (3*\[Rho]0[]^3) + (m*CBxBx[-\[Alpha]2, -\[Beta]2]*dx[-\[Mu]2]*dx[-\[Nu]2]*
     hR1[\[Alpha]2, \[Beta]2])/(3*\[Rho]0[]^3) + 
   (m*ChrBxx[\[Alpha]2]*ChrBxx[-\[Nu]2]*hR1[-\[Mu]2, -\[Alpha]2])/
    (2*\[Rho]0[]^3) + (m*ChrBxx[\[Alpha]2]*ChrxBx[-\[Nu]2]*
     hR1[-\[Mu]2, -\[Alpha]2])/\[Rho]0[]^3 + 
   (m*ChrBxB[\[Alpha]2, -\[Beta]2]*ChrBxx[\[Beta]2]*dx[-\[Nu]2]*
     hR1[-\[Mu]2, -\[Alpha]2])/(3*\[Rho]0[]^3) + 
   (m*ChrBxxx[\[Alpha]2]*dx[-\[Nu]2]*hR1[-\[Mu]2, -\[Alpha]2])/
    (3*\[Rho]0[]^3) + (m*ChrBxx[\[Alpha]2]*ChrBxx[-\[Mu]2]*
     hR1[-\[Nu]2, -\[Alpha]2])/(2*\[Rho]0[]^3) + 
   (m*ChrBxx[\[Alpha]2]*ChrxBx[-\[Mu]2]*hR1[-\[Nu]2, -\[Alpha]2])/
    \[Rho]0[]^3 + (m*ChrBxB[\[Alpha]2, -\[Beta]2]*ChrBxx[\[Beta]2]*
     dx[-\[Mu]2]*hR1[-\[Nu]2, -\[Alpha]2])/(3*\[Rho]0[]^3) + 
   (m*ChrBxxx[\[Alpha]2]*dx[-\[Mu]2]*hR1[-\[Nu]2, -\[Alpha]2])/
    (3*\[Rho]0[]^3) - (m*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1BBxx[\[Alpha]2, 
      -\[Alpha]2])/(6*\[Rho]0[]^3) + (m*ChrBxx[\[Alpha]2]*ChruBx[-\[Nu]2]*
     dx[-\[Mu]2]*hR1Bu[-\[Alpha]2])/\[Rho]0[]^3 + 
   (m*ChrBxB[\[Alpha]2, -\[Nu]2]*Chruxx[]*dx[-\[Mu]2]*hR1Bu[-\[Alpha]2])/
    \[Rho]0[]^3 + (m*ChrBxx[\[Alpha]2]*ChruBx[-\[Mu]2]*dx[-\[Nu]2]*
     hR1Bu[-\[Alpha]2])/\[Rho]0[]^3 + (m*ChrBxB[\[Alpha]2, -\[Mu]2]*Chruxx[]*
     dx[-\[Nu]2]*hR1Bu[-\[Alpha]2])/\[Rho]0[]^3 + 
   (m*CBxux[-\[Alpha]2]*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1Bu[\[Alpha]2])/
    \[Rho]0[]^3 + (m*ChrBxx[-\[Nu]2]*Chruxx[]*hR1Bu[-\[Mu]2])/
    (2*\[Rho]0[]^3) + (m*Chruxx[]*ChrxBx[-\[Nu]2]*hR1Bu[-\[Mu]2])/
    \[Rho]0[]^3 - (m*ChruBx[-\[Nu]2]*Chrxxx[]*hR1Bu[-\[Mu]2])/\[Rho]0[]^3 + 
   (m*Chruxxx[]*dx[-\[Nu]2]*hR1Bu[-\[Mu]2])/(3*\[Rho]0[]^3) + 
   (m*ChrBxx[-\[Mu]2]*Chruxx[]*hR1Bu[-\[Nu]2])/(2*\[Rho]0[]^3) + 
   (m*Chruxx[]*ChrxBx[-\[Mu]2]*hR1Bu[-\[Nu]2])/\[Rho]0[]^3 - 
   (m*ChruBx[-\[Mu]2]*Chrxxx[]*hR1Bu[-\[Nu]2])/\[Rho]0[]^3 + 
   (m*Chruxxx[]*dx[-\[Mu]2]*hR1Bu[-\[Nu]2])/(3*\[Rho]0[]^3) + 
   (m*Chruxx[]*dx[-\[Nu]2]*hR1Bux[-\[Mu]2])/(2*\[Rho]0[]^3) + 
   (m*Chruxx[]*dx[-\[Mu]2]*hR1Bux[-\[Nu]2])/(2*\[Rho]0[]^3) + 
   (m*ChrBxB[\[Alpha]2, -\[Nu]2]*ChrBxx[-\[Mu]2]*hR1Bx[-\[Alpha]2])/
    \[Rho]0[]^3 + (m*ChrBxB[\[Alpha]2, -\[Mu]2]*ChrBxx[-\[Nu]2]*
     hR1Bx[-\[Alpha]2])/\[Rho]0[]^3 + 
   (2*m*ChrBxB[\[Alpha]2, -\[Nu]2]*ChrxBx[-\[Mu]2]*hR1Bx[-\[Alpha]2])/
    \[Rho]0[]^3 + (2*m*ChrBxB[\[Alpha]2, -\[Mu]2]*ChrxBx[-\[Nu]2]*
     hR1Bx[-\[Alpha]2])/\[Rho]0[]^3 - 
   (m*CBxBx[-\[Nu]2, \[Alpha]2]*dx[-\[Mu]2]*hR1Bx[-\[Alpha]2])/\[Rho]0[]^3 - 
   (m*CBxBx[-\[Mu]2, \[Alpha]2]*dx[-\[Nu]2]*hR1Bx[-\[Alpha]2])/\[Rho]0[]^3 + 
   (2*m*CBuxu[-\[Alpha]2]*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1Bx[\[Alpha]2])/
    (3*\[Rho]0[]^3) + (m*ChrBxx[\[Alpha]2]*ChristoffelCD2[\[Beta]2, -\[Nu]2, 
      -\[Alpha]2]*dx[-\[Mu]2]*hR1Bx[-\[Beta]2])/\[Rho]0[]^3 + 
   (m*ChrBxx[\[Alpha]2]*ChristoffelCD2[\[Beta]2, -\[Mu]2, -\[Alpha]2]*
     dx[-\[Nu]2]*hR1Bx[-\[Beta]2])/\[Rho]0[]^3 + 
   (m*ChrBxB[\[Alpha]2, -\[Nu]2]*ChrBxx[-\[Alpha]2]*hR1Bx[-\[Mu]2])/
    \[Rho]0[]^3 + (m*ChrBxB[-\[Nu]2, -\[Alpha]2]*ChrBxx[\[Alpha]2]*
     hR1Bx[-\[Mu]2])/(3*\[Rho]0[]^3) + 
   (m*ChruBx[-\[Nu]2]*Chruxx[]*hR1Bx[-\[Mu]2])/\[Rho]0[]^3 + 
   (m*ChrBxx[\[Alpha]2]*ChrxBB[-\[Nu]2, -\[Alpha]2]*hR1Bx[-\[Mu]2])/
    \[Rho]0[]^3 + (m*ChrxxxB[-\[Nu]2]*hR1Bx[-\[Mu]2])/\[Rho]0[]^3 + 
   (m*Cuxux[]*dx[-\[Nu]2]*hR1Bx[-\[Mu]2])/(3*\[Rho]0[]^3) + 
   (m*ChrBxB[\[Alpha]2, -\[Mu]2]*ChrBxx[-\[Alpha]2]*hR1Bx[-\[Nu]2])/
    \[Rho]0[]^3 + (m*ChrBxB[-\[Mu]2, -\[Alpha]2]*ChrBxx[\[Alpha]2]*
     hR1Bx[-\[Nu]2])/(3*\[Rho]0[]^3) + 
   (m*ChruBx[-\[Mu]2]*Chruxx[]*hR1Bx[-\[Nu]2])/\[Rho]0[]^3 + 
   (m*ChrBxx[\[Alpha]2]*ChrxBB[-\[Mu]2, -\[Alpha]2]*hR1Bx[-\[Nu]2])/
    \[Rho]0[]^3 + (m*ChrxxxB[-\[Mu]2]*hR1Bx[-\[Nu]2])/\[Rho]0[]^3 + 
   (m*Cuxux[]*dx[-\[Mu]2]*hR1Bx[-\[Nu]2])/(3*\[Rho]0[]^3) - 
   (m*Chruxx[]*dx[-\[Nu]2]*hR1Bxu[-\[Mu]2])/(2*\[Rho]0[]^3) - 
   (m*Chruxx[]*dx[-\[Mu]2]*hR1Bxu[-\[Nu]2])/(2*\[Rho]0[]^3) + 
   (m*ChrBxB[\[Alpha]2, -\[Nu]2]*dx[-\[Mu]2]*hR1Bxx[-\[Alpha]2])/
    \[Rho]0[]^3 + (m*ChrBxB[\[Alpha]2, -\[Mu]2]*dx[-\[Nu]2]*
     hR1Bxx[-\[Alpha]2])/\[Rho]0[]^3 + (m*ChrBxx[-\[Nu]2]*hR1Bxx[-\[Mu]2])/
    (2*\[Rho]0[]^3) + (m*ChrxBx[-\[Nu]2]*hR1Bxx[-\[Mu]2])/\[Rho]0[]^3 + 
   (m*ChrBxx[-\[Mu]2]*hR1Bxx[-\[Nu]2])/(2*\[Rho]0[]^3) + 
   (m*ChrxBx[-\[Mu]2]*hR1Bxx[-\[Nu]2])/\[Rho]0[]^3 + 
   (m*dx[-\[Nu]2]*hR1Bxxx[-\[Mu]2])/(3*\[Rho]0[]^3) + 
   (m*dx[-\[Mu]2]*hR1Bxxx[-\[Nu]2])/(3*\[Rho]0[]^3) + 
   (m*ChruBx[-\[Nu]2]*Chruxx[]*dx[-\[Mu]2]*hR1uu[])/\[Rho]0[]^3 + 
   (m*ChruBx[-\[Mu]2]*Chruxx[]*dx[-\[Nu]2]*hR1uu[])/\[Rho]0[]^3 + 
   (m*Cuxux[]*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1uu[])/(3*\[Rho]0[]^3) - 
   (m*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1uuxx[])/(6*\[Rho]0[]^3) + 
   (m*ChrBxx[-\[Nu]2]*ChruBx[-\[Mu]2]*hR1ux[])/\[Rho]0[]^3 + 
   (m*ChrBxx[-\[Mu]2]*ChruBx[-\[Nu]2]*hR1ux[])/\[Rho]0[]^3 + 
   (2*m*ChruBx[-\[Nu]2]*ChrxBx[-\[Mu]2]*hR1ux[])/\[Rho]0[]^3 + 
   (2*m*ChruBx[-\[Mu]2]*ChrxBx[-\[Nu]2]*hR1ux[])/\[Rho]0[]^3 - 
   (2*m*CBxux[-\[Nu]2]*dx[-\[Mu]2]*hR1ux[])/(3*\[Rho]0[]^3) + 
   (m*ChrBxx[\[Alpha]2]*ChruBB[-\[Nu]2, -\[Alpha]2]*dx[-\[Mu]2]*hR1ux[])/
    \[Rho]0[]^3 + (m*ChruxxB[-\[Nu]2]*dx[-\[Mu]2]*hR1ux[])/\[Rho]0[]^3 - 
   (2*m*CBxux[-\[Mu]2]*dx[-\[Nu]2]*hR1ux[])/(3*\[Rho]0[]^3) + 
   (m*ChrBxx[\[Alpha]2]*ChruBB[-\[Mu]2, -\[Alpha]2]*dx[-\[Nu]2]*hR1ux[])/
    \[Rho]0[]^3 + (m*ChruxxB[-\[Mu]2]*dx[-\[Nu]2]*hR1ux[])/\[Rho]0[]^3 + 
   (m*Chruxx[]*dx[-\[Nu]2]*hR1uxB[-\[Mu]2])/(2*\[Rho]0[]^3) + 
   (m*Chruxx[]*dx[-\[Mu]2]*hR1uxB[-\[Nu]2])/(2*\[Rho]0[]^3) + 
   (m*ChruBx[-\[Nu]2]*dx[-\[Mu]2]*hR1uxx[])/\[Rho]0[]^3 + 
   (m*ChruBx[-\[Mu]2]*dx[-\[Nu]2]*hR1uxx[])/\[Rho]0[]^3 + 
   (m*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1uxxu[])/(3*\[Rho]0[]^3) + 
   (m*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1xBxB[\[Alpha]2, -\[Alpha]2])/
    (3*\[Rho]0[]^3) - (m*ChruBx[-\[Mu]2]*ChruBx[-\[Nu]2]*hR1xx[])/
    \[Rho]0[]^3 - (m*CBuxu[-\[Nu]2]*dx[-\[Mu]2]*hR1xx[])/(3*\[Rho]0[]^3) - 
   (m*CBuxu[-\[Mu]2]*dx[-\[Nu]2]*hR1xx[])/(3*\[Rho]0[]^3) + 
   (m*ChrBxB[\[Alpha]2, -\[Nu]2]*dx[-\[Mu]2]*hR1xxB[-\[Alpha]2])/
    (2*\[Rho]0[]^3) + (m*ChrBxB[\[Alpha]2, -\[Mu]2]*dx[-\[Nu]2]*
     hR1xxB[-\[Alpha]2])/(2*\[Rho]0[]^3) + 
   (m*ChrBxx[-\[Nu]2]*hR1xxB[-\[Mu]2])/(4*\[Rho]0[]^3) + 
   (m*ChrxBx[-\[Nu]2]*hR1xxB[-\[Mu]2])/(2*\[Rho]0[]^3) + 
   (m*ChrBxx[-\[Mu]2]*hR1xxB[-\[Nu]2])/(4*\[Rho]0[]^3) + 
   (m*ChrxBx[-\[Mu]2]*hR1xxB[-\[Nu]2])/(2*\[Rho]0[]^3) - 
   (m*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1xxBB[\[Alpha]2, -\[Alpha]2])/
    (6*\[Rho]0[]^3) + (m*dx[-\[Nu]2]*hR1xxBx[-\[Mu]2])/(3*\[Rho]0[]^3) + 
   (m*dx[-\[Mu]2]*hR1xxBx[-\[Nu]2])/(3*\[Rho]0[]^3) - 
   (m*ChruBx[-\[Nu]2]*dx[-\[Mu]2]*hR1xxu[])/(2*\[Rho]0[]^3) - 
   (m*ChruBx[-\[Mu]2]*dx[-\[Nu]2]*hR1xxu[])/(2*\[Rho]0[]^3) - 
   (m*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1xxuu[])/(6*\[Rho]0[]^3) + 
   (m*ChrBxxx[\[Alpha]2]*hR1Bx[-\[Nu]2]*metric2[-\[Mu]2, -\[Alpha]2])/
    (3*\[Rho]0[]^3) + (m*ChrBxxx[\[Alpha]2]*hR1Bx[-\[Mu]2]*
     metric2[-\[Nu]2, -\[Alpha]2])/(3*\[Rho]0[]^3) + 
   (2*m*CBuBx[-\[Alpha]2, -\[Beta]2]*dx[-\[Mu]2]*dx[-\[Nu]2]*
     hR1[\[Alpha]2, \[Beta]2]*r0[])/(3*\[Rho]0[]^3) + 
   (m*ChrBxx[\[Alpha]2]*ChruBx[-\[Nu]2]*hR1[-\[Mu]2, -\[Alpha]2]*r0[])/
    \[Rho]0[]^3 - (2*m*CBxux[-\[Alpha]2]*dx[-\[Nu]2]*hR1[-\[Mu]2, \[Alpha]2]*
     r0[])/(3*\[Rho]0[]^3) + (m*ChrBxx[\[Alpha]2]*ChruBx[-\[Mu]2]*
     hR1[-\[Nu]2, -\[Alpha]2]*r0[])/\[Rho]0[]^3 - 
   (2*m*CBxux[-\[Alpha]2]*dx[-\[Mu]2]*hR1[-\[Nu]2, \[Alpha]2]*r0[])/
    (3*\[Rho]0[]^3) - (m*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1BBxu[\[Alpha]2, 
      -\[Alpha]2]*r0[])/(3*\[Rho]0[]^3) + 
   (m*ChrBxB[\[Alpha]2, -\[Nu]2]*ChrBxx[-\[Mu]2]*hR1Bu[-\[Alpha]2]*r0[])/
    \[Rho]0[]^3 + (m*ChrBxB[\[Alpha]2, -\[Mu]2]*ChrBxx[-\[Nu]2]*
     hR1Bu[-\[Alpha]2]*r0[])/\[Rho]0[]^3 + 
   (2*m*ChrBxB[\[Alpha]2, -\[Nu]2]*ChrxBx[-\[Mu]2]*hR1Bu[-\[Alpha]2]*r0[])/
    \[Rho]0[]^3 + (2*m*ChrBxB[\[Alpha]2, -\[Mu]2]*ChrxBx[-\[Nu]2]*
     hR1Bu[-\[Alpha]2]*r0[])/\[Rho]0[]^3 - 
   (m*CBxBx[-\[Nu]2, \[Alpha]2]*dx[-\[Mu]2]*hR1Bu[-\[Alpha]2]*r0[])/
    \[Rho]0[]^3 - (m*CBxBx[-\[Mu]2, \[Alpha]2]*dx[-\[Nu]2]*hR1Bu[-\[Alpha]2]*
     r0[])/\[Rho]0[]^3 - (m*CBuxu[-\[Alpha]2]*dx[-\[Mu]2]*dx[-\[Nu]2]*
     hR1Bu[\[Alpha]2]*r0[])/(3*\[Rho]0[]^3) + 
   (m*ChrBxx[\[Alpha]2]*ChristoffelCD2[\[Beta]2, -\[Nu]2, -\[Alpha]2]*
     dx[-\[Mu]2]*hR1Bu[-\[Beta]2]*r0[])/\[Rho]0[]^3 + 
   (m*ChrBxx[\[Alpha]2]*ChristoffelCD2[\[Beta]2, -\[Mu]2, -\[Alpha]2]*
     dx[-\[Nu]2]*hR1Bu[-\[Beta]2]*r0[])/\[Rho]0[]^3 + 
   (m*ChrBxB[\[Alpha]2, -\[Nu]2]*ChrBxx[-\[Alpha]2]*hR1Bu[-\[Mu]2]*r0[])/
    \[Rho]0[]^3 + (m*ChrBxB[-\[Nu]2, -\[Alpha]2]*ChrBxx[\[Alpha]2]*
     hR1Bu[-\[Mu]2]*r0[])/(3*\[Rho]0[]^3) + 
   (m*ChruBx[-\[Nu]2]*Chruxx[]*hR1Bu[-\[Mu]2]*r0[])/\[Rho]0[]^3 + 
   (m*ChrBxx[\[Alpha]2]*ChrxBB[-\[Nu]2, -\[Alpha]2]*hR1Bu[-\[Mu]2]*r0[])/
    \[Rho]0[]^3 + (m*ChrxxxB[-\[Nu]2]*hR1Bu[-\[Mu]2]*r0[])/\[Rho]0[]^3 - 
   (m*Cuxux[]*dx[-\[Nu]2]*hR1Bu[-\[Mu]2]*r0[])/(3*\[Rho]0[]^3) + 
   (m*ChrBxB[\[Alpha]2, -\[Mu]2]*ChrBxx[-\[Alpha]2]*hR1Bu[-\[Nu]2]*r0[])/
    \[Rho]0[]^3 + (m*ChrBxB[-\[Mu]2, -\[Alpha]2]*ChrBxx[\[Alpha]2]*
     hR1Bu[-\[Nu]2]*r0[])/(3*\[Rho]0[]^3) + 
   (m*ChruBx[-\[Mu]2]*Chruxx[]*hR1Bu[-\[Nu]2]*r0[])/\[Rho]0[]^3 + 
   (m*ChrBxx[\[Alpha]2]*ChrxBB[-\[Mu]2, -\[Alpha]2]*hR1Bu[-\[Nu]2]*r0[])/
    \[Rho]0[]^3 + (m*ChrxxxB[-\[Mu]2]*hR1Bu[-\[Nu]2]*r0[])/\[Rho]0[]^3 - 
   (m*Cuxux[]*dx[-\[Mu]2]*hR1Bu[-\[Nu]2]*r0[])/(3*\[Rho]0[]^3) - 
   (m*Chruxx[]*dx[-\[Nu]2]*hR1Buu[-\[Mu]2]*r0[])/\[Rho]0[]^3 - 
   (m*Chruxx[]*dx[-\[Mu]2]*hR1Buu[-\[Nu]2]*r0[])/\[Rho]0[]^3 + 
   (m*ChrBxB[\[Alpha]2, -\[Nu]2]*dx[-\[Mu]2]*hR1Bux[-\[Alpha]2]*r0[])/
    \[Rho]0[]^3 + (m*ChrBxB[\[Alpha]2, -\[Mu]2]*dx[-\[Nu]2]*
     hR1Bux[-\[Alpha]2]*r0[])/\[Rho]0[]^3 + 
   (m*ChrBxx[-\[Nu]2]*hR1Bux[-\[Mu]2]*r0[])/(2*\[Rho]0[]^3) + 
   (m*ChrxBx[-\[Nu]2]*hR1Bux[-\[Mu]2]*r0[])/\[Rho]0[]^3 + 
   (m*ChrBxx[-\[Mu]2]*hR1Bux[-\[Nu]2]*r0[])/(2*\[Rho]0[]^3) + 
   (m*ChrxBx[-\[Mu]2]*hR1Bux[-\[Nu]2]*r0[])/\[Rho]0[]^3 + 
   (m*dx[-\[Nu]2]*hR1Buxx[-\[Mu]2]*r0[])/(3*\[Rho]0[]^3) + 
   (m*dx[-\[Mu]2]*hR1Buxx[-\[Nu]2]*r0[])/(3*\[Rho]0[]^3) + 
   (2*m*ChrBxB[\[Alpha]2, -\[Nu]2]*ChruBx[-\[Mu]2]*hR1Bx[-\[Alpha]2]*r0[])/
    \[Rho]0[]^3 + (2*m*ChrBxB[\[Alpha]2, -\[Mu]2]*ChruBx[-\[Nu]2]*
     hR1Bx[-\[Alpha]2]*r0[])/\[Rho]0[]^3 - 
   (m*CBBxu[-\[Nu]2, -\[Alpha]2]*dx[-\[Mu]2]*hR1Bx[\[Alpha]2]*r0[])/
    \[Rho]0[]^3 - (m*CBBxu[-\[Mu]2, -\[Alpha]2]*dx[-\[Nu]2]*hR1Bx[\[Alpha]2]*
     r0[])/\[Rho]0[]^3 - (2*m*CBxux[-\[Nu]2]*hR1Bx[-\[Mu]2]*r0[])/
    (3*\[Rho]0[]^3) + (m*ChrBxx[\[Alpha]2]*ChruBB[-\[Nu]2, -\[Alpha]2]*
     hR1Bx[-\[Mu]2]*r0[])/\[Rho]0[]^3 + 
   (m*ChruxxB[-\[Nu]2]*hR1Bx[-\[Mu]2]*r0[])/\[Rho]0[]^3 - 
   (2*m*CBxux[-\[Mu]2]*hR1Bx[-\[Nu]2]*r0[])/(3*\[Rho]0[]^3) + 
   (m*ChrBxx[\[Alpha]2]*ChruBB[-\[Mu]2, -\[Alpha]2]*hR1Bx[-\[Nu]2]*r0[])/
    \[Rho]0[]^3 + (m*ChruxxB[-\[Mu]2]*hR1Bx[-\[Nu]2]*r0[])/\[Rho]0[]^3 - 
   (m*ChrBxB[\[Alpha]2, -\[Nu]2]*dx[-\[Mu]2]*hR1Bxu[-\[Alpha]2]*r0[])/
    \[Rho]0[]^3 - (m*ChrBxB[\[Alpha]2, -\[Mu]2]*dx[-\[Nu]2]*
     hR1Bxu[-\[Alpha]2]*r0[])/\[Rho]0[]^3 - 
   (m*ChrBxx[-\[Nu]2]*hR1Bxu[-\[Mu]2]*r0[])/(2*\[Rho]0[]^3) - 
   (m*ChrxBx[-\[Nu]2]*hR1Bxu[-\[Mu]2]*r0[])/\[Rho]0[]^3 - 
   (m*ChrBxx[-\[Mu]2]*hR1Bxu[-\[Nu]2]*r0[])/(2*\[Rho]0[]^3) - 
   (m*ChrxBx[-\[Mu]2]*hR1Bxu[-\[Nu]2]*r0[])/\[Rho]0[]^3 + 
   (m*dx[-\[Nu]2]*hR1Bxux[-\[Mu]2]*r0[])/(3*\[Rho]0[]^3) + 
   (m*dx[-\[Mu]2]*hR1Bxux[-\[Nu]2]*r0[])/(3*\[Rho]0[]^3) + 
   (m*ChruBx[-\[Nu]2]*hR1Bxx[-\[Mu]2]*r0[])/\[Rho]0[]^3 + 
   (m*ChruBx[-\[Mu]2]*hR1Bxx[-\[Nu]2]*r0[])/\[Rho]0[]^3 - 
   (2*m*dx[-\[Nu]2]*hR1Bxxu[-\[Mu]2]*r0[])/(3*\[Rho]0[]^3) - 
   (2*m*dx[-\[Mu]2]*hR1Bxxu[-\[Nu]2]*r0[])/(3*\[Rho]0[]^3) + 
   (m*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1uBxB[\[Alpha]2, -\[Alpha]2]*r0[])/
    (3*\[Rho]0[]^3) + (m*ChrBxx[-\[Nu]2]*ChruBx[-\[Mu]2]*hR1uu[]*r0[])/
    \[Rho]0[]^3 + (m*ChrBxx[-\[Mu]2]*ChruBx[-\[Nu]2]*hR1uu[]*r0[])/
    \[Rho]0[]^3 + (2*m*ChruBx[-\[Nu]2]*ChrxBx[-\[Mu]2]*hR1uu[]*r0[])/
    \[Rho]0[]^3 + (2*m*ChruBx[-\[Mu]2]*ChrxBx[-\[Nu]2]*hR1uu[]*r0[])/
    \[Rho]0[]^3 - (2*m*CBxux[-\[Nu]2]*dx[-\[Mu]2]*hR1uu[]*r0[])/
    (3*\[Rho]0[]^3) + (m*ChrBxx[\[Alpha]2]*ChruBB[-\[Nu]2, -\[Alpha]2]*
     dx[-\[Mu]2]*hR1uu[]*r0[])/\[Rho]0[]^3 + 
   (m*ChruxxB[-\[Nu]2]*dx[-\[Mu]2]*hR1uu[]*r0[])/\[Rho]0[]^3 - 
   (2*m*CBxux[-\[Mu]2]*dx[-\[Nu]2]*hR1uu[]*r0[])/(3*\[Rho]0[]^3) + 
   (m*ChrBxx[\[Alpha]2]*ChruBB[-\[Mu]2, -\[Alpha]2]*dx[-\[Nu]2]*hR1uu[]*r0[])/
    \[Rho]0[]^3 + (m*ChruxxB[-\[Mu]2]*dx[-\[Nu]2]*hR1uu[]*r0[])/\[Rho]0[]^3 + 
   (m*Chruxx[]*dx[-\[Nu]2]*hR1uuB[-\[Mu]2]*r0[])/(2*\[Rho]0[]^3) + 
   (m*Chruxx[]*dx[-\[Mu]2]*hR1uuB[-\[Nu]2]*r0[])/(2*\[Rho]0[]^3) - 
   (m*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1uuux[]*r0[])/(6*\[Rho]0[]^3) + 
   (m*ChruBx[-\[Nu]2]*dx[-\[Mu]2]*hR1uux[]*r0[])/\[Rho]0[]^3 + 
   (m*ChruBx[-\[Mu]2]*dx[-\[Nu]2]*hR1uux[]*r0[])/\[Rho]0[]^3 + 
   (m*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1uuxu[]*r0[])/(6*\[Rho]0[]^3) + 
   (2*m*ChruBx[-\[Mu]2]*ChruBx[-\[Nu]2]*hR1ux[]*r0[])/\[Rho]0[]^3 - 
   (2*m*CBuxu[-\[Nu]2]*dx[-\[Mu]2]*hR1ux[]*r0[])/\[Rho]0[]^3 - 
   (2*m*CBuxu[-\[Mu]2]*dx[-\[Nu]2]*hR1ux[]*r0[])/\[Rho]0[]^3 + 
   (m*ChrBxB[\[Alpha]2, -\[Nu]2]*dx[-\[Mu]2]*hR1uxB[-\[Alpha]2]*r0[])/
    \[Rho]0[]^3 + (m*ChrBxB[\[Alpha]2, -\[Mu]2]*dx[-\[Nu]2]*
     hR1uxB[-\[Alpha]2]*r0[])/\[Rho]0[]^3 + 
   (m*ChrBxx[-\[Nu]2]*hR1uxB[-\[Mu]2]*r0[])/(2*\[Rho]0[]^3) + 
   (m*ChrxBx[-\[Nu]2]*hR1uxB[-\[Mu]2]*r0[])/\[Rho]0[]^3 + 
   (m*ChrBxx[-\[Mu]2]*hR1uxB[-\[Nu]2]*r0[])/(2*\[Rho]0[]^3) + 
   (m*ChrxBx[-\[Mu]2]*hR1uxB[-\[Nu]2]*r0[])/\[Rho]0[]^3 - 
   (m*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1uxBB[\[Alpha]2, -\[Alpha]2]*r0[])/
    (3*\[Rho]0[]^3) + (2*m*dx[-\[Nu]2]*hR1uxBx[-\[Mu]2]*r0[])/
    (3*\[Rho]0[]^3) + (2*m*dx[-\[Mu]2]*hR1uxBx[-\[Nu]2]*r0[])/
    (3*\[Rho]0[]^3) - (2*m*ChruBx[-\[Nu]2]*dx[-\[Mu]2]*hR1uxu[]*r0[])/
    \[Rho]0[]^3 - (2*m*ChruBx[-\[Mu]2]*dx[-\[Nu]2]*hR1uxu[]*r0[])/
    \[Rho]0[]^3 + (m*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1xBuB[\[Alpha]2, -\[Alpha]2]*
     r0[])/(3*\[Rho]0[]^3) + (m*ChruBx[-\[Nu]2]*hR1xxB[-\[Mu]2]*r0[])/
    (2*\[Rho]0[]^3) + (m*ChruBx[-\[Mu]2]*hR1xxB[-\[Nu]2]*r0[])/
    (2*\[Rho]0[]^3) - (m*dx[-\[Nu]2]*hR1xxBu[-\[Mu]2]*r0[])/(6*\[Rho]0[]^3) - 
   (m*dx[-\[Mu]2]*hR1xxBu[-\[Nu]2]*r0[])/(6*\[Rho]0[]^3) + 
   (m*ChrBxxx[\[Alpha]2]*hR1Bu[-\[Nu]2]*metric2[-\[Mu]2, -\[Alpha]2]*r0[])/
    (3*\[Rho]0[]^3) + (m*ChrBxxx[\[Alpha]2]*hR1Bu[-\[Mu]2]*
     metric2[-\[Nu]2, -\[Alpha]2]*r0[])/(3*\[Rho]0[]^3) + 
   (m*CBuBu[-\[Alpha]2, -\[Beta]2]*dx[-\[Mu]2]*dx[-\[Nu]2]*
     hR1[\[Alpha]2, \[Beta]2]*r0[]^2)/(3*\[Rho]0[]^3) + 
   (m*CBuxu[-\[Alpha]2]*dx[-\[Nu]2]*hR1[-\[Mu]2, \[Alpha]2]*r0[]^2)/
    (3*\[Rho]0[]^3) + (m*CBuxu[-\[Alpha]2]*dx[-\[Mu]2]*
     hR1[-\[Nu]2, \[Alpha]2]*r0[]^2)/(3*\[Rho]0[]^3) - 
   (m*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1BBuu[\[Alpha]2, -\[Alpha]2]*r0[]^2)/
    (6*\[Rho]0[]^3) + (2*m*ChrBxB[\[Alpha]2, -\[Nu]2]*ChruBx[-\[Mu]2]*
     hR1Bu[-\[Alpha]2]*r0[]^2)/\[Rho]0[]^3 + 
   (2*m*ChrBxB[\[Alpha]2, -\[Mu]2]*ChruBx[-\[Nu]2]*hR1Bu[-\[Alpha]2]*r0[]^2)/
    \[Rho]0[]^3 - (m*CBBxu[-\[Nu]2, -\[Alpha]2]*dx[-\[Mu]2]*hR1Bu[\[Alpha]2]*
     r0[]^2)/\[Rho]0[]^3 - (m*CBBxu[-\[Mu]2, -\[Alpha]2]*dx[-\[Nu]2]*
     hR1Bu[\[Alpha]2]*r0[]^2)/\[Rho]0[]^3 - 
   (2*m*CBxux[-\[Nu]2]*hR1Bu[-\[Mu]2]*r0[]^2)/(3*\[Rho]0[]^3) + 
   (m*ChrBxx[\[Alpha]2]*ChruBB[-\[Nu]2, -\[Alpha]2]*hR1Bu[-\[Mu]2]*r0[]^2)/
    \[Rho]0[]^3 + (m*ChruxxB[-\[Nu]2]*hR1Bu[-\[Mu]2]*r0[]^2)/\[Rho]0[]^3 - 
   (2*m*CBxux[-\[Mu]2]*hR1Bu[-\[Nu]2]*r0[]^2)/(3*\[Rho]0[]^3) + 
   (m*ChrBxx[\[Alpha]2]*ChruBB[-\[Mu]2, -\[Alpha]2]*hR1Bu[-\[Nu]2]*r0[]^2)/
    \[Rho]0[]^3 + (m*ChruxxB[-\[Mu]2]*hR1Bu[-\[Nu]2]*r0[]^2)/\[Rho]0[]^3 - 
   (m*ChrBxB[\[Alpha]2, -\[Nu]2]*dx[-\[Mu]2]*hR1Buu[-\[Alpha]2]*r0[]^2)/
    \[Rho]0[]^3 - (m*ChrBxB[\[Alpha]2, -\[Mu]2]*dx[-\[Nu]2]*
     hR1Buu[-\[Alpha]2]*r0[]^2)/\[Rho]0[]^3 - 
   (m*ChrBxx[-\[Nu]2]*hR1Buu[-\[Mu]2]*r0[]^2)/(2*\[Rho]0[]^3) - 
   (m*ChrxBx[-\[Nu]2]*hR1Buu[-\[Mu]2]*r0[]^2)/\[Rho]0[]^3 - 
   (m*ChrBxx[-\[Mu]2]*hR1Buu[-\[Nu]2]*r0[]^2)/(2*\[Rho]0[]^3) - 
   (m*ChrxBx[-\[Mu]2]*hR1Buu[-\[Nu]2]*r0[]^2)/\[Rho]0[]^3 + 
   (m*dx[-\[Nu]2]*hR1Buux[-\[Mu]2]*r0[]^2)/(3*\[Rho]0[]^3) + 
   (m*dx[-\[Mu]2]*hR1Buux[-\[Nu]2]*r0[]^2)/(3*\[Rho]0[]^3) + 
   (m*ChruBx[-\[Nu]2]*hR1Bux[-\[Mu]2]*r0[]^2)/\[Rho]0[]^3 + 
   (m*ChruBx[-\[Mu]2]*hR1Bux[-\[Nu]2]*r0[]^2)/\[Rho]0[]^3 - 
   (2*m*dx[-\[Nu]2]*hR1Buxu[-\[Mu]2]*r0[]^2)/(3*\[Rho]0[]^3) - 
   (2*m*dx[-\[Mu]2]*hR1Buxu[-\[Nu]2]*r0[]^2)/(3*\[Rho]0[]^3) - 
   (2*m*CBuxu[-\[Nu]2]*hR1Bx[-\[Mu]2]*r0[]^2)/(3*\[Rho]0[]^3) - 
   (2*m*CBuxu[-\[Mu]2]*hR1Bx[-\[Nu]2]*r0[]^2)/(3*\[Rho]0[]^3) - 
   (m*ChruBx[-\[Nu]2]*hR1Bxu[-\[Mu]2]*r0[]^2)/\[Rho]0[]^3 - 
   (m*ChruBx[-\[Mu]2]*hR1Bxu[-\[Nu]2]*r0[]^2)/\[Rho]0[]^3 + 
   (m*dx[-\[Nu]2]*hR1Bxuu[-\[Mu]2]*r0[]^2)/(3*\[Rho]0[]^3) + 
   (m*dx[-\[Mu]2]*hR1Bxuu[-\[Nu]2]*r0[]^2)/(3*\[Rho]0[]^3) + 
   (m*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1uBuB[\[Alpha]2, -\[Alpha]2]*r0[]^2)/
    (3*\[Rho]0[]^3) + (3*m*ChruBx[-\[Mu]2]*ChruBx[-\[Nu]2]*hR1uu[]*r0[]^2)/
    \[Rho]0[]^3 - (5*m*CBuxu[-\[Nu]2]*dx[-\[Mu]2]*hR1uu[]*r0[]^2)/
    (3*\[Rho]0[]^3) - (5*m*CBuxu[-\[Mu]2]*dx[-\[Nu]2]*hR1uu[]*r0[]^2)/
    (3*\[Rho]0[]^3) + (m*ChrBxB[\[Alpha]2, -\[Nu]2]*dx[-\[Mu]2]*
     hR1uuB[-\[Alpha]2]*r0[]^2)/(2*\[Rho]0[]^3) + 
   (m*ChrBxB[\[Alpha]2, -\[Mu]2]*dx[-\[Nu]2]*hR1uuB[-\[Alpha]2]*r0[]^2)/
    (2*\[Rho]0[]^3) + (m*ChrBxx[-\[Nu]2]*hR1uuB[-\[Mu]2]*r0[]^2)/
    (4*\[Rho]0[]^3) + (m*ChrxBx[-\[Nu]2]*hR1uuB[-\[Mu]2]*r0[]^2)/
    (2*\[Rho]0[]^3) + (m*ChrBxx[-\[Mu]2]*hR1uuB[-\[Nu]2]*r0[]^2)/
    (4*\[Rho]0[]^3) + (m*ChrxBx[-\[Mu]2]*hR1uuB[-\[Nu]2]*r0[]^2)/
    (2*\[Rho]0[]^3) - (m*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1uuBB[\[Alpha]2, 
      -\[Alpha]2]*r0[]^2)/(6*\[Rho]0[]^3) + 
   (m*dx[-\[Nu]2]*hR1uuBx[-\[Mu]2]*r0[]^2)/(3*\[Rho]0[]^3) + 
   (m*dx[-\[Mu]2]*hR1uuBx[-\[Nu]2]*r0[]^2)/(3*\[Rho]0[]^3) - 
   (3*m*ChruBx[-\[Nu]2]*dx[-\[Mu]2]*hR1uuu[]*r0[]^2)/(2*\[Rho]0[]^3) - 
   (3*m*ChruBx[-\[Mu]2]*dx[-\[Nu]2]*hR1uuu[]*r0[]^2)/(2*\[Rho]0[]^3) + 
   (m*ChruBx[-\[Nu]2]*hR1uxB[-\[Mu]2]*r0[]^2)/\[Rho]0[]^3 + 
   (m*ChruBx[-\[Mu]2]*hR1uxB[-\[Nu]2]*r0[]^2)/\[Rho]0[]^3 - 
   (m*dx[-\[Nu]2]*hR1uxBu[-\[Mu]2]*r0[]^2)/(3*\[Rho]0[]^3) - 
   (m*dx[-\[Mu]2]*hR1uxBu[-\[Nu]2]*r0[]^2)/(3*\[Rho]0[]^3) - 
   (2*m*CBuxu[-\[Nu]2]*hR1Bu[-\[Mu]2]*r0[]^3)/(3*\[Rho]0[]^3) - 
   (2*m*CBuxu[-\[Mu]2]*hR1Bu[-\[Nu]2]*r0[]^3)/(3*\[Rho]0[]^3) - 
   (m*ChruBx[-\[Nu]2]*hR1Buu[-\[Mu]2]*r0[]^3)/\[Rho]0[]^3 - 
   (m*ChruBx[-\[Mu]2]*hR1Buu[-\[Nu]2]*r0[]^3)/\[Rho]0[]^3 + 
   (m*dx[-\[Nu]2]*hR1Buuu[-\[Mu]2]*r0[]^3)/(3*\[Rho]0[]^3) + 
   (m*dx[-\[Mu]2]*hR1Buuu[-\[Nu]2]*r0[]^3)/(3*\[Rho]0[]^3) + 
   (m*ChruBx[-\[Nu]2]*hR1uuB[-\[Mu]2]*r0[]^3)/(2*\[Rho]0[]^3) + 
   (m*ChruBx[-\[Mu]2]*hR1uuB[-\[Nu]2]*r0[]^3)/(2*\[Rho]0[]^3) - 
   (m*dx[-\[Nu]2]*hR1uuBu[-\[Mu]2]*r0[]^3)/(6*\[Rho]0[]^3) - 
   (m*dx[-\[Mu]2]*hR1uuBu[-\[Nu]2]*r0[]^3)/(6*\[Rho]0[]^3) + 
   (m*dx[-\[Nu]2]*hR1Bu[-\[Mu]2]*Scalar[ChrBxx[\[Alpha]2]*
       ChruBx[-\[Alpha]2]])/(3*\[Rho]0[]^3) + 
   (m*dx[-\[Mu]2]*hR1Bu[-\[Nu]2]*Scalar[ChrBxx[\[Alpha]2]*
       ChruBx[-\[Alpha]2]])/(3*\[Rho]0[]^3) + 
   (m*ChrBxx[\[Alpha]2]*Chruxx[]*hR1[-\[Nu]2, -\[Alpha]2]*u[-\[Mu]2])/
    (2*\[Rho]0[]^3) + (m*ChrBxx[\[Alpha]2]*ChrBxx[-\[Nu]2]*hR1Bu[-\[Alpha]2]*
     u[-\[Mu]2])/(2*\[Rho]0[]^3) + (m*ChrBxx[\[Alpha]2]*ChrxBx[-\[Nu]2]*
     hR1Bu[-\[Alpha]2]*u[-\[Mu]2])/\[Rho]0[]^3 - 
   (m*ChrBxB[\[Alpha]2, -\[Nu]2]*Chrxxx[]*hR1Bu[-\[Alpha]2]*u[-\[Mu]2])/
    \[Rho]0[]^3 + (m*ChrBxB[\[Alpha]2, -\[Beta]2]*ChrBxx[\[Beta]2]*
     dx[-\[Nu]2]*hR1Bu[-\[Alpha]2]*u[-\[Mu]2])/(3*\[Rho]0[]^3) + 
   (m*ChrBxxx[\[Alpha]2]*dx[-\[Nu]2]*hR1Bu[-\[Alpha]2]*u[-\[Mu]2])/
    (3*\[Rho]0[]^3) + (m*Chruxx[]^2*hR1Bu[-\[Nu]2]*u[-\[Mu]2])/
    (4*\[Rho]0[]^3) - (m*Chrxxxx[]*hR1Bu[-\[Nu]2]*u[-\[Mu]2])/
    (3*\[Rho]0[]^3) + (m*ChrBxx[\[Alpha]2]*dx[-\[Nu]2]*hR1Bux[-\[Alpha]2]*
     u[-\[Mu]2])/(2*\[Rho]0[]^3) - (m*Chrxxx[]*hR1Bux[-\[Nu]2]*u[-\[Mu]2])/
    (2*\[Rho]0[]^3) - (m*ChrBxx[\[Alpha]2]*ChruBx[-\[Nu]2]*hR1Bx[-\[Alpha]2]*
     u[-\[Mu]2])/\[Rho]0[]^3 + (m*ChrBxB[\[Alpha]2, -\[Nu]2]*Chruxx[]*
     hR1Bx[-\[Alpha]2]*u[-\[Mu]2])/\[Rho]0[]^3 - 
   (m*CBxux[-\[Alpha]2]*dx[-\[Nu]2]*hR1Bx[\[Alpha]2]*u[-\[Mu]2])/
    \[Rho]0[]^3 + (m*Chruxxx[]*hR1Bx[-\[Nu]2]*u[-\[Mu]2])/(3*\[Rho]0[]^3) - 
   (m*ChrBxx[\[Alpha]2]*dx[-\[Nu]2]*hR1Bxu[-\[Alpha]2]*u[-\[Mu]2])/
    (2*\[Rho]0[]^3) + (m*Chrxxx[]*hR1Bxu[-\[Nu]2]*u[-\[Mu]2])/
    (2*\[Rho]0[]^3) + (m*Chruxx[]*hR1Bxx[-\[Nu]2]*u[-\[Mu]2])/
    (2*\[Rho]0[]^3) + (m*ChrBxx[-\[Nu]2]*Chruxx[]*hR1uu[]*u[-\[Mu]2])/
    (2*\[Rho]0[]^3) + (m*Chruxx[]*ChrxBx[-\[Nu]2]*hR1uu[]*u[-\[Mu]2])/
    \[Rho]0[]^3 - (m*ChruBx[-\[Nu]2]*Chrxxx[]*hR1uu[]*u[-\[Mu]2])/
    \[Rho]0[]^3 + (m*Chruxxx[]*dx[-\[Nu]2]*hR1uu[]*u[-\[Mu]2])/
    (3*\[Rho]0[]^3) + (m*Chruxx[]*dx[-\[Nu]2]*hR1uux[]*u[-\[Mu]2])/
    (2*\[Rho]0[]^3) + (m*ChrBxB[\[Alpha]2, -\[Nu]2]*ChrBxx[-\[Alpha]2]*
     hR1ux[]*u[-\[Mu]2])/\[Rho]0[]^3 + 
   (m*ChrBxB[-\[Nu]2, -\[Alpha]2]*ChrBxx[\[Alpha]2]*hR1ux[]*u[-\[Mu]2])/
    (3*\[Rho]0[]^3) + (m*ChruBx[-\[Nu]2]*Chruxx[]*hR1ux[]*u[-\[Mu]2])/
    \[Rho]0[]^3 + (m*ChrBxx[\[Alpha]2]*ChrxBB[-\[Nu]2, -\[Alpha]2]*hR1ux[]*
     u[-\[Mu]2])/\[Rho]0[]^3 + (m*ChrxxxB[-\[Nu]2]*hR1ux[]*u[-\[Mu]2])/
    \[Rho]0[]^3 - (m*Cuxux[]*dx[-\[Nu]2]*hR1ux[]*u[-\[Mu]2])/
    (3*\[Rho]0[]^3) + (m*ChrBxx[\[Alpha]2]*dx[-\[Nu]2]*hR1uxB[-\[Alpha]2]*
     u[-\[Mu]2])/(2*\[Rho]0[]^3) - (m*Chrxxx[]*hR1uxB[-\[Nu]2]*u[-\[Mu]2])/
    (2*\[Rho]0[]^3) - (m*Chruxx[]*dx[-\[Nu]2]*hR1uxu[]*u[-\[Mu]2])/
    \[Rho]0[]^3 + (m*ChrBxx[-\[Nu]2]*hR1uxx[]*u[-\[Mu]2])/(2*\[Rho]0[]^3) + 
   (m*ChrxBx[-\[Nu]2]*hR1uxx[]*u[-\[Mu]2])/\[Rho]0[]^3 + 
   (m*dx[-\[Nu]2]*hR1uxxx[]*u[-\[Mu]2])/(3*\[Rho]0[]^3) + 
   (m*CBxux[-\[Nu]2]*hR1xx[]*u[-\[Mu]2])/\[Rho]0[]^3 - 
   (m*ChrBxx[\[Alpha]2]*ChruBB[-\[Nu]2, -\[Alpha]2]*hR1xx[]*u[-\[Mu]2])/
    (2*\[Rho]0[]^3) - (m*ChruxxB[-\[Nu]2]*hR1xx[]*u[-\[Mu]2])/
    (2*\[Rho]0[]^3) + (m*Chruxx[]*hR1xxB[-\[Nu]2]*u[-\[Mu]2])/
    (4*\[Rho]0[]^3) - (m*ChrBxx[-\[Nu]2]*hR1xxu[]*u[-\[Mu]2])/
    (4*\[Rho]0[]^3) - (m*ChrxBx[-\[Nu]2]*hR1xxu[]*u[-\[Mu]2])/
    (2*\[Rho]0[]^3) + (m*dx[-\[Nu]2]*hR1xxux[]*u[-\[Mu]2])/(3*\[Rho]0[]^3) - 
   (m*ChruBx[-\[Nu]2]*hR1xxx[]*u[-\[Mu]2])/(2*\[Rho]0[]^3) - 
   (m*dx[-\[Nu]2]*hR1xxxu[]*u[-\[Mu]2])/(2*\[Rho]0[]^3) + 
   (m*ChrBxxx[\[Alpha]2]*hR1ux[]*metric2[-\[Nu]2, -\[Alpha]2]*u[-\[Mu]2])/
    (3*\[Rho]0[]^3) + (m*ChrBxB[\[Alpha]2, -\[Nu]2]*ChrBxx[\[Beta]2]*
     hR1[-\[Alpha]2, -\[Beta]2]*r0[]*u[-\[Mu]2])/\[Rho]0[]^3 - 
   (m*Cuxux[]*dx[-\[Nu]2]*hR1[\[Alpha]2, -\[Alpha]2]*r0[]*u[-\[Mu]2])/
    (3*\[Rho]0[]^3) + (m*CBxBx[-\[Alpha]2, -\[Beta]2]*dx[-\[Nu]2]*
     hR1[\[Alpha]2, \[Beta]2]*r0[]*u[-\[Mu]2])/(3*\[Rho]0[]^3) + 
   (m*ChrBxB[\[Alpha]2, -\[Beta]2]*ChrBxx[\[Beta]2]*hR1[-\[Nu]2, -\[Alpha]2]*
     r0[]*u[-\[Mu]2])/(3*\[Rho]0[]^3) + 
   (m*ChrBxxx[\[Alpha]2]*hR1[-\[Nu]2, -\[Alpha]2]*r0[]*u[-\[Mu]2])/
    (3*\[Rho]0[]^3) - (m*dx[-\[Nu]2]*hR1BBxx[\[Alpha]2, -\[Alpha]2]*r0[]*
     u[-\[Mu]2])/(6*\[Rho]0[]^3) + (m*ChrBxx[\[Alpha]2]*ChruBx[-\[Nu]2]*
     hR1Bu[-\[Alpha]2]*r0[]*u[-\[Mu]2])/\[Rho]0[]^3 + 
   (m*ChrBxB[\[Alpha]2, -\[Nu]2]*Chruxx[]*hR1Bu[-\[Alpha]2]*r0[]*u[-\[Mu]2])/
    \[Rho]0[]^3 - (2*m*CBxux[-\[Alpha]2]*dx[-\[Nu]2]*hR1Bu[\[Alpha]2]*r0[]*
     u[-\[Mu]2])/(3*\[Rho]0[]^3) + (m*Chruxxx[]*hR1Bu[-\[Nu]2]*r0[]*
     u[-\[Mu]2])/(3*\[Rho]0[]^3) - (m*ChrBxx[\[Alpha]2]*dx[-\[Nu]2]*
     hR1Buu[-\[Alpha]2]*r0[]*u[-\[Mu]2])/\[Rho]0[]^3 + 
   (m*Chrxxx[]*hR1Buu[-\[Nu]2]*r0[]*u[-\[Mu]2])/\[Rho]0[]^3 + 
   (m*Chruxx[]*hR1Bux[-\[Nu]2]*r0[]*u[-\[Mu]2])/(2*\[Rho]0[]^3) - 
   (m*CBxBx[-\[Nu]2, \[Alpha]2]*hR1Bx[-\[Alpha]2]*r0[]*u[-\[Mu]2])/
    \[Rho]0[]^3 + (5*m*CBuxu[-\[Alpha]2]*dx[-\[Nu]2]*hR1Bx[\[Alpha]2]*r0[]*
     u[-\[Mu]2])/(3*\[Rho]0[]^3) + 
   (m*ChrBxx[\[Alpha]2]*ChristoffelCD2[\[Beta]2, -\[Nu]2, -\[Alpha]2]*
     hR1Bx[-\[Beta]2]*r0[]*u[-\[Mu]2])/\[Rho]0[]^3 - 
   (m*Cuxux[]*hR1Bx[-\[Nu]2]*r0[]*u[-\[Mu]2])/(3*\[Rho]0[]^3) - 
   (m*Chruxx[]*hR1Bxu[-\[Nu]2]*r0[]*u[-\[Mu]2])/(2*\[Rho]0[]^3) + 
   (m*ChrBxB[\[Alpha]2, -\[Nu]2]*hR1Bxx[-\[Alpha]2]*r0[]*u[-\[Mu]2])/
    \[Rho]0[]^3 + (m*hR1Bxxx[-\[Nu]2]*r0[]*u[-\[Mu]2])/(3*\[Rho]0[]^3) + 
   (m*ChrBxB[\[Alpha]2, -\[Nu]2]*ChrBxx[-\[Alpha]2]*hR1uu[]*r0[]*u[-\[Mu]2])/
    \[Rho]0[]^3 + (m*ChrBxB[-\[Nu]2, -\[Alpha]2]*ChrBxx[\[Alpha]2]*hR1uu[]*
     r0[]*u[-\[Mu]2])/(3*\[Rho]0[]^3) + 
   (2*m*ChruBx[-\[Nu]2]*Chruxx[]*hR1uu[]*r0[]*u[-\[Mu]2])/\[Rho]0[]^3 + 
   (m*ChrBxx[\[Alpha]2]*ChrxBB[-\[Nu]2, -\[Alpha]2]*hR1uu[]*r0[]*u[-\[Mu]2])/
    \[Rho]0[]^3 + (m*ChrxxxB[-\[Nu]2]*hR1uu[]*r0[]*u[-\[Mu]2])/\[Rho]0[]^3 - 
   (2*m*Cuxux[]*dx[-\[Nu]2]*hR1uu[]*r0[]*u[-\[Mu]2])/(3*\[Rho]0[]^3) + 
   (m*ChrBxx[\[Alpha]2]*dx[-\[Nu]2]*hR1uuB[-\[Alpha]2]*r0[]*u[-\[Mu]2])/
    (2*\[Rho]0[]^3) - (m*Chrxxx[]*hR1uuB[-\[Nu]2]*r0[]*u[-\[Mu]2])/
    (2*\[Rho]0[]^3) - (3*m*Chruxx[]*dx[-\[Nu]2]*hR1uuu[]*r0[]*u[-\[Mu]2])/
    (2*\[Rho]0[]^3) + (m*ChrBxx[-\[Nu]2]*hR1uux[]*r0[]*u[-\[Mu]2])/
    (2*\[Rho]0[]^3) + (m*ChrxBx[-\[Nu]2]*hR1uux[]*r0[]*u[-\[Mu]2])/
    \[Rho]0[]^3 + (m*dx[-\[Nu]2]*hR1uuxx[]*r0[]*u[-\[Mu]2])/(6*\[Rho]0[]^3) + 
   (2*m*CBxux[-\[Nu]2]*hR1ux[]*r0[]*u[-\[Mu]2])/(3*\[Rho]0[]^3) + 
   (m*ChrBxx[\[Alpha]2]*ChruBB[-\[Nu]2, -\[Alpha]2]*hR1ux[]*r0[]*u[-\[Mu]2])/
    \[Rho]0[]^3 + (m*ChruxxB[-\[Nu]2]*hR1ux[]*r0[]*u[-\[Mu]2])/\[Rho]0[]^3 + 
   (m*Chruxx[]*hR1uxB[-\[Nu]2]*r0[]*u[-\[Mu]2])/(2*\[Rho]0[]^3) - 
   (m*ChrBxx[-\[Nu]2]*hR1uxu[]*r0[]*u[-\[Mu]2])/\[Rho]0[]^3 - 
   (2*m*ChrxBx[-\[Nu]2]*hR1uxu[]*r0[]*u[-\[Mu]2])/\[Rho]0[]^3 + 
   (m*dx[-\[Nu]2]*hR1uxux[]*r0[]*u[-\[Mu]2])/\[Rho]0[]^3 + 
   (m*ChruBx[-\[Nu]2]*hR1uxx[]*r0[]*u[-\[Mu]2])/\[Rho]0[]^3 - 
   (4*m*dx[-\[Nu]2]*hR1uxxu[]*r0[]*u[-\[Mu]2])/(3*\[Rho]0[]^3) + 
   (m*dx[-\[Nu]2]*hR1xBxB[\[Alpha]2, -\[Alpha]2]*r0[]*u[-\[Mu]2])/
    (3*\[Rho]0[]^3) - (m*CBuxu[-\[Nu]2]*hR1xx[]*r0[]*u[-\[Mu]2])/
    (3*\[Rho]0[]^3) + (m*ChrBxB[\[Alpha]2, -\[Nu]2]*hR1xxB[-\[Alpha]2]*r0[]*
     u[-\[Mu]2])/(2*\[Rho]0[]^3) - 
   (m*dx[-\[Nu]2]*hR1xxBB[\[Alpha]2, -\[Alpha]2]*r0[]*u[-\[Mu]2])/
    (6*\[Rho]0[]^3) + (m*hR1xxBx[-\[Nu]2]*r0[]*u[-\[Mu]2])/(3*\[Rho]0[]^3) - 
   (m*ChruBx[-\[Nu]2]*hR1xxu[]*r0[]*u[-\[Mu]2])/(2*\[Rho]0[]^3) + 
   (m*dx[-\[Nu]2]*hR1xxuu[]*r0[]*u[-\[Mu]2])/(6*\[Rho]0[]^3) + 
   (m*ChrBxxx[\[Alpha]2]*hR1uu[]*metric2[-\[Nu]2, -\[Alpha]2]*r0[]*
     u[-\[Mu]2])/(3*\[Rho]0[]^3) + (2*m*CBuBx[-\[Alpha]2, -\[Beta]2]*
     dx[-\[Nu]2]*hR1[\[Alpha]2, \[Beta]2]*r0[]^2*u[-\[Mu]2])/
    (3*\[Rho]0[]^3) - (2*m*CBxux[-\[Alpha]2]*hR1[-\[Nu]2, \[Alpha]2]*r0[]^2*
     u[-\[Mu]2])/(3*\[Rho]0[]^3) - 
   (m*dx[-\[Nu]2]*hR1BBxu[\[Alpha]2, -\[Alpha]2]*r0[]^2*u[-\[Mu]2])/
    (3*\[Rho]0[]^3) - (m*CBxBx[-\[Nu]2, \[Alpha]2]*hR1Bu[-\[Alpha]2]*r0[]^2*
     u[-\[Mu]2])/\[Rho]0[]^3 + (m*CBuxu[-\[Alpha]2]*dx[-\[Nu]2]*
     hR1Bu[\[Alpha]2]*r0[]^2*u[-\[Mu]2])/\[Rho]0[]^3 + 
   (m*ChrBxx[\[Alpha]2]*ChristoffelCD2[\[Beta]2, -\[Nu]2, -\[Alpha]2]*
     hR1Bu[-\[Beta]2]*r0[]^2*u[-\[Mu]2])/\[Rho]0[]^3 - 
   (2*m*Cuxux[]*hR1Bu[-\[Nu]2]*r0[]^2*u[-\[Mu]2])/(3*\[Rho]0[]^3) - 
   (m*Chruxx[]*hR1Buu[-\[Nu]2]*r0[]^2*u[-\[Mu]2])/(2*\[Rho]0[]^3) + 
   (m*ChrBxB[\[Alpha]2, -\[Nu]2]*hR1Bux[-\[Alpha]2]*r0[]^2*u[-\[Mu]2])/
    \[Rho]0[]^3 + (m*hR1Buxx[-\[Nu]2]*r0[]^2*u[-\[Mu]2])/(3*\[Rho]0[]^3) - 
   (m*CBBxu[-\[Nu]2, -\[Alpha]2]*hR1Bx[\[Alpha]2]*r0[]^2*u[-\[Mu]2])/
    \[Rho]0[]^3 - (m*ChrBxB[\[Alpha]2, -\[Nu]2]*hR1Bxu[-\[Alpha]2]*r0[]^2*
     u[-\[Mu]2])/\[Rho]0[]^3 + (m*hR1Bxux[-\[Nu]2]*r0[]^2*u[-\[Mu]2])/
    (3*\[Rho]0[]^3) - (2*m*hR1Bxxu[-\[Nu]2]*r0[]^2*u[-\[Mu]2])/
    (3*\[Rho]0[]^3) + (m*dx[-\[Nu]2]*hR1uBxB[\[Alpha]2, -\[Alpha]2]*r0[]^2*
     u[-\[Mu]2])/(3*\[Rho]0[]^3) - (m*CBxux[-\[Nu]2]*hR1uu[]*r0[]^2*
     u[-\[Mu]2])/(3*\[Rho]0[]^3) + 
   (3*m*ChrBxx[\[Alpha]2]*ChruBB[-\[Nu]2, -\[Alpha]2]*hR1uu[]*r0[]^2*
     u[-\[Mu]2])/(2*\[Rho]0[]^3) + (3*m*ChruxxB[-\[Nu]2]*hR1uu[]*r0[]^2*
     u[-\[Mu]2])/(2*\[Rho]0[]^3) + (m*Chruxx[]*hR1uuB[-\[Nu]2]*r0[]^2*
     u[-\[Mu]2])/(4*\[Rho]0[]^3) - (3*m*ChrBxx[-\[Nu]2]*hR1uuu[]*r0[]^2*
     u[-\[Mu]2])/(4*\[Rho]0[]^3) - (3*m*ChrxBx[-\[Nu]2]*hR1uuu[]*r0[]^2*
     u[-\[Mu]2])/(2*\[Rho]0[]^3) + (m*dx[-\[Nu]2]*hR1uuux[]*r0[]^2*
     u[-\[Mu]2])/(2*\[Rho]0[]^3) + (3*m*ChruBx[-\[Nu]2]*hR1uux[]*r0[]^2*
     u[-\[Mu]2])/(2*\[Rho]0[]^3) - (m*dx[-\[Nu]2]*hR1uuxu[]*r0[]^2*
     u[-\[Mu]2])/\[Rho]0[]^3 - (8*m*CBuxu[-\[Nu]2]*hR1ux[]*r0[]^2*u[-\[Mu]2])/
    (3*\[Rho]0[]^3) + (m*ChrBxB[\[Alpha]2, -\[Nu]2]*hR1uxB[-\[Alpha]2]*r0[]^2*
     u[-\[Mu]2])/\[Rho]0[]^3 - (m*dx[-\[Nu]2]*hR1uxBB[\[Alpha]2, -\[Alpha]2]*
     r0[]^2*u[-\[Mu]2])/(3*\[Rho]0[]^3) + 
   (2*m*hR1uxBx[-\[Nu]2]*r0[]^2*u[-\[Mu]2])/(3*\[Rho]0[]^3) - 
   (3*m*ChruBx[-\[Nu]2]*hR1uxu[]*r0[]^2*u[-\[Mu]2])/\[Rho]0[]^3 + 
   (m*dx[-\[Nu]2]*hR1uxuu[]*r0[]^2*u[-\[Mu]2])/\[Rho]0[]^3 + 
   (m*dx[-\[Nu]2]*hR1xBuB[\[Alpha]2, -\[Alpha]2]*r0[]^2*u[-\[Mu]2])/
    (3*\[Rho]0[]^3) - (m*hR1xxBu[-\[Nu]2]*r0[]^2*u[-\[Mu]2])/
    (6*\[Rho]0[]^3) + (m*CBuBu[-\[Alpha]2, -\[Beta]2]*dx[-\[Nu]2]*
     hR1[\[Alpha]2, \[Beta]2]*r0[]^3*u[-\[Mu]2])/(3*\[Rho]0[]^3) + 
   (m*CBuxu[-\[Alpha]2]*hR1[-\[Nu]2, \[Alpha]2]*r0[]^3*u[-\[Mu]2])/
    (3*\[Rho]0[]^3) - (m*dx[-\[Nu]2]*hR1BBuu[\[Alpha]2, -\[Alpha]2]*r0[]^3*
     u[-\[Mu]2])/(6*\[Rho]0[]^3) - (m*CBBxu[-\[Nu]2, -\[Alpha]2]*
     hR1Bu[\[Alpha]2]*r0[]^3*u[-\[Mu]2])/\[Rho]0[]^3 - 
   (m*ChrBxB[\[Alpha]2, -\[Nu]2]*hR1Buu[-\[Alpha]2]*r0[]^3*u[-\[Mu]2])/
    \[Rho]0[]^3 + (m*hR1Buux[-\[Nu]2]*r0[]^3*u[-\[Mu]2])/(3*\[Rho]0[]^3) - 
   (2*m*hR1Buxu[-\[Nu]2]*r0[]^3*u[-\[Mu]2])/(3*\[Rho]0[]^3) + 
   (m*hR1Bxuu[-\[Nu]2]*r0[]^3*u[-\[Mu]2])/(3*\[Rho]0[]^3) + 
   (m*dx[-\[Nu]2]*hR1uBuB[\[Alpha]2, -\[Alpha]2]*r0[]^3*u[-\[Mu]2])/
    (3*\[Rho]0[]^3) - (7*m*CBuxu[-\[Nu]2]*hR1uu[]*r0[]^3*u[-\[Mu]2])/
    (3*\[Rho]0[]^3) + (m*ChrBxB[\[Alpha]2, -\[Nu]2]*hR1uuB[-\[Alpha]2]*r0[]^3*
     u[-\[Mu]2])/(2*\[Rho]0[]^3) - 
   (m*dx[-\[Nu]2]*hR1uuBB[\[Alpha]2, -\[Alpha]2]*r0[]^3*u[-\[Mu]2])/
    (6*\[Rho]0[]^3) + (m*hR1uuBx[-\[Nu]2]*r0[]^3*u[-\[Mu]2])/
    (3*\[Rho]0[]^3) - (5*m*ChruBx[-\[Nu]2]*hR1uuu[]*r0[]^3*u[-\[Mu]2])/
    (2*\[Rho]0[]^3) + (2*m*dx[-\[Nu]2]*hR1uuuu[]*r0[]^3*u[-\[Mu]2])/
    (3*\[Rho]0[]^3) - (m*hR1uxBu[-\[Nu]2]*r0[]^3*u[-\[Mu]2])/
    (3*\[Rho]0[]^3) + (m*hR1Buuu[-\[Nu]2]*r0[]^4*u[-\[Mu]2])/
    (3*\[Rho]0[]^3) - (m*hR1uuBu[-\[Nu]2]*r0[]^4*u[-\[Mu]2])/
    (6*\[Rho]0[]^3) + (m*hR1Bx[-\[Nu]2]*
     Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*u[-\[Mu]2])/
    (3*\[Rho]0[]^3) + (m*dx[-\[Nu]2]*hR1uu[]*
     Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*u[-\[Mu]2])/
    (3*\[Rho]0[]^3) + (m*hR1Bu[-\[Nu]2]*r0[]*
     Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*u[-\[Mu]2])/
    (3*\[Rho]0[]^3) - (m*hR1Bu[-\[Nu]2]*
     Scalar[ChrBxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]]*u[-\[Mu]2])/
    (3*\[Rho]0[]^3) - (m*hR1Bu[-\[Nu]2]*
     Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*metric2[-\[Alpha]2, 
        -\[Beta]2]]*u[-\[Mu]2])/(4*\[Rho]0[]^3) + 
   (m*ChrBxx[\[Alpha]2]*Chruxx[]*hR1[-\[Mu]2, -\[Alpha]2]*u[-\[Nu]2])/
    (2*\[Rho]0[]^3) + (m*ChrBxx[\[Alpha]2]*ChrBxx[-\[Mu]2]*hR1Bu[-\[Alpha]2]*
     u[-\[Nu]2])/(2*\[Rho]0[]^3) + (m*ChrBxx[\[Alpha]2]*ChrxBx[-\[Mu]2]*
     hR1Bu[-\[Alpha]2]*u[-\[Nu]2])/\[Rho]0[]^3 - 
   (m*ChrBxB[\[Alpha]2, -\[Mu]2]*Chrxxx[]*hR1Bu[-\[Alpha]2]*u[-\[Nu]2])/
    \[Rho]0[]^3 + (m*ChrBxB[\[Alpha]2, -\[Beta]2]*ChrBxx[\[Beta]2]*
     dx[-\[Mu]2]*hR1Bu[-\[Alpha]2]*u[-\[Nu]2])/(3*\[Rho]0[]^3) + 
   (m*ChrBxxx[\[Alpha]2]*dx[-\[Mu]2]*hR1Bu[-\[Alpha]2]*u[-\[Nu]2])/
    (3*\[Rho]0[]^3) + (m*Chruxx[]^2*hR1Bu[-\[Mu]2]*u[-\[Nu]2])/
    (4*\[Rho]0[]^3) - (m*Chrxxxx[]*hR1Bu[-\[Mu]2]*u[-\[Nu]2])/
    (3*\[Rho]0[]^3) + (m*ChrBxx[\[Alpha]2]*dx[-\[Mu]2]*hR1Bux[-\[Alpha]2]*
     u[-\[Nu]2])/(2*\[Rho]0[]^3) - (m*Chrxxx[]*hR1Bux[-\[Mu]2]*u[-\[Nu]2])/
    (2*\[Rho]0[]^3) - (m*ChrBxx[\[Alpha]2]*ChruBx[-\[Mu]2]*hR1Bx[-\[Alpha]2]*
     u[-\[Nu]2])/\[Rho]0[]^3 + (m*ChrBxB[\[Alpha]2, -\[Mu]2]*Chruxx[]*
     hR1Bx[-\[Alpha]2]*u[-\[Nu]2])/\[Rho]0[]^3 - 
   (m*CBxux[-\[Alpha]2]*dx[-\[Mu]2]*hR1Bx[\[Alpha]2]*u[-\[Nu]2])/
    \[Rho]0[]^3 + (m*Chruxxx[]*hR1Bx[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]^3) - 
   (m*ChrBxx[\[Alpha]2]*dx[-\[Mu]2]*hR1Bxu[-\[Alpha]2]*u[-\[Nu]2])/
    (2*\[Rho]0[]^3) + (m*Chrxxx[]*hR1Bxu[-\[Mu]2]*u[-\[Nu]2])/
    (2*\[Rho]0[]^3) + (m*Chruxx[]*hR1Bxx[-\[Mu]2]*u[-\[Nu]2])/
    (2*\[Rho]0[]^3) + (m*ChrBxx[-\[Mu]2]*Chruxx[]*hR1uu[]*u[-\[Nu]2])/
    (2*\[Rho]0[]^3) + (m*Chruxx[]*ChrxBx[-\[Mu]2]*hR1uu[]*u[-\[Nu]2])/
    \[Rho]0[]^3 - (m*ChruBx[-\[Mu]2]*Chrxxx[]*hR1uu[]*u[-\[Nu]2])/
    \[Rho]0[]^3 + (m*Chruxxx[]*dx[-\[Mu]2]*hR1uu[]*u[-\[Nu]2])/
    (3*\[Rho]0[]^3) + (m*Chruxx[]*dx[-\[Mu]2]*hR1uux[]*u[-\[Nu]2])/
    (2*\[Rho]0[]^3) + (m*ChrBxB[\[Alpha]2, -\[Mu]2]*ChrBxx[-\[Alpha]2]*
     hR1ux[]*u[-\[Nu]2])/\[Rho]0[]^3 + 
   (m*ChrBxB[-\[Mu]2, -\[Alpha]2]*ChrBxx[\[Alpha]2]*hR1ux[]*u[-\[Nu]2])/
    (3*\[Rho]0[]^3) + (m*ChruBx[-\[Mu]2]*Chruxx[]*hR1ux[]*u[-\[Nu]2])/
    \[Rho]0[]^3 + (m*ChrBxx[\[Alpha]2]*ChrxBB[-\[Mu]2, -\[Alpha]2]*hR1ux[]*
     u[-\[Nu]2])/\[Rho]0[]^3 + (m*ChrxxxB[-\[Mu]2]*hR1ux[]*u[-\[Nu]2])/
    \[Rho]0[]^3 - (m*Cuxux[]*dx[-\[Mu]2]*hR1ux[]*u[-\[Nu]2])/
    (3*\[Rho]0[]^3) + (m*ChrBxx[\[Alpha]2]*dx[-\[Mu]2]*hR1uxB[-\[Alpha]2]*
     u[-\[Nu]2])/(2*\[Rho]0[]^3) - (m*Chrxxx[]*hR1uxB[-\[Mu]2]*u[-\[Nu]2])/
    (2*\[Rho]0[]^3) - (m*Chruxx[]*dx[-\[Mu]2]*hR1uxu[]*u[-\[Nu]2])/
    \[Rho]0[]^3 + (m*ChrBxx[-\[Mu]2]*hR1uxx[]*u[-\[Nu]2])/(2*\[Rho]0[]^3) + 
   (m*ChrxBx[-\[Mu]2]*hR1uxx[]*u[-\[Nu]2])/\[Rho]0[]^3 + 
   (m*dx[-\[Mu]2]*hR1uxxx[]*u[-\[Nu]2])/(3*\[Rho]0[]^3) + 
   (m*CBxux[-\[Mu]2]*hR1xx[]*u[-\[Nu]2])/\[Rho]0[]^3 - 
   (m*ChrBxx[\[Alpha]2]*ChruBB[-\[Mu]2, -\[Alpha]2]*hR1xx[]*u[-\[Nu]2])/
    (2*\[Rho]0[]^3) - (m*ChruxxB[-\[Mu]2]*hR1xx[]*u[-\[Nu]2])/
    (2*\[Rho]0[]^3) + (m*Chruxx[]*hR1xxB[-\[Mu]2]*u[-\[Nu]2])/
    (4*\[Rho]0[]^3) - (m*ChrBxx[-\[Mu]2]*hR1xxu[]*u[-\[Nu]2])/
    (4*\[Rho]0[]^3) - (m*ChrxBx[-\[Mu]2]*hR1xxu[]*u[-\[Nu]2])/
    (2*\[Rho]0[]^3) + (m*dx[-\[Mu]2]*hR1xxux[]*u[-\[Nu]2])/(3*\[Rho]0[]^3) - 
   (m*ChruBx[-\[Mu]2]*hR1xxx[]*u[-\[Nu]2])/(2*\[Rho]0[]^3) - 
   (m*dx[-\[Mu]2]*hR1xxxu[]*u[-\[Nu]2])/(2*\[Rho]0[]^3) + 
   (m*ChrBxxx[\[Alpha]2]*hR1ux[]*metric2[-\[Mu]2, -\[Alpha]2]*u[-\[Nu]2])/
    (3*\[Rho]0[]^3) + (m*ChrBxB[\[Alpha]2, -\[Mu]2]*ChrBxx[\[Beta]2]*
     hR1[-\[Alpha]2, -\[Beta]2]*r0[]*u[-\[Nu]2])/\[Rho]0[]^3 - 
   (m*Cuxux[]*dx[-\[Mu]2]*hR1[\[Alpha]2, -\[Alpha]2]*r0[]*u[-\[Nu]2])/
    (3*\[Rho]0[]^3) + (m*CBxBx[-\[Alpha]2, -\[Beta]2]*dx[-\[Mu]2]*
     hR1[\[Alpha]2, \[Beta]2]*r0[]*u[-\[Nu]2])/(3*\[Rho]0[]^3) + 
   (m*ChrBxB[\[Alpha]2, -\[Beta]2]*ChrBxx[\[Beta]2]*hR1[-\[Mu]2, -\[Alpha]2]*
     r0[]*u[-\[Nu]2])/(3*\[Rho]0[]^3) + 
   (m*ChrBxxx[\[Alpha]2]*hR1[-\[Mu]2, -\[Alpha]2]*r0[]*u[-\[Nu]2])/
    (3*\[Rho]0[]^3) - (m*dx[-\[Mu]2]*hR1BBxx[\[Alpha]2, -\[Alpha]2]*r0[]*
     u[-\[Nu]2])/(6*\[Rho]0[]^3) + (m*ChrBxx[\[Alpha]2]*ChruBx[-\[Mu]2]*
     hR1Bu[-\[Alpha]2]*r0[]*u[-\[Nu]2])/\[Rho]0[]^3 + 
   (m*ChrBxB[\[Alpha]2, -\[Mu]2]*Chruxx[]*hR1Bu[-\[Alpha]2]*r0[]*u[-\[Nu]2])/
    \[Rho]0[]^3 - (2*m*CBxux[-\[Alpha]2]*dx[-\[Mu]2]*hR1Bu[\[Alpha]2]*r0[]*
     u[-\[Nu]2])/(3*\[Rho]0[]^3) + (m*Chruxxx[]*hR1Bu[-\[Mu]2]*r0[]*
     u[-\[Nu]2])/(3*\[Rho]0[]^3) - (m*ChrBxx[\[Alpha]2]*dx[-\[Mu]2]*
     hR1Buu[-\[Alpha]2]*r0[]*u[-\[Nu]2])/\[Rho]0[]^3 + 
   (m*Chrxxx[]*hR1Buu[-\[Mu]2]*r0[]*u[-\[Nu]2])/\[Rho]0[]^3 + 
   (m*Chruxx[]*hR1Bux[-\[Mu]2]*r0[]*u[-\[Nu]2])/(2*\[Rho]0[]^3) - 
   (m*CBxBx[-\[Mu]2, \[Alpha]2]*hR1Bx[-\[Alpha]2]*r0[]*u[-\[Nu]2])/
    \[Rho]0[]^3 + (5*m*CBuxu[-\[Alpha]2]*dx[-\[Mu]2]*hR1Bx[\[Alpha]2]*r0[]*
     u[-\[Nu]2])/(3*\[Rho]0[]^3) + 
   (m*ChrBxx[\[Alpha]2]*ChristoffelCD2[\[Beta]2, -\[Mu]2, -\[Alpha]2]*
     hR1Bx[-\[Beta]2]*r0[]*u[-\[Nu]2])/\[Rho]0[]^3 - 
   (m*Cuxux[]*hR1Bx[-\[Mu]2]*r0[]*u[-\[Nu]2])/(3*\[Rho]0[]^3) - 
   (m*Chruxx[]*hR1Bxu[-\[Mu]2]*r0[]*u[-\[Nu]2])/(2*\[Rho]0[]^3) + 
   (m*ChrBxB[\[Alpha]2, -\[Mu]2]*hR1Bxx[-\[Alpha]2]*r0[]*u[-\[Nu]2])/
    \[Rho]0[]^3 + (m*hR1Bxxx[-\[Mu]2]*r0[]*u[-\[Nu]2])/(3*\[Rho]0[]^3) + 
   (m*ChrBxB[\[Alpha]2, -\[Mu]2]*ChrBxx[-\[Alpha]2]*hR1uu[]*r0[]*u[-\[Nu]2])/
    \[Rho]0[]^3 + (m*ChrBxB[-\[Mu]2, -\[Alpha]2]*ChrBxx[\[Alpha]2]*hR1uu[]*
     r0[]*u[-\[Nu]2])/(3*\[Rho]0[]^3) + 
   (2*m*ChruBx[-\[Mu]2]*Chruxx[]*hR1uu[]*r0[]*u[-\[Nu]2])/\[Rho]0[]^3 + 
   (m*ChrBxx[\[Alpha]2]*ChrxBB[-\[Mu]2, -\[Alpha]2]*hR1uu[]*r0[]*u[-\[Nu]2])/
    \[Rho]0[]^3 + (m*ChrxxxB[-\[Mu]2]*hR1uu[]*r0[]*u[-\[Nu]2])/\[Rho]0[]^3 - 
   (2*m*Cuxux[]*dx[-\[Mu]2]*hR1uu[]*r0[]*u[-\[Nu]2])/(3*\[Rho]0[]^3) + 
   (m*ChrBxx[\[Alpha]2]*dx[-\[Mu]2]*hR1uuB[-\[Alpha]2]*r0[]*u[-\[Nu]2])/
    (2*\[Rho]0[]^3) - (m*Chrxxx[]*hR1uuB[-\[Mu]2]*r0[]*u[-\[Nu]2])/
    (2*\[Rho]0[]^3) - (3*m*Chruxx[]*dx[-\[Mu]2]*hR1uuu[]*r0[]*u[-\[Nu]2])/
    (2*\[Rho]0[]^3) + (m*ChrBxx[-\[Mu]2]*hR1uux[]*r0[]*u[-\[Nu]2])/
    (2*\[Rho]0[]^3) + (m*ChrxBx[-\[Mu]2]*hR1uux[]*r0[]*u[-\[Nu]2])/
    \[Rho]0[]^3 + (m*dx[-\[Mu]2]*hR1uuxx[]*r0[]*u[-\[Nu]2])/(6*\[Rho]0[]^3) + 
   (2*m*CBxux[-\[Mu]2]*hR1ux[]*r0[]*u[-\[Nu]2])/(3*\[Rho]0[]^3) + 
   (m*ChrBxx[\[Alpha]2]*ChruBB[-\[Mu]2, -\[Alpha]2]*hR1ux[]*r0[]*u[-\[Nu]2])/
    \[Rho]0[]^3 + (m*ChruxxB[-\[Mu]2]*hR1ux[]*r0[]*u[-\[Nu]2])/\[Rho]0[]^3 + 
   (m*Chruxx[]*hR1uxB[-\[Mu]2]*r0[]*u[-\[Nu]2])/(2*\[Rho]0[]^3) - 
   (m*ChrBxx[-\[Mu]2]*hR1uxu[]*r0[]*u[-\[Nu]2])/\[Rho]0[]^3 - 
   (2*m*ChrxBx[-\[Mu]2]*hR1uxu[]*r0[]*u[-\[Nu]2])/\[Rho]0[]^3 + 
   (m*dx[-\[Mu]2]*hR1uxux[]*r0[]*u[-\[Nu]2])/\[Rho]0[]^3 + 
   (m*ChruBx[-\[Mu]2]*hR1uxx[]*r0[]*u[-\[Nu]2])/\[Rho]0[]^3 - 
   (4*m*dx[-\[Mu]2]*hR1uxxu[]*r0[]*u[-\[Nu]2])/(3*\[Rho]0[]^3) + 
   (m*dx[-\[Mu]2]*hR1xBxB[\[Alpha]2, -\[Alpha]2]*r0[]*u[-\[Nu]2])/
    (3*\[Rho]0[]^3) - (m*CBuxu[-\[Mu]2]*hR1xx[]*r0[]*u[-\[Nu]2])/
    (3*\[Rho]0[]^3) + (m*ChrBxB[\[Alpha]2, -\[Mu]2]*hR1xxB[-\[Alpha]2]*r0[]*
     u[-\[Nu]2])/(2*\[Rho]0[]^3) - 
   (m*dx[-\[Mu]2]*hR1xxBB[\[Alpha]2, -\[Alpha]2]*r0[]*u[-\[Nu]2])/
    (6*\[Rho]0[]^3) + (m*hR1xxBx[-\[Mu]2]*r0[]*u[-\[Nu]2])/(3*\[Rho]0[]^3) - 
   (m*ChruBx[-\[Mu]2]*hR1xxu[]*r0[]*u[-\[Nu]2])/(2*\[Rho]0[]^3) + 
   (m*dx[-\[Mu]2]*hR1xxuu[]*r0[]*u[-\[Nu]2])/(6*\[Rho]0[]^3) + 
   (m*ChrBxxx[\[Alpha]2]*hR1uu[]*metric2[-\[Mu]2, -\[Alpha]2]*r0[]*
     u[-\[Nu]2])/(3*\[Rho]0[]^3) + (2*m*CBuBx[-\[Alpha]2, -\[Beta]2]*
     dx[-\[Mu]2]*hR1[\[Alpha]2, \[Beta]2]*r0[]^2*u[-\[Nu]2])/
    (3*\[Rho]0[]^3) - (2*m*CBxux[-\[Alpha]2]*hR1[-\[Mu]2, \[Alpha]2]*r0[]^2*
     u[-\[Nu]2])/(3*\[Rho]0[]^3) - 
   (m*dx[-\[Mu]2]*hR1BBxu[\[Alpha]2, -\[Alpha]2]*r0[]^2*u[-\[Nu]2])/
    (3*\[Rho]0[]^3) - (m*CBxBx[-\[Mu]2, \[Alpha]2]*hR1Bu[-\[Alpha]2]*r0[]^2*
     u[-\[Nu]2])/\[Rho]0[]^3 + (m*CBuxu[-\[Alpha]2]*dx[-\[Mu]2]*
     hR1Bu[\[Alpha]2]*r0[]^2*u[-\[Nu]2])/\[Rho]0[]^3 + 
   (m*ChrBxx[\[Alpha]2]*ChristoffelCD2[\[Beta]2, -\[Mu]2, -\[Alpha]2]*
     hR1Bu[-\[Beta]2]*r0[]^2*u[-\[Nu]2])/\[Rho]0[]^3 - 
   (2*m*Cuxux[]*hR1Bu[-\[Mu]2]*r0[]^2*u[-\[Nu]2])/(3*\[Rho]0[]^3) - 
   (m*Chruxx[]*hR1Buu[-\[Mu]2]*r0[]^2*u[-\[Nu]2])/(2*\[Rho]0[]^3) + 
   (m*ChrBxB[\[Alpha]2, -\[Mu]2]*hR1Bux[-\[Alpha]2]*r0[]^2*u[-\[Nu]2])/
    \[Rho]0[]^3 + (m*hR1Buxx[-\[Mu]2]*r0[]^2*u[-\[Nu]2])/(3*\[Rho]0[]^3) - 
   (m*CBBxu[-\[Mu]2, -\[Alpha]2]*hR1Bx[\[Alpha]2]*r0[]^2*u[-\[Nu]2])/
    \[Rho]0[]^3 - (m*ChrBxB[\[Alpha]2, -\[Mu]2]*hR1Bxu[-\[Alpha]2]*r0[]^2*
     u[-\[Nu]2])/\[Rho]0[]^3 + (m*hR1Bxux[-\[Mu]2]*r0[]^2*u[-\[Nu]2])/
    (3*\[Rho]0[]^3) - (2*m*hR1Bxxu[-\[Mu]2]*r0[]^2*u[-\[Nu]2])/
    (3*\[Rho]0[]^3) + (m*dx[-\[Mu]2]*hR1uBxB[\[Alpha]2, -\[Alpha]2]*r0[]^2*
     u[-\[Nu]2])/(3*\[Rho]0[]^3) - (m*CBxux[-\[Mu]2]*hR1uu[]*r0[]^2*
     u[-\[Nu]2])/(3*\[Rho]0[]^3) + 
   (3*m*ChrBxx[\[Alpha]2]*ChruBB[-\[Mu]2, -\[Alpha]2]*hR1uu[]*r0[]^2*
     u[-\[Nu]2])/(2*\[Rho]0[]^3) + (3*m*ChruxxB[-\[Mu]2]*hR1uu[]*r0[]^2*
     u[-\[Nu]2])/(2*\[Rho]0[]^3) + (m*Chruxx[]*hR1uuB[-\[Mu]2]*r0[]^2*
     u[-\[Nu]2])/(4*\[Rho]0[]^3) - (3*m*ChrBxx[-\[Mu]2]*hR1uuu[]*r0[]^2*
     u[-\[Nu]2])/(4*\[Rho]0[]^3) - (3*m*ChrxBx[-\[Mu]2]*hR1uuu[]*r0[]^2*
     u[-\[Nu]2])/(2*\[Rho]0[]^3) + (m*dx[-\[Mu]2]*hR1uuux[]*r0[]^2*
     u[-\[Nu]2])/(2*\[Rho]0[]^3) + (3*m*ChruBx[-\[Mu]2]*hR1uux[]*r0[]^2*
     u[-\[Nu]2])/(2*\[Rho]0[]^3) - (m*dx[-\[Mu]2]*hR1uuxu[]*r0[]^2*
     u[-\[Nu]2])/\[Rho]0[]^3 - (8*m*CBuxu[-\[Mu]2]*hR1ux[]*r0[]^2*u[-\[Nu]2])/
    (3*\[Rho]0[]^3) + (m*ChrBxB[\[Alpha]2, -\[Mu]2]*hR1uxB[-\[Alpha]2]*r0[]^2*
     u[-\[Nu]2])/\[Rho]0[]^3 - (m*dx[-\[Mu]2]*hR1uxBB[\[Alpha]2, -\[Alpha]2]*
     r0[]^2*u[-\[Nu]2])/(3*\[Rho]0[]^3) + 
   (2*m*hR1uxBx[-\[Mu]2]*r0[]^2*u[-\[Nu]2])/(3*\[Rho]0[]^3) - 
   (3*m*ChruBx[-\[Mu]2]*hR1uxu[]*r0[]^2*u[-\[Nu]2])/\[Rho]0[]^3 + 
   (m*dx[-\[Mu]2]*hR1uxuu[]*r0[]^2*u[-\[Nu]2])/\[Rho]0[]^3 + 
   (m*dx[-\[Mu]2]*hR1xBuB[\[Alpha]2, -\[Alpha]2]*r0[]^2*u[-\[Nu]2])/
    (3*\[Rho]0[]^3) - (m*hR1xxBu[-\[Mu]2]*r0[]^2*u[-\[Nu]2])/
    (6*\[Rho]0[]^3) + (m*CBuBu[-\[Alpha]2, -\[Beta]2]*dx[-\[Mu]2]*
     hR1[\[Alpha]2, \[Beta]2]*r0[]^3*u[-\[Nu]2])/(3*\[Rho]0[]^3) + 
   (m*CBuxu[-\[Alpha]2]*hR1[-\[Mu]2, \[Alpha]2]*r0[]^3*u[-\[Nu]2])/
    (3*\[Rho]0[]^3) - (m*dx[-\[Mu]2]*hR1BBuu[\[Alpha]2, -\[Alpha]2]*r0[]^3*
     u[-\[Nu]2])/(6*\[Rho]0[]^3) - (m*CBBxu[-\[Mu]2, -\[Alpha]2]*
     hR1Bu[\[Alpha]2]*r0[]^3*u[-\[Nu]2])/\[Rho]0[]^3 - 
   (m*ChrBxB[\[Alpha]2, -\[Mu]2]*hR1Buu[-\[Alpha]2]*r0[]^3*u[-\[Nu]2])/
    \[Rho]0[]^3 + (m*hR1Buux[-\[Mu]2]*r0[]^3*u[-\[Nu]2])/(3*\[Rho]0[]^3) - 
   (2*m*hR1Buxu[-\[Mu]2]*r0[]^3*u[-\[Nu]2])/(3*\[Rho]0[]^3) + 
   (m*hR1Bxuu[-\[Mu]2]*r0[]^3*u[-\[Nu]2])/(3*\[Rho]0[]^3) + 
   (m*dx[-\[Mu]2]*hR1uBuB[\[Alpha]2, -\[Alpha]2]*r0[]^3*u[-\[Nu]2])/
    (3*\[Rho]0[]^3) - (7*m*CBuxu[-\[Mu]2]*hR1uu[]*r0[]^3*u[-\[Nu]2])/
    (3*\[Rho]0[]^3) + (m*ChrBxB[\[Alpha]2, -\[Mu]2]*hR1uuB[-\[Alpha]2]*r0[]^3*
     u[-\[Nu]2])/(2*\[Rho]0[]^3) - 
   (m*dx[-\[Mu]2]*hR1uuBB[\[Alpha]2, -\[Alpha]2]*r0[]^3*u[-\[Nu]2])/
    (6*\[Rho]0[]^3) + (m*hR1uuBx[-\[Mu]2]*r0[]^3*u[-\[Nu]2])/
    (3*\[Rho]0[]^3) - (5*m*ChruBx[-\[Mu]2]*hR1uuu[]*r0[]^3*u[-\[Nu]2])/
    (2*\[Rho]0[]^3) + (2*m*dx[-\[Mu]2]*hR1uuuu[]*r0[]^3*u[-\[Nu]2])/
    (3*\[Rho]0[]^3) - (m*hR1uxBu[-\[Mu]2]*r0[]^3*u[-\[Nu]2])/
    (3*\[Rho]0[]^3) + (m*hR1Buuu[-\[Mu]2]*r0[]^4*u[-\[Nu]2])/
    (3*\[Rho]0[]^3) - (m*hR1uuBu[-\[Mu]2]*r0[]^4*u[-\[Nu]2])/
    (6*\[Rho]0[]^3) + (m*hR1Bx[-\[Mu]2]*
     Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*u[-\[Nu]2])/
    (3*\[Rho]0[]^3) + (m*dx[-\[Mu]2]*hR1uu[]*
     Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*u[-\[Nu]2])/
    (3*\[Rho]0[]^3) + (m*hR1Bu[-\[Mu]2]*r0[]*
     Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*u[-\[Nu]2])/
    (3*\[Rho]0[]^3) - (m*hR1Bu[-\[Mu]2]*
     Scalar[ChrBxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]]*u[-\[Nu]2])/
    (3*\[Rho]0[]^3) - (m*hR1Bu[-\[Mu]2]*
     Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*metric2[-\[Alpha]2, 
        -\[Beta]2]]*u[-\[Nu]2])/(4*\[Rho]0[]^3) - 
   (m*ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*hR1[-\[Alpha]2, -\[Beta]2]*
     u[-\[Mu]2]*u[-\[Nu]2])/(4*\[Rho]0[]^3) + 
   (m*ChrBxx[\[Alpha]2]*Chruxx[]*hR1Bu[-\[Alpha]2]*u[-\[Mu]2]*u[-\[Nu]2])/
    (2*\[Rho]0[]^3) - (m*ChrBxB[\[Alpha]2, -\[Beta]2]*ChrBxx[\[Beta]2]*
     hR1Bx[-\[Alpha]2]*u[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]^3) - 
   (m*ChrBxxx[\[Alpha]2]*hR1Bx[-\[Alpha]2]*u[-\[Mu]2]*u[-\[Nu]2])/
    (3*\[Rho]0[]^3) - (m*ChrBxx[\[Alpha]2]*hR1Bxx[-\[Alpha]2]*u[-\[Mu]2]*
     u[-\[Nu]2])/(2*\[Rho]0[]^3) + (m*Chruxx[]^2*hR1uu[]*u[-\[Mu]2]*
     u[-\[Nu]2])/(2*\[Rho]0[]^3) - (m*Chrxxxx[]*hR1uu[]*u[-\[Mu]2]*
     u[-\[Nu]2])/(3*\[Rho]0[]^3) - (m*Chrxxx[]*hR1uux[]*u[-\[Mu]2]*
     u[-\[Nu]2])/\[Rho]0[]^3 + (m*Chruxxx[]*hR1ux[]*u[-\[Mu]2]*u[-\[Nu]2])/
    (3*\[Rho]0[]^3) + (2*m*Chrxxx[]*hR1uxu[]*u[-\[Mu]2]*u[-\[Nu]2])/
    \[Rho]0[]^3 + (m*Chruxx[]*hR1uxx[]*u[-\[Mu]2]*u[-\[Nu]2])/
    (2*\[Rho]0[]^3) + (m*Cuxux[]*hR1xx[]*u[-\[Mu]2]*u[-\[Nu]2])/
    (6*\[Rho]0[]^3) - (m*ChrBxx[\[Alpha]2]*hR1xxB[-\[Alpha]2]*u[-\[Mu]2]*
     u[-\[Nu]2])/(4*\[Rho]0[]^3) - (m*Chruxx[]*hR1xxu[]*u[-\[Mu]2]*
     u[-\[Nu]2])/(4*\[Rho]0[]^3) - (m*hR1xxxx[]*u[-\[Mu]2]*u[-\[Nu]2])/
    (6*\[Rho]0[]^3) + (m*ChrBxB[\[Alpha]2, -\[Beta]2]*ChrBxx[\[Beta]2]*
     hR1Bu[-\[Alpha]2]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]^3) + 
   (m*ChrBxxx[\[Alpha]2]*hR1Bu[-\[Alpha]2]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/
    (3*\[Rho]0[]^3) + (m*ChrBxx[\[Alpha]2]*hR1Bux[-\[Alpha]2]*r0[]*u[-\[Mu]2]*
     u[-\[Nu]2])/(2*\[Rho]0[]^3) - (4*m*CBxux[-\[Alpha]2]*hR1Bx[\[Alpha]2]*
     r0[]*u[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]^3) - 
   (m*ChrBxx[\[Alpha]2]*hR1Bxu[-\[Alpha]2]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/
    (2*\[Rho]0[]^3) + (2*m*Chruxxx[]*hR1uu[]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/
    (3*\[Rho]0[]^3) + (2*m*Chrxxx[]*hR1uuu[]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/
    \[Rho]0[]^3 + (m*Chruxx[]*hR1uux[]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/
    (2*\[Rho]0[]^3) - (m*Cuxux[]*hR1ux[]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/
    \[Rho]0[]^3 + (m*ChrBxx[\[Alpha]2]*hR1uxB[-\[Alpha]2]*r0[]*u[-\[Mu]2]*
     u[-\[Nu]2])/(2*\[Rho]0[]^3) - (m*Chruxx[]*hR1uxu[]*r0[]*u[-\[Mu]2]*
     u[-\[Nu]2])/\[Rho]0[]^3 + (m*hR1uxxx[]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/
    (3*\[Rho]0[]^3) + (m*hR1xxux[]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/
    (2*\[Rho]0[]^3) - (2*m*hR1xxxu[]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/
    (3*\[Rho]0[]^3) - (m*Cuxux[]*hR1[\[Alpha]2, -\[Alpha]2]*r0[]^2*u[-\[Mu]2]*
     u[-\[Nu]2])/(3*\[Rho]0[]^3) + (m*CBxBx[-\[Alpha]2, -\[Beta]2]*
     hR1[\[Alpha]2, \[Beta]2]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]^3) - 
   (m*hR1BBxx[\[Alpha]2, -\[Alpha]2]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/
    (6*\[Rho]0[]^3) - (5*m*CBxux[-\[Alpha]2]*hR1Bu[\[Alpha]2]*r0[]^2*
     u[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]^3) - 
   (3*m*ChrBxx[\[Alpha]2]*hR1Buu[-\[Alpha]2]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/
    (2*\[Rho]0[]^3) + (7*m*CBuxu[-\[Alpha]2]*hR1Bx[\[Alpha]2]*r0[]^2*
     u[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]^3) - 
   (11*m*Cuxux[]*hR1uu[]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/(6*\[Rho]0[]^3) + 
   (3*m*ChrBxx[\[Alpha]2]*hR1uuB[-\[Alpha]2]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/
    (4*\[Rho]0[]^3) - (7*m*Chruxx[]*hR1uuu[]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/
    (4*\[Rho]0[]^3) + (m*hR1uuxx[]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/
    (3*\[Rho]0[]^3) + (5*m*hR1uxux[]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/
    (3*\[Rho]0[]^3) - (7*m*hR1uxxu[]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/
    (3*\[Rho]0[]^3) + (m*hR1xBxB[\[Alpha]2, -\[Alpha]2]*r0[]^2*u[-\[Mu]2]*
     u[-\[Nu]2])/(3*\[Rho]0[]^3) - (m*hR1xxBB[\[Alpha]2, -\[Alpha]2]*r0[]^2*
     u[-\[Mu]2]*u[-\[Nu]2])/(6*\[Rho]0[]^3) + 
   (m*hR1xxuu[]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]^3) + 
   (2*m*CBuBx[-\[Alpha]2, -\[Beta]2]*hR1[\[Alpha]2, \[Beta]2]*r0[]^3*
     u[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]^3) - 
   (m*hR1BBxu[\[Alpha]2, -\[Alpha]2]*r0[]^3*u[-\[Mu]2]*u[-\[Nu]2])/
    (3*\[Rho]0[]^3) + (2*m*CBuxu[-\[Alpha]2]*hR1Bu[\[Alpha]2]*r0[]^3*
     u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^3 + 
   (m*hR1uBxB[\[Alpha]2, -\[Alpha]2]*r0[]^3*u[-\[Mu]2]*u[-\[Nu]2])/
    (3*\[Rho]0[]^3) + (m*hR1uuux[]*r0[]^3*u[-\[Mu]2]*u[-\[Nu]2])/
    \[Rho]0[]^3 - (11*m*hR1uuxu[]*r0[]^3*u[-\[Mu]2]*u[-\[Nu]2])/
    (6*\[Rho]0[]^3) - (m*hR1uxBB[\[Alpha]2, -\[Alpha]2]*r0[]^3*u[-\[Mu]2]*
     u[-\[Nu]2])/(3*\[Rho]0[]^3) + (5*m*hR1uxuu[]*r0[]^3*u[-\[Mu]2]*
     u[-\[Nu]2])/(3*\[Rho]0[]^3) + (m*hR1xBuB[\[Alpha]2, -\[Alpha]2]*r0[]^3*
     u[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]^3) + 
   (m*CBuBu[-\[Alpha]2, -\[Beta]2]*hR1[\[Alpha]2, \[Beta]2]*r0[]^4*u[-\[Mu]2]*
     u[-\[Nu]2])/(3*\[Rho]0[]^3) - (m*hR1BBuu[\[Alpha]2, -\[Alpha]2]*r0[]^4*
     u[-\[Mu]2]*u[-\[Nu]2])/(6*\[Rho]0[]^3) + 
   (m*hR1uBuB[\[Alpha]2, -\[Alpha]2]*r0[]^4*u[-\[Mu]2]*u[-\[Nu]2])/
    (3*\[Rho]0[]^3) - (m*hR1uuBB[\[Alpha]2, -\[Alpha]2]*r0[]^4*u[-\[Mu]2]*
     u[-\[Nu]2])/(6*\[Rho]0[]^3) + (4*m*hR1uuuu[]*r0[]^4*u[-\[Mu]2]*
     u[-\[Nu]2])/(3*\[Rho]0[]^3) + 
   (m*hR1ux[]*Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*u[-\[Mu]2]*
     u[-\[Nu]2])/(3*\[Rho]0[]^3) + 
   (2*m*hR1uu[]*r0[]*Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*u[-\[Mu]2]*
     u[-\[Nu]2])/(3*\[Rho]0[]^3) - 
   (m*hR1uu[]*Scalar[ChrBxx[\[Alpha]2]*ChrxBx[-\[Alpha]2]]*u[-\[Mu]2]*
     u[-\[Nu]2])/(3*\[Rho]0[]^3) - 
   (m*hR1uu[]*Scalar[ChrBxx[\[Alpha]2]*ChrBxx[\[Beta]2]*
       metric2[-\[Alpha]2, -\[Beta]2]]*u[-\[Mu]2]*u[-\[Nu]2])/
    (4*\[Rho]0[]^3) - (2*m*CBxux[-\[Nu]2]*dx[-\[Mu]2]*
     hR1[\[Alpha]2, -\[Alpha]2])/(3*\[Rho]0[]^2) - 
   (2*m*CBxux[-\[Mu]2]*dx[-\[Nu]2]*hR1[\[Alpha]2, -\[Alpha]2])/
    (3*\[Rho]0[]^2) + (4*m*CBuBx[-\[Alpha]2, -\[Beta]2]*dx[-\[Mu]2]*
     dx[-\[Nu]2]*hR1[\[Alpha]2, \[Beta]2])/(3*\[Rho]0[]^2) - 
   (m*ChrBxx[\[Alpha]2]*ChruBx[-\[Nu]2]*hR1[-\[Mu]2, -\[Alpha]2])/
    \[Rho]0[]^2 + (5*m*CBxux[-\[Alpha]2]*dx[-\[Nu]2]*hR1[-\[Mu]2, \[Alpha]2])/
    (3*\[Rho]0[]^2) - (m*ChrBxx[\[Alpha]2]*ChruBx[-\[Mu]2]*
     hR1[-\[Nu]2, -\[Alpha]2])/\[Rho]0[]^2 + 
   (5*m*CBxux[-\[Alpha]2]*dx[-\[Mu]2]*hR1[-\[Nu]2, \[Alpha]2])/
    (3*\[Rho]0[]^2) - (6*m*dx[-\[Mu]2]*dx[-\[Nu]2]*
     hR1BBxu[\[Alpha]2, -\[Alpha]2])/(5*\[Rho]0[]^2) - 
   (m*ChrBxB[\[Alpha]2, -\[Nu]2]*ChrBxx[-\[Mu]2]*hR1Bu[-\[Alpha]2])/
    \[Rho]0[]^2 - (m*ChrBxB[\[Alpha]2, -\[Mu]2]*ChrBxx[-\[Nu]2]*
     hR1Bu[-\[Alpha]2])/\[Rho]0[]^2 - 
   (2*m*ChrBxB[\[Alpha]2, -\[Nu]2]*ChrxBx[-\[Mu]2]*hR1Bu[-\[Alpha]2])/
    \[Rho]0[]^2 - (2*m*ChrBxB[\[Alpha]2, -\[Mu]2]*ChrxBx[-\[Nu]2]*
     hR1Bu[-\[Alpha]2])/\[Rho]0[]^2 + 
   (m*CBxBx[-\[Nu]2, \[Alpha]2]*dx[-\[Mu]2]*hR1Bu[-\[Alpha]2])/\[Rho]0[]^2 + 
   (m*CBxBx[-\[Mu]2, \[Alpha]2]*dx[-\[Nu]2]*hR1Bu[-\[Alpha]2])/\[Rho]0[]^2 - 
   (4*m*CBuxu[-\[Alpha]2]*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1Bu[\[Alpha]2])/
    (3*\[Rho]0[]^2) - (m*ChrBxx[\[Alpha]2]*ChristoffelCD2[\[Beta]2, -\[Nu]2, 
      -\[Alpha]2]*dx[-\[Mu]2]*hR1Bu[-\[Beta]2])/\[Rho]0[]^2 - 
   (m*ChrBxx[\[Alpha]2]*ChristoffelCD2[\[Beta]2, -\[Mu]2, -\[Alpha]2]*
     dx[-\[Nu]2]*hR1Bu[-\[Beta]2])/\[Rho]0[]^2 - 
   (m*ChrBxB[\[Alpha]2, -\[Nu]2]*ChrBxx[-\[Alpha]2]*hR1Bu[-\[Mu]2])/
    \[Rho]0[]^2 - (m*ChrBxB[-\[Nu]2, -\[Alpha]2]*ChrBxx[\[Alpha]2]*
     hR1Bu[-\[Mu]2])/(3*\[Rho]0[]^2) - 
   (2*m*ChruBx[-\[Nu]2]*Chruxx[]*hR1Bu[-\[Mu]2])/\[Rho]0[]^2 - 
   (m*ChrBxx[\[Alpha]2]*ChrxBB[-\[Nu]2, -\[Alpha]2]*hR1Bu[-\[Mu]2])/
    \[Rho]0[]^2 - (m*ChrxxxB[-\[Nu]2]*hR1Bu[-\[Mu]2])/\[Rho]0[]^2 + 
   (2*m*Cuxux[]*dx[-\[Nu]2]*hR1Bu[-\[Mu]2])/(3*\[Rho]0[]^2) - 
   (m*ChrBxB[\[Alpha]2, -\[Mu]2]*ChrBxx[-\[Alpha]2]*hR1Bu[-\[Nu]2])/
    \[Rho]0[]^2 - (m*ChrBxB[-\[Mu]2, -\[Alpha]2]*ChrBxx[\[Alpha]2]*
     hR1Bu[-\[Nu]2])/(3*\[Rho]0[]^2) - 
   (2*m*ChruBx[-\[Mu]2]*Chruxx[]*hR1Bu[-\[Nu]2])/\[Rho]0[]^2 - 
   (m*ChrBxx[\[Alpha]2]*ChrxBB[-\[Mu]2, -\[Alpha]2]*hR1Bu[-\[Nu]2])/
    \[Rho]0[]^2 - (m*ChrxxxB[-\[Mu]2]*hR1Bu[-\[Nu]2])/\[Rho]0[]^2 + 
   (2*m*Cuxux[]*dx[-\[Mu]2]*hR1Bu[-\[Nu]2])/(3*\[Rho]0[]^2) + 
   (m*Chruxx[]*dx[-\[Nu]2]*hR1Buu[-\[Mu]2])/\[Rho]0[]^2 + 
   (m*Chruxx[]*dx[-\[Mu]2]*hR1Buu[-\[Nu]2])/\[Rho]0[]^2 - 
   (m*ChrBxB[\[Alpha]2, -\[Nu]2]*dx[-\[Mu]2]*hR1Bux[-\[Alpha]2])/
    \[Rho]0[]^2 - (m*ChrBxB[\[Alpha]2, -\[Mu]2]*dx[-\[Nu]2]*
     hR1Bux[-\[Alpha]2])/\[Rho]0[]^2 - (m*ChrBxx[-\[Nu]2]*hR1Bux[-\[Mu]2])/
    (2*\[Rho]0[]^2) - (m*ChrxBx[-\[Nu]2]*hR1Bux[-\[Mu]2])/\[Rho]0[]^2 - 
   (m*ChrBxx[-\[Mu]2]*hR1Bux[-\[Nu]2])/(2*\[Rho]0[]^2) - 
   (m*ChrxBx[-\[Mu]2]*hR1Bux[-\[Nu]2])/\[Rho]0[]^2 - 
   (m*dx[-\[Nu]2]*hR1Buxx[-\[Mu]2])/\[Rho]0[]^2 - 
   (m*dx[-\[Mu]2]*hR1Buxx[-\[Nu]2])/\[Rho]0[]^2 - 
   (2*m*ChrBxB[\[Alpha]2, -\[Nu]2]*ChruBx[-\[Mu]2]*hR1Bx[-\[Alpha]2])/
    \[Rho]0[]^2 - (2*m*ChrBxB[\[Alpha]2, -\[Mu]2]*ChruBx[-\[Nu]2]*
     hR1Bx[-\[Alpha]2])/\[Rho]0[]^2 - 
   (4*m*CBuBx[-\[Alpha]2, -\[Nu]2]*dx[-\[Mu]2]*hR1Bx[\[Alpha]2])/
    (3*\[Rho]0[]^2) + (2*m*CBuBx[-\[Nu]2, -\[Alpha]2]*dx[-\[Mu]2]*
     hR1Bx[\[Alpha]2])/(3*\[Rho]0[]^2) - 
   (4*m*CBuBx[-\[Alpha]2, -\[Mu]2]*dx[-\[Nu]2]*hR1Bx[\[Alpha]2])/
    (3*\[Rho]0[]^2) + (2*m*CBuBx[-\[Mu]2, -\[Alpha]2]*dx[-\[Nu]2]*
     hR1Bx[\[Alpha]2])/(3*\[Rho]0[]^2) + (2*m*CBxux[-\[Nu]2]*hR1Bx[-\[Mu]2])/
    \[Rho]0[]^2 - (m*ChrBxx[\[Alpha]2]*ChruBB[-\[Nu]2, -\[Alpha]2]*
     hR1Bx[-\[Mu]2])/\[Rho]0[]^2 - (m*ChruxxB[-\[Nu]2]*hR1Bx[-\[Mu]2])/
    \[Rho]0[]^2 + (2*m*CBxux[-\[Mu]2]*hR1Bx[-\[Nu]2])/\[Rho]0[]^2 - 
   (m*ChrBxx[\[Alpha]2]*ChruBB[-\[Mu]2, -\[Alpha]2]*hR1Bx[-\[Nu]2])/
    \[Rho]0[]^2 - (m*ChruxxB[-\[Mu]2]*hR1Bx[-\[Nu]2])/\[Rho]0[]^2 + 
   (m*ChrBxB[\[Alpha]2, -\[Nu]2]*dx[-\[Mu]2]*hR1Bxu[-\[Alpha]2])/
    \[Rho]0[]^2 + (m*ChrBxB[\[Alpha]2, -\[Mu]2]*dx[-\[Nu]2]*
     hR1Bxu[-\[Alpha]2])/\[Rho]0[]^2 + (m*ChrBxx[-\[Nu]2]*hR1Bxu[-\[Mu]2])/
    (2*\[Rho]0[]^2) + (m*ChrxBx[-\[Nu]2]*hR1Bxu[-\[Mu]2])/\[Rho]0[]^2 + 
   (m*ChrBxx[-\[Mu]2]*hR1Bxu[-\[Nu]2])/(2*\[Rho]0[]^2) + 
   (m*ChrxBx[-\[Mu]2]*hR1Bxu[-\[Nu]2])/\[Rho]0[]^2 - 
   (m*ChruBx[-\[Nu]2]*hR1Bxx[-\[Mu]2])/\[Rho]0[]^2 - 
   (m*ChruBx[-\[Mu]2]*hR1Bxx[-\[Nu]2])/\[Rho]0[]^2 + 
   (m*dx[-\[Nu]2]*hR1Bxxu[-\[Mu]2])/\[Rho]0[]^2 + 
   (m*dx[-\[Mu]2]*hR1Bxxu[-\[Nu]2])/\[Rho]0[]^2 + 
   (6*m*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1uBxB[\[Alpha]2, -\[Alpha]2])/
    (5*\[Rho]0[]^2) - (m*ChrBxx[-\[Nu]2]*ChruBx[-\[Mu]2]*hR1uu[])/
    (2*\[Rho]0[]^2) - (m*ChrBxx[-\[Mu]2]*ChruBx[-\[Nu]2]*hR1uu[])/
    (2*\[Rho]0[]^2) - (m*ChruBx[-\[Nu]2]*ChrxBx[-\[Mu]2]*hR1uu[])/
    \[Rho]0[]^2 - (m*ChruBx[-\[Mu]2]*ChrxBx[-\[Nu]2]*hR1uu[])/\[Rho]0[]^2 + 
   (m*CBxux[-\[Nu]2]*dx[-\[Mu]2]*hR1uu[])/(3*\[Rho]0[]^2) - 
   (m*ChrBxx[\[Alpha]2]*ChruBB[-\[Nu]2, -\[Alpha]2]*dx[-\[Mu]2]*hR1uu[])/
    (2*\[Rho]0[]^2) - (m*ChruxxB[-\[Nu]2]*dx[-\[Mu]2]*hR1uu[])/
    (2*\[Rho]0[]^2) + (m*CBxux[-\[Mu]2]*dx[-\[Nu]2]*hR1uu[])/
    (3*\[Rho]0[]^2) - (m*ChrBxx[\[Alpha]2]*ChruBB[-\[Mu]2, -\[Alpha]2]*
     dx[-\[Nu]2]*hR1uu[])/(2*\[Rho]0[]^2) - 
   (m*ChruxxB[-\[Mu]2]*dx[-\[Nu]2]*hR1uu[])/(2*\[Rho]0[]^2) - 
   (m*Chruxx[]*dx[-\[Nu]2]*hR1uuB[-\[Mu]2])/(2*\[Rho]0[]^2) - 
   (m*Chruxx[]*dx[-\[Mu]2]*hR1uuB[-\[Nu]2])/(2*\[Rho]0[]^2) - 
   (m*ChruBx[-\[Nu]2]*dx[-\[Mu]2]*hR1uux[])/\[Rho]0[]^2 - 
   (m*ChruBx[-\[Mu]2]*dx[-\[Nu]2]*hR1uux[])/\[Rho]0[]^2 - 
   (4*m*ChruBx[-\[Mu]2]*ChruBx[-\[Nu]2]*hR1ux[])/\[Rho]0[]^2 - 
   (2*m*CBuxu[-\[Nu]2]*dx[-\[Mu]2]*hR1ux[])/(3*\[Rho]0[]^2) - 
   (2*m*CBuxu[-\[Mu]2]*dx[-\[Nu]2]*hR1ux[])/(3*\[Rho]0[]^2) - 
   (m*ChrBxB[\[Alpha]2, -\[Nu]2]*dx[-\[Mu]2]*hR1uxB[-\[Alpha]2])/
    \[Rho]0[]^2 - (m*ChrBxB[\[Alpha]2, -\[Mu]2]*dx[-\[Nu]2]*
     hR1uxB[-\[Alpha]2])/\[Rho]0[]^2 - (m*ChrBxx[-\[Nu]2]*hR1uxB[-\[Mu]2])/
    (2*\[Rho]0[]^2) - (m*ChrxBx[-\[Nu]2]*hR1uxB[-\[Mu]2])/\[Rho]0[]^2 - 
   (m*ChrBxx[-\[Mu]2]*hR1uxB[-\[Nu]2])/(2*\[Rho]0[]^2) - 
   (m*ChrxBx[-\[Mu]2]*hR1uxB[-\[Nu]2])/\[Rho]0[]^2 - 
   (6*m*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1uxBB[\[Alpha]2, -\[Alpha]2])/
    (5*\[Rho]0[]^2) + (2*m*ChruBx[-\[Nu]2]*dx[-\[Mu]2]*hR1uxu[])/
    \[Rho]0[]^2 + (2*m*ChruBx[-\[Mu]2]*dx[-\[Nu]2]*hR1uxu[])/\[Rho]0[]^2 + 
   (6*m*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1xBuB[\[Alpha]2, -\[Alpha]2])/
    (5*\[Rho]0[]^2) - (m*ChruBx[-\[Nu]2]*hR1xxB[-\[Mu]2])/(2*\[Rho]0[]^2) - 
   (m*ChruBx[-\[Mu]2]*hR1xxB[-\[Nu]2])/(2*\[Rho]0[]^2) - 
   (m*dx[-\[Nu]2]*hR1xxBu[-\[Mu]2])/(2*\[Rho]0[]^2) - 
   (m*dx[-\[Mu]2]*hR1xxBu[-\[Nu]2])/(2*\[Rho]0[]^2) - 
   (m*ChrBxxx[\[Alpha]2]*hR1Bu[-\[Nu]2]*metric2[-\[Mu]2, -\[Alpha]2])/
    (3*\[Rho]0[]^2) - (m*ChrBxxx[\[Alpha]2]*hR1Bu[-\[Mu]2]*
     metric2[-\[Nu]2, -\[Alpha]2])/(3*\[Rho]0[]^2) + 
   (2*m*CBuxu[-\[Nu]2]*dx[-\[Mu]2]*hR1[\[Alpha]2, -\[Alpha]2]*r0[])/
    (3*\[Rho]0[]^2) + (2*m*CBuxu[-\[Mu]2]*dx[-\[Nu]2]*
     hR1[\[Alpha]2, -\[Alpha]2]*r0[])/(3*\[Rho]0[]^2) + 
   (4*m*CBuBu[-\[Alpha]2, -\[Beta]2]*dx[-\[Mu]2]*dx[-\[Nu]2]*
     hR1[\[Alpha]2, \[Beta]2]*r0[])/(3*\[Rho]0[]^2) - 
   (5*m*CBuxu[-\[Alpha]2]*dx[-\[Nu]2]*hR1[-\[Mu]2, \[Alpha]2]*r0[])/
    (3*\[Rho]0[]^2) - (5*m*CBuxu[-\[Alpha]2]*dx[-\[Mu]2]*
     hR1[-\[Nu]2, \[Alpha]2]*r0[])/(3*\[Rho]0[]^2) - 
   (6*m*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1BBuu[\[Alpha]2, -\[Alpha]2]*r0[])/
    (5*\[Rho]0[]^2) - (4*m*ChrBxB[\[Alpha]2, -\[Nu]2]*ChruBx[-\[Mu]2]*
     hR1Bu[-\[Alpha]2]*r0[])/\[Rho]0[]^2 - 
   (4*m*ChrBxB[\[Alpha]2, -\[Mu]2]*ChruBx[-\[Nu]2]*hR1Bu[-\[Alpha]2]*r0[])/
    \[Rho]0[]^2 + (m*CBBxu[-\[Nu]2, -\[Alpha]2]*dx[-\[Mu]2]*hR1Bu[\[Alpha]2]*
     r0[])/\[Rho]0[]^2 - (4*m*CBuBx[-\[Alpha]2, -\[Nu]2]*dx[-\[Mu]2]*
     hR1Bu[\[Alpha]2]*r0[])/(3*\[Rho]0[]^2) + 
   (2*m*CBuBx[-\[Nu]2, -\[Alpha]2]*dx[-\[Mu]2]*hR1Bu[\[Alpha]2]*r0[])/
    (3*\[Rho]0[]^2) + (m*CBBxu[-\[Mu]2, -\[Alpha]2]*dx[-\[Nu]2]*
     hR1Bu[\[Alpha]2]*r0[])/\[Rho]0[]^2 - 
   (4*m*CBuBx[-\[Alpha]2, -\[Mu]2]*dx[-\[Nu]2]*hR1Bu[\[Alpha]2]*r0[])/
    (3*\[Rho]0[]^2) + (2*m*CBuBx[-\[Mu]2, -\[Alpha]2]*dx[-\[Nu]2]*
     hR1Bu[\[Alpha]2]*r0[])/(3*\[Rho]0[]^2) + 
   (8*m*CBxux[-\[Nu]2]*hR1Bu[-\[Mu]2]*r0[])/(3*\[Rho]0[]^2) - 
   (2*m*ChrBxx[\[Alpha]2]*ChruBB[-\[Nu]2, -\[Alpha]2]*hR1Bu[-\[Mu]2]*r0[])/
    \[Rho]0[]^2 - (2*m*ChruxxB[-\[Nu]2]*hR1Bu[-\[Mu]2]*r0[])/\[Rho]0[]^2 + 
   (8*m*CBxux[-\[Mu]2]*hR1Bu[-\[Nu]2]*r0[])/(3*\[Rho]0[]^2) - 
   (2*m*ChrBxx[\[Alpha]2]*ChruBB[-\[Mu]2, -\[Alpha]2]*hR1Bu[-\[Nu]2]*r0[])/
    \[Rho]0[]^2 - (2*m*ChruxxB[-\[Mu]2]*hR1Bu[-\[Nu]2]*r0[])/\[Rho]0[]^2 + 
   (2*m*ChrBxB[\[Alpha]2, -\[Nu]2]*dx[-\[Mu]2]*hR1Buu[-\[Alpha]2]*r0[])/
    \[Rho]0[]^2 + (2*m*ChrBxB[\[Alpha]2, -\[Mu]2]*dx[-\[Nu]2]*
     hR1Buu[-\[Alpha]2]*r0[])/\[Rho]0[]^2 + 
   (m*ChrBxx[-\[Nu]2]*hR1Buu[-\[Mu]2]*r0[])/\[Rho]0[]^2 + 
   (2*m*ChrxBx[-\[Nu]2]*hR1Buu[-\[Mu]2]*r0[])/\[Rho]0[]^2 + 
   (m*ChrBxx[-\[Mu]2]*hR1Buu[-\[Nu]2]*r0[])/\[Rho]0[]^2 + 
   (2*m*ChrxBx[-\[Mu]2]*hR1Buu[-\[Nu]2]*r0[])/\[Rho]0[]^2 - 
   (m*dx[-\[Nu]2]*hR1Buux[-\[Mu]2]*r0[])/\[Rho]0[]^2 - 
   (m*dx[-\[Mu]2]*hR1Buux[-\[Nu]2]*r0[])/\[Rho]0[]^2 - 
   (2*m*ChruBx[-\[Nu]2]*hR1Bux[-\[Mu]2]*r0[])/\[Rho]0[]^2 - 
   (2*m*ChruBx[-\[Mu]2]*hR1Bux[-\[Nu]2]*r0[])/\[Rho]0[]^2 + 
   (m*dx[-\[Nu]2]*hR1Buxu[-\[Mu]2]*r0[])/\[Rho]0[]^2 + 
   (m*dx[-\[Mu]2]*hR1Buxu[-\[Nu]2]*r0[])/\[Rho]0[]^2 - 
   (2*m*CBuBu[-\[Nu]2, -\[Alpha]2]*dx[-\[Mu]2]*hR1Bx[\[Alpha]2]*r0[])/
    (3*\[Rho]0[]^2) - (2*m*CBuBu[-\[Mu]2, -\[Alpha]2]*dx[-\[Nu]2]*
     hR1Bx[\[Alpha]2]*r0[])/(3*\[Rho]0[]^2) + 
   (2*m*ChruBx[-\[Nu]2]*hR1Bxu[-\[Mu]2]*r0[])/\[Rho]0[]^2 + 
   (2*m*ChruBx[-\[Mu]2]*hR1Bxu[-\[Nu]2]*r0[])/\[Rho]0[]^2 + 
   (12*m*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1uBuB[\[Alpha]2, -\[Alpha]2]*r0[])/
    (5*\[Rho]0[]^2) - (6*m*ChruBx[-\[Mu]2]*ChruBx[-\[Nu]2]*hR1uu[]*r0[])/
    \[Rho]0[]^2 - (m*ChrBxB[\[Alpha]2, -\[Nu]2]*dx[-\[Mu]2]*
     hR1uuB[-\[Alpha]2]*r0[])/\[Rho]0[]^2 - 
   (m*ChrBxB[\[Alpha]2, -\[Mu]2]*dx[-\[Nu]2]*hR1uuB[-\[Alpha]2]*r0[])/
    \[Rho]0[]^2 - (m*ChrBxx[-\[Nu]2]*hR1uuB[-\[Mu]2]*r0[])/(2*\[Rho]0[]^2) - 
   (m*ChrxBx[-\[Nu]2]*hR1uuB[-\[Mu]2]*r0[])/\[Rho]0[]^2 - 
   (m*ChrBxx[-\[Mu]2]*hR1uuB[-\[Nu]2]*r0[])/(2*\[Rho]0[]^2) - 
   (m*ChrxBx[-\[Mu]2]*hR1uuB[-\[Nu]2]*r0[])/\[Rho]0[]^2 - 
   (6*m*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1uuBB[\[Alpha]2, -\[Alpha]2]*r0[])/
    (5*\[Rho]0[]^2) + (2*m*ChruBx[-\[Nu]2]*dx[-\[Mu]2]*hR1uuu[]*r0[])/
    \[Rho]0[]^2 + (2*m*ChruBx[-\[Mu]2]*dx[-\[Nu]2]*hR1uuu[]*r0[])/
    \[Rho]0[]^2 - (2*m*ChruBx[-\[Nu]2]*hR1uxB[-\[Mu]2]*r0[])/\[Rho]0[]^2 - 
   (2*m*ChruBx[-\[Mu]2]*hR1uxB[-\[Nu]2]*r0[])/\[Rho]0[]^2 - 
   (2*m*CBuBu[-\[Nu]2, -\[Alpha]2]*dx[-\[Mu]2]*hR1Bu[\[Alpha]2]*r0[]^2)/
    (3*\[Rho]0[]^2) - (2*m*CBuBu[-\[Mu]2, -\[Alpha]2]*dx[-\[Nu]2]*
     hR1Bu[\[Alpha]2]*r0[]^2)/(3*\[Rho]0[]^2) + 
   (2*m*CBuxu[-\[Nu]2]*hR1Bu[-\[Mu]2]*r0[]^2)/(3*\[Rho]0[]^2) + 
   (2*m*CBuxu[-\[Mu]2]*hR1Bu[-\[Nu]2]*r0[]^2)/(3*\[Rho]0[]^2) + 
   (3*m*ChruBx[-\[Nu]2]*hR1Buu[-\[Mu]2]*r0[]^2)/\[Rho]0[]^2 + 
   (3*m*ChruBx[-\[Mu]2]*hR1Buu[-\[Nu]2]*r0[]^2)/\[Rho]0[]^2 - 
   (m*dx[-\[Nu]2]*hR1Buuu[-\[Mu]2]*r0[]^2)/\[Rho]0[]^2 - 
   (m*dx[-\[Mu]2]*hR1Buuu[-\[Nu]2]*r0[]^2)/\[Rho]0[]^2 - 
   (3*m*ChruBx[-\[Nu]2]*hR1uuB[-\[Mu]2]*r0[]^2)/(2*\[Rho]0[]^2) - 
   (3*m*ChruBx[-\[Mu]2]*hR1uuB[-\[Nu]2]*r0[]^2)/(2*\[Rho]0[]^2) + 
   (m*dx[-\[Nu]2]*hR1uuBu[-\[Mu]2]*r0[]^2)/(2*\[Rho]0[]^2) + 
   (m*dx[-\[Mu]2]*hR1uuBu[-\[Nu]2]*r0[]^2)/(2*\[Rho]0[]^2) - 
   (m*ChrBxB[\[Alpha]2, -\[Nu]2]*ChrBxx[\[Beta]2]*hR1[-\[Alpha]2, -\[Beta]2]*
     u[-\[Mu]2])/\[Rho]0[]^2 + (4*m*Cuxux[]*dx[-\[Nu]2]*
     hR1[\[Alpha]2, -\[Alpha]2]*u[-\[Mu]2])/(3*\[Rho]0[]^2) - 
   (2*m*CBxBx[-\[Alpha]2, -\[Beta]2]*dx[-\[Nu]2]*hR1[\[Alpha]2, \[Beta]2]*
     u[-\[Mu]2])/\[Rho]0[]^2 - (m*ChrBxB[\[Alpha]2, -\[Beta]2]*
     ChrBxx[\[Beta]2]*hR1[-\[Nu]2, -\[Alpha]2]*u[-\[Mu]2])/(3*\[Rho]0[]^2) - 
   (m*ChrBxxx[\[Alpha]2]*hR1[-\[Nu]2, -\[Alpha]2]*u[-\[Mu]2])/
    (3*\[Rho]0[]^2) + (m*dx[-\[Nu]2]*hR1BBxx[\[Alpha]2, -\[Alpha]2]*
     u[-\[Mu]2])/\[Rho]0[]^2 - (2*m*ChrBxx[\[Alpha]2]*ChruBx[-\[Nu]2]*
     hR1Bu[-\[Alpha]2]*u[-\[Mu]2])/\[Rho]0[]^2 - 
   (2*m*ChrBxB[\[Alpha]2, -\[Nu]2]*Chruxx[]*hR1Bu[-\[Alpha]2]*u[-\[Mu]2])/
    \[Rho]0[]^2 - (10*m*CBxux[-\[Alpha]2]*dx[-\[Nu]2]*hR1Bu[\[Alpha]2]*
     u[-\[Mu]2])/(3*\[Rho]0[]^2) - (2*m*Chruxxx[]*hR1Bu[-\[Nu]2]*u[-\[Mu]2])/
    (3*\[Rho]0[]^2) + (m*ChrBxx[\[Alpha]2]*dx[-\[Nu]2]*hR1Buu[-\[Alpha]2]*
     u[-\[Mu]2])/\[Rho]0[]^2 - (m*Chruxx[]*hR1Bux[-\[Nu]2]*u[-\[Mu]2])/
    \[Rho]0[]^2 + (m*CBxBx[-\[Nu]2, \[Alpha]2]*hR1Bx[-\[Alpha]2]*u[-\[Mu]2])/
    \[Rho]0[]^2 - (8*m*CBuxu[-\[Alpha]2]*dx[-\[Nu]2]*hR1Bx[\[Alpha]2]*
     u[-\[Mu]2])/(3*\[Rho]0[]^2) - 
   (m*ChrBxx[\[Alpha]2]*ChristoffelCD2[\[Beta]2, -\[Nu]2, -\[Alpha]2]*
     hR1Bx[-\[Beta]2]*u[-\[Mu]2])/\[Rho]0[]^2 + 
   (m*Chruxx[]*hR1Bxu[-\[Nu]2]*u[-\[Mu]2])/\[Rho]0[]^2 - 
   (m*ChrBxB[\[Alpha]2, -\[Nu]2]*hR1Bxx[-\[Alpha]2]*u[-\[Mu]2])/\[Rho]0[]^2 - 
   (m*hR1Bxxx[-\[Nu]2]*u[-\[Mu]2])/(3*\[Rho]0[]^2) - 
   (m*ChrBxB[\[Alpha]2, -\[Nu]2]*ChrBxx[-\[Alpha]2]*hR1uu[]*u[-\[Mu]2])/
    (2*\[Rho]0[]^2) - (m*ChrBxB[-\[Nu]2, -\[Alpha]2]*ChrBxx[\[Alpha]2]*
     hR1uu[]*u[-\[Mu]2])/(6*\[Rho]0[]^2) - 
   (3*m*ChruBx[-\[Nu]2]*Chruxx[]*hR1uu[]*u[-\[Mu]2])/\[Rho]0[]^2 - 
   (m*ChrBxx[\[Alpha]2]*ChrxBB[-\[Nu]2, -\[Alpha]2]*hR1uu[]*u[-\[Mu]2])/
    (2*\[Rho]0[]^2) - (m*ChrxxxB[-\[Nu]2]*hR1uu[]*u[-\[Mu]2])/
    (2*\[Rho]0[]^2) - (m*ChrBxx[\[Alpha]2]*dx[-\[Nu]2]*hR1uuB[-\[Alpha]2]*
     u[-\[Mu]2])/(2*\[Rho]0[]^2) + (m*Chruxx[]*dx[-\[Nu]2]*hR1uuu[]*
     u[-\[Mu]2])/\[Rho]0[]^2 - (m*ChrBxx[-\[Nu]2]*hR1uux[]*u[-\[Mu]2])/
    (2*\[Rho]0[]^2) - (m*ChrxBx[-\[Nu]2]*hR1uux[]*u[-\[Mu]2])/\[Rho]0[]^2 + 
   (8*m*CBxux[-\[Nu]2]*hR1ux[]*u[-\[Mu]2])/(3*\[Rho]0[]^2) - 
   (2*m*ChrBxx[\[Alpha]2]*ChruBB[-\[Nu]2, -\[Alpha]2]*hR1ux[]*u[-\[Mu]2])/
    \[Rho]0[]^2 - (2*m*ChruxxB[-\[Nu]2]*hR1ux[]*u[-\[Mu]2])/\[Rho]0[]^2 - 
   (m*Chruxx[]*hR1uxB[-\[Nu]2]*u[-\[Mu]2])/\[Rho]0[]^2 + 
   (m*ChrBxx[-\[Nu]2]*hR1uxu[]*u[-\[Mu]2])/\[Rho]0[]^2 + 
   (2*m*ChrxBx[-\[Nu]2]*hR1uxu[]*u[-\[Mu]2])/\[Rho]0[]^2 - 
   (2*m*ChruBx[-\[Nu]2]*hR1uxx[]*u[-\[Mu]2])/\[Rho]0[]^2 - 
   (2*m*dx[-\[Nu]2]*hR1xBxB[\[Alpha]2, -\[Alpha]2]*u[-\[Mu]2])/\[Rho]0[]^2 - 
   (m*ChrBxB[\[Alpha]2, -\[Nu]2]*hR1xxB[-\[Alpha]2]*u[-\[Mu]2])/
    (2*\[Rho]0[]^2) + (m*dx[-\[Nu]2]*hR1xxBB[\[Alpha]2, -\[Alpha]2]*
     u[-\[Mu]2])/\[Rho]0[]^2 - (m*hR1xxBx[-\[Nu]2]*u[-\[Mu]2])/
    (3*\[Rho]0[]^2) + (m*ChruBx[-\[Nu]2]*hR1xxu[]*u[-\[Mu]2])/\[Rho]0[]^2 - 
   (m*ChrBxxx[\[Alpha]2]*hR1uu[]*metric2[-\[Nu]2, -\[Alpha]2]*u[-\[Mu]2])/
    (6*\[Rho]0[]^2) - (2*m*CBxux[-\[Nu]2]*hR1[\[Alpha]2, -\[Alpha]2]*r0[]*
     u[-\[Mu]2])/(3*\[Rho]0[]^2) - (8*m*CBuBx[-\[Alpha]2, -\[Beta]2]*
     dx[-\[Nu]2]*hR1[\[Alpha]2, \[Beta]2]*r0[]*u[-\[Mu]2])/(3*\[Rho]0[]^2) + 
   (7*m*CBxux[-\[Alpha]2]*hR1[-\[Nu]2, \[Alpha]2]*r0[]*u[-\[Mu]2])/
    (3*\[Rho]0[]^2) + (4*m*dx[-\[Nu]2]*hR1BBxu[\[Alpha]2, -\[Alpha]2]*r0[]*
     u[-\[Mu]2])/(5*\[Rho]0[]^2) + (2*m*CBxBx[-\[Nu]2, \[Alpha]2]*
     hR1Bu[-\[Alpha]2]*r0[]*u[-\[Mu]2])/\[Rho]0[]^2 - 
   (2*m*CBuxu[-\[Alpha]2]*dx[-\[Nu]2]*hR1Bu[\[Alpha]2]*r0[]*u[-\[Mu]2])/
    (3*\[Rho]0[]^2) - (2*m*ChrBxx[\[Alpha]2]*ChristoffelCD2[\[Beta]2, 
      -\[Nu]2, -\[Alpha]2]*hR1Bu[-\[Beta]2]*r0[]*u[-\[Mu]2])/\[Rho]0[]^2 + 
   (2*m*Cuxux[]*hR1Bu[-\[Nu]2]*r0[]*u[-\[Mu]2])/\[Rho]0[]^2 + 
   (3*m*Chruxx[]*hR1Buu[-\[Nu]2]*r0[]*u[-\[Mu]2])/\[Rho]0[]^2 - 
   (2*m*ChrBxB[\[Alpha]2, -\[Nu]2]*hR1Bux[-\[Alpha]2]*r0[]*u[-\[Mu]2])/
    \[Rho]0[]^2 - (4*m*hR1Buxx[-\[Nu]2]*r0[]*u[-\[Mu]2])/(3*\[Rho]0[]^2) + 
   (m*CBBxu[-\[Nu]2, -\[Alpha]2]*hR1Bx[\[Alpha]2]*r0[]*u[-\[Mu]2])/
    \[Rho]0[]^2 - (4*m*CBuBx[-\[Alpha]2, -\[Nu]2]*hR1Bx[\[Alpha]2]*r0[]*
     u[-\[Mu]2])/(3*\[Rho]0[]^2) + (2*m*CBuBx[-\[Nu]2, -\[Alpha]2]*
     hR1Bx[\[Alpha]2]*r0[]*u[-\[Mu]2])/(3*\[Rho]0[]^2) + 
   (2*m*ChrBxB[\[Alpha]2, -\[Nu]2]*hR1Bxu[-\[Alpha]2]*r0[]*u[-\[Mu]2])/
    \[Rho]0[]^2 - (m*hR1Bxux[-\[Nu]2]*r0[]*u[-\[Mu]2])/(3*\[Rho]0[]^2) + 
   (5*m*hR1Bxxu[-\[Nu]2]*r0[]*u[-\[Mu]2])/(3*\[Rho]0[]^2) - 
   (4*m*dx[-\[Nu]2]*hR1uBxB[\[Alpha]2, -\[Alpha]2]*r0[]*u[-\[Mu]2])/
    (5*\[Rho]0[]^2) + (10*m*CBxux[-\[Nu]2]*hR1uu[]*r0[]*u[-\[Mu]2])/
    (3*\[Rho]0[]^2) - (3*m*ChrBxx[\[Alpha]2]*ChruBB[-\[Nu]2, -\[Alpha]2]*
     hR1uu[]*r0[]*u[-\[Mu]2])/\[Rho]0[]^2 - 
   (3*m*ChruxxB[-\[Nu]2]*hR1uu[]*r0[]*u[-\[Mu]2])/\[Rho]0[]^2 - 
   (3*m*Chruxx[]*hR1uuB[-\[Nu]2]*r0[]*u[-\[Mu]2])/(2*\[Rho]0[]^2) + 
   (m*ChrBxx[-\[Nu]2]*hR1uuu[]*r0[]*u[-\[Mu]2])/\[Rho]0[]^2 + 
   (2*m*ChrxBx[-\[Nu]2]*hR1uuu[]*r0[]*u[-\[Mu]2])/\[Rho]0[]^2 - 
   (4*m*ChruBx[-\[Nu]2]*hR1uux[]*r0[]*u[-\[Mu]2])/\[Rho]0[]^2 + 
   (m*dx[-\[Nu]2]*hR1uuxu[]*r0[]*u[-\[Mu]2])/\[Rho]0[]^2 + 
   (2*m*CBuxu[-\[Nu]2]*hR1ux[]*r0[]*u[-\[Mu]2])/(3*\[Rho]0[]^2) - 
   (2*m*ChrBxB[\[Alpha]2, -\[Nu]2]*hR1uxB[-\[Alpha]2]*r0[]*u[-\[Mu]2])/
    \[Rho]0[]^2 + (4*m*dx[-\[Nu]2]*hR1uxBB[\[Alpha]2, -\[Alpha]2]*r0[]*
     u[-\[Mu]2])/(5*\[Rho]0[]^2) - (2*m*hR1uxBx[-\[Nu]2]*r0[]*u[-\[Mu]2])/
    (3*\[Rho]0[]^2) + (8*m*ChruBx[-\[Nu]2]*hR1uxu[]*r0[]*u[-\[Mu]2])/
    \[Rho]0[]^2 - (2*m*dx[-\[Nu]2]*hR1uxuu[]*r0[]*u[-\[Mu]2])/\[Rho]0[]^2 - 
   (4*m*dx[-\[Nu]2]*hR1xBuB[\[Alpha]2, -\[Alpha]2]*r0[]*u[-\[Mu]2])/
    (5*\[Rho]0[]^2) - (m*hR1xxBu[-\[Nu]2]*r0[]*u[-\[Mu]2])/(3*\[Rho]0[]^2) + 
   (2*m*CBuxu[-\[Nu]2]*hR1[\[Alpha]2, -\[Alpha]2]*r0[]^2*u[-\[Mu]2])/
    (3*\[Rho]0[]^2) - (2*m*CBuBu[-\[Alpha]2, -\[Beta]2]*dx[-\[Nu]2]*
     hR1[\[Alpha]2, \[Beta]2]*r0[]^2*u[-\[Mu]2])/(3*\[Rho]0[]^2) - 
   (2*m*CBuxu[-\[Alpha]2]*hR1[-\[Nu]2, \[Alpha]2]*r0[]^2*u[-\[Mu]2])/
    \[Rho]0[]^2 - (m*dx[-\[Nu]2]*hR1BBuu[\[Alpha]2, -\[Alpha]2]*r0[]^2*
     u[-\[Mu]2])/(5*\[Rho]0[]^2) + (2*m*CBBxu[-\[Nu]2, -\[Alpha]2]*
     hR1Bu[\[Alpha]2]*r0[]^2*u[-\[Mu]2])/\[Rho]0[]^2 - 
   (4*m*CBuBx[-\[Alpha]2, -\[Nu]2]*hR1Bu[\[Alpha]2]*r0[]^2*u[-\[Mu]2])/
    (3*\[Rho]0[]^2) + (2*m*CBuBx[-\[Nu]2, -\[Alpha]2]*hR1Bu[\[Alpha]2]*r0[]^2*
     u[-\[Mu]2])/(3*\[Rho]0[]^2) + (3*m*ChrBxB[\[Alpha]2, -\[Nu]2]*
     hR1Buu[-\[Alpha]2]*r0[]^2*u[-\[Mu]2])/\[Rho]0[]^2 - 
   (4*m*hR1Buux[-\[Nu]2]*r0[]^2*u[-\[Mu]2])/(3*\[Rho]0[]^2) + 
   (5*m*hR1Buxu[-\[Nu]2]*r0[]^2*u[-\[Mu]2])/(3*\[Rho]0[]^2) - 
   (2*m*CBuBu[-\[Nu]2, -\[Alpha]2]*hR1Bx[\[Alpha]2]*r0[]^2*u[-\[Mu]2])/
    (3*\[Rho]0[]^2) - (m*hR1Bxuu[-\[Nu]2]*r0[]^2*u[-\[Mu]2])/
    (3*\[Rho]0[]^2) + (2*m*dx[-\[Nu]2]*hR1uBuB[\[Alpha]2, -\[Alpha]2]*r0[]^2*
     u[-\[Mu]2])/(5*\[Rho]0[]^2) + (5*m*CBuxu[-\[Nu]2]*hR1uu[]*r0[]^2*
     u[-\[Mu]2])/(3*\[Rho]0[]^2) - (3*m*ChrBxB[\[Alpha]2, -\[Nu]2]*
     hR1uuB[-\[Alpha]2]*r0[]^2*u[-\[Mu]2])/(2*\[Rho]0[]^2) - 
   (m*dx[-\[Nu]2]*hR1uuBB[\[Alpha]2, -\[Alpha]2]*r0[]^2*u[-\[Mu]2])/
    (5*\[Rho]0[]^2) - (m*hR1uuBx[-\[Nu]2]*r0[]^2*u[-\[Mu]2])/
    (3*\[Rho]0[]^2) + (7*m*ChruBx[-\[Nu]2]*hR1uuu[]*r0[]^2*u[-\[Mu]2])/
    \[Rho]0[]^2 - (3*m*dx[-\[Nu]2]*hR1uuuu[]*r0[]^2*u[-\[Mu]2])/
    (2*\[Rho]0[]^2) + (m*hR1uxBu[-\[Nu]2]*r0[]^2*u[-\[Mu]2])/
    (3*\[Rho]0[]^2) - (2*m*CBuBu[-\[Nu]2, -\[Alpha]2]*hR1Bu[\[Alpha]2]*r0[]^3*
     u[-\[Mu]2])/(3*\[Rho]0[]^2) - (4*m*hR1Buuu[-\[Nu]2]*r0[]^3*u[-\[Mu]2])/
    (3*\[Rho]0[]^2) + (2*m*hR1uuBu[-\[Nu]2]*r0[]^3*u[-\[Mu]2])/
    (3*\[Rho]0[]^2) - (2*m*hR1Bu[-\[Nu]2]*
     Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*u[-\[Mu]2])/
    (3*\[Rho]0[]^2) - (m*ChrBxB[\[Alpha]2, -\[Mu]2]*ChrBxx[\[Beta]2]*
     hR1[-\[Alpha]2, -\[Beta]2]*u[-\[Nu]2])/\[Rho]0[]^2 + 
   (4*m*Cuxux[]*dx[-\[Mu]2]*hR1[\[Alpha]2, -\[Alpha]2]*u[-\[Nu]2])/
    (3*\[Rho]0[]^2) - (2*m*CBxBx[-\[Alpha]2, -\[Beta]2]*dx[-\[Mu]2]*
     hR1[\[Alpha]2, \[Beta]2]*u[-\[Nu]2])/\[Rho]0[]^2 - 
   (m*ChrBxB[\[Alpha]2, -\[Beta]2]*ChrBxx[\[Beta]2]*hR1[-\[Mu]2, -\[Alpha]2]*
     u[-\[Nu]2])/(3*\[Rho]0[]^2) - 
   (m*ChrBxxx[\[Alpha]2]*hR1[-\[Mu]2, -\[Alpha]2]*u[-\[Nu]2])/
    (3*\[Rho]0[]^2) + (m*dx[-\[Mu]2]*hR1BBxx[\[Alpha]2, -\[Alpha]2]*
     u[-\[Nu]2])/\[Rho]0[]^2 - (2*m*ChrBxx[\[Alpha]2]*ChruBx[-\[Mu]2]*
     hR1Bu[-\[Alpha]2]*u[-\[Nu]2])/\[Rho]0[]^2 - 
   (2*m*ChrBxB[\[Alpha]2, -\[Mu]2]*Chruxx[]*hR1Bu[-\[Alpha]2]*u[-\[Nu]2])/
    \[Rho]0[]^2 - (10*m*CBxux[-\[Alpha]2]*dx[-\[Mu]2]*hR1Bu[\[Alpha]2]*
     u[-\[Nu]2])/(3*\[Rho]0[]^2) - (2*m*Chruxxx[]*hR1Bu[-\[Mu]2]*u[-\[Nu]2])/
    (3*\[Rho]0[]^2) + (m*ChrBxx[\[Alpha]2]*dx[-\[Mu]2]*hR1Buu[-\[Alpha]2]*
     u[-\[Nu]2])/\[Rho]0[]^2 - (m*Chruxx[]*hR1Bux[-\[Mu]2]*u[-\[Nu]2])/
    \[Rho]0[]^2 + (m*CBxBx[-\[Mu]2, \[Alpha]2]*hR1Bx[-\[Alpha]2]*u[-\[Nu]2])/
    \[Rho]0[]^2 - (8*m*CBuxu[-\[Alpha]2]*dx[-\[Mu]2]*hR1Bx[\[Alpha]2]*
     u[-\[Nu]2])/(3*\[Rho]0[]^2) - 
   (m*ChrBxx[\[Alpha]2]*ChristoffelCD2[\[Beta]2, -\[Mu]2, -\[Alpha]2]*
     hR1Bx[-\[Beta]2]*u[-\[Nu]2])/\[Rho]0[]^2 + 
   (m*Chruxx[]*hR1Bxu[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^2 - 
   (m*ChrBxB[\[Alpha]2, -\[Mu]2]*hR1Bxx[-\[Alpha]2]*u[-\[Nu]2])/\[Rho]0[]^2 - 
   (m*hR1Bxxx[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]^2) - 
   (m*ChrBxB[\[Alpha]2, -\[Mu]2]*ChrBxx[-\[Alpha]2]*hR1uu[]*u[-\[Nu]2])/
    (2*\[Rho]0[]^2) - (m*ChrBxB[-\[Mu]2, -\[Alpha]2]*ChrBxx[\[Alpha]2]*
     hR1uu[]*u[-\[Nu]2])/(6*\[Rho]0[]^2) - 
   (3*m*ChruBx[-\[Mu]2]*Chruxx[]*hR1uu[]*u[-\[Nu]2])/\[Rho]0[]^2 - 
   (m*ChrBxx[\[Alpha]2]*ChrxBB[-\[Mu]2, -\[Alpha]2]*hR1uu[]*u[-\[Nu]2])/
    (2*\[Rho]0[]^2) - (m*ChrxxxB[-\[Mu]2]*hR1uu[]*u[-\[Nu]2])/
    (2*\[Rho]0[]^2) - (m*ChrBxx[\[Alpha]2]*dx[-\[Mu]2]*hR1uuB[-\[Alpha]2]*
     u[-\[Nu]2])/(2*\[Rho]0[]^2) + (m*Chruxx[]*dx[-\[Mu]2]*hR1uuu[]*
     u[-\[Nu]2])/\[Rho]0[]^2 - (m*ChrBxx[-\[Mu]2]*hR1uux[]*u[-\[Nu]2])/
    (2*\[Rho]0[]^2) - (m*ChrxBx[-\[Mu]2]*hR1uux[]*u[-\[Nu]2])/\[Rho]0[]^2 + 
   (8*m*CBxux[-\[Mu]2]*hR1ux[]*u[-\[Nu]2])/(3*\[Rho]0[]^2) - 
   (2*m*ChrBxx[\[Alpha]2]*ChruBB[-\[Mu]2, -\[Alpha]2]*hR1ux[]*u[-\[Nu]2])/
    \[Rho]0[]^2 - (2*m*ChruxxB[-\[Mu]2]*hR1ux[]*u[-\[Nu]2])/\[Rho]0[]^2 - 
   (m*Chruxx[]*hR1uxB[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^2 + 
   (m*ChrBxx[-\[Mu]2]*hR1uxu[]*u[-\[Nu]2])/\[Rho]0[]^2 + 
   (2*m*ChrxBx[-\[Mu]2]*hR1uxu[]*u[-\[Nu]2])/\[Rho]0[]^2 - 
   (2*m*ChruBx[-\[Mu]2]*hR1uxx[]*u[-\[Nu]2])/\[Rho]0[]^2 - 
   (2*m*dx[-\[Mu]2]*hR1xBxB[\[Alpha]2, -\[Alpha]2]*u[-\[Nu]2])/\[Rho]0[]^2 - 
   (m*ChrBxB[\[Alpha]2, -\[Mu]2]*hR1xxB[-\[Alpha]2]*u[-\[Nu]2])/
    (2*\[Rho]0[]^2) + (m*dx[-\[Mu]2]*hR1xxBB[\[Alpha]2, -\[Alpha]2]*
     u[-\[Nu]2])/\[Rho]0[]^2 - (m*hR1xxBx[-\[Mu]2]*u[-\[Nu]2])/
    (3*\[Rho]0[]^2) + (m*ChruBx[-\[Mu]2]*hR1xxu[]*u[-\[Nu]2])/\[Rho]0[]^2 - 
   (m*ChrBxxx[\[Alpha]2]*hR1uu[]*metric2[-\[Mu]2, -\[Alpha]2]*u[-\[Nu]2])/
    (6*\[Rho]0[]^2) - (2*m*CBxux[-\[Mu]2]*hR1[\[Alpha]2, -\[Alpha]2]*r0[]*
     u[-\[Nu]2])/(3*\[Rho]0[]^2) - (8*m*CBuBx[-\[Alpha]2, -\[Beta]2]*
     dx[-\[Mu]2]*hR1[\[Alpha]2, \[Beta]2]*r0[]*u[-\[Nu]2])/(3*\[Rho]0[]^2) + 
   (7*m*CBxux[-\[Alpha]2]*hR1[-\[Mu]2, \[Alpha]2]*r0[]*u[-\[Nu]2])/
    (3*\[Rho]0[]^2) + (4*m*dx[-\[Mu]2]*hR1BBxu[\[Alpha]2, -\[Alpha]2]*r0[]*
     u[-\[Nu]2])/(5*\[Rho]0[]^2) + (2*m*CBxBx[-\[Mu]2, \[Alpha]2]*
     hR1Bu[-\[Alpha]2]*r0[]*u[-\[Nu]2])/\[Rho]0[]^2 - 
   (2*m*CBuxu[-\[Alpha]2]*dx[-\[Mu]2]*hR1Bu[\[Alpha]2]*r0[]*u[-\[Nu]2])/
    (3*\[Rho]0[]^2) - (2*m*ChrBxx[\[Alpha]2]*ChristoffelCD2[\[Beta]2, 
      -\[Mu]2, -\[Alpha]2]*hR1Bu[-\[Beta]2]*r0[]*u[-\[Nu]2])/\[Rho]0[]^2 + 
   (2*m*Cuxux[]*hR1Bu[-\[Mu]2]*r0[]*u[-\[Nu]2])/\[Rho]0[]^2 + 
   (3*m*Chruxx[]*hR1Buu[-\[Mu]2]*r0[]*u[-\[Nu]2])/\[Rho]0[]^2 - 
   (2*m*ChrBxB[\[Alpha]2, -\[Mu]2]*hR1Bux[-\[Alpha]2]*r0[]*u[-\[Nu]2])/
    \[Rho]0[]^2 - (4*m*hR1Buxx[-\[Mu]2]*r0[]*u[-\[Nu]2])/(3*\[Rho]0[]^2) + 
   (m*CBBxu[-\[Mu]2, -\[Alpha]2]*hR1Bx[\[Alpha]2]*r0[]*u[-\[Nu]2])/
    \[Rho]0[]^2 - (4*m*CBuBx[-\[Alpha]2, -\[Mu]2]*hR1Bx[\[Alpha]2]*r0[]*
     u[-\[Nu]2])/(3*\[Rho]0[]^2) + (2*m*CBuBx[-\[Mu]2, -\[Alpha]2]*
     hR1Bx[\[Alpha]2]*r0[]*u[-\[Nu]2])/(3*\[Rho]0[]^2) + 
   (2*m*ChrBxB[\[Alpha]2, -\[Mu]2]*hR1Bxu[-\[Alpha]2]*r0[]*u[-\[Nu]2])/
    \[Rho]0[]^2 - (m*hR1Bxux[-\[Mu]2]*r0[]*u[-\[Nu]2])/(3*\[Rho]0[]^2) + 
   (5*m*hR1Bxxu[-\[Mu]2]*r0[]*u[-\[Nu]2])/(3*\[Rho]0[]^2) - 
   (4*m*dx[-\[Mu]2]*hR1uBxB[\[Alpha]2, -\[Alpha]2]*r0[]*u[-\[Nu]2])/
    (5*\[Rho]0[]^2) + (10*m*CBxux[-\[Mu]2]*hR1uu[]*r0[]*u[-\[Nu]2])/
    (3*\[Rho]0[]^2) - (3*m*ChrBxx[\[Alpha]2]*ChruBB[-\[Mu]2, -\[Alpha]2]*
     hR1uu[]*r0[]*u[-\[Nu]2])/\[Rho]0[]^2 - 
   (3*m*ChruxxB[-\[Mu]2]*hR1uu[]*r0[]*u[-\[Nu]2])/\[Rho]0[]^2 - 
   (3*m*Chruxx[]*hR1uuB[-\[Mu]2]*r0[]*u[-\[Nu]2])/(2*\[Rho]0[]^2) + 
   (m*ChrBxx[-\[Mu]2]*hR1uuu[]*r0[]*u[-\[Nu]2])/\[Rho]0[]^2 + 
   (2*m*ChrxBx[-\[Mu]2]*hR1uuu[]*r0[]*u[-\[Nu]2])/\[Rho]0[]^2 - 
   (4*m*ChruBx[-\[Mu]2]*hR1uux[]*r0[]*u[-\[Nu]2])/\[Rho]0[]^2 + 
   (m*dx[-\[Mu]2]*hR1uuxu[]*r0[]*u[-\[Nu]2])/\[Rho]0[]^2 + 
   (2*m*CBuxu[-\[Mu]2]*hR1ux[]*r0[]*u[-\[Nu]2])/(3*\[Rho]0[]^2) - 
   (2*m*ChrBxB[\[Alpha]2, -\[Mu]2]*hR1uxB[-\[Alpha]2]*r0[]*u[-\[Nu]2])/
    \[Rho]0[]^2 + (4*m*dx[-\[Mu]2]*hR1uxBB[\[Alpha]2, -\[Alpha]2]*r0[]*
     u[-\[Nu]2])/(5*\[Rho]0[]^2) - (2*m*hR1uxBx[-\[Mu]2]*r0[]*u[-\[Nu]2])/
    (3*\[Rho]0[]^2) + (8*m*ChruBx[-\[Mu]2]*hR1uxu[]*r0[]*u[-\[Nu]2])/
    \[Rho]0[]^2 - (2*m*dx[-\[Mu]2]*hR1uxuu[]*r0[]*u[-\[Nu]2])/\[Rho]0[]^2 - 
   (4*m*dx[-\[Mu]2]*hR1xBuB[\[Alpha]2, -\[Alpha]2]*r0[]*u[-\[Nu]2])/
    (5*\[Rho]0[]^2) - (m*hR1xxBu[-\[Mu]2]*r0[]*u[-\[Nu]2])/(3*\[Rho]0[]^2) + 
   (2*m*CBuxu[-\[Mu]2]*hR1[\[Alpha]2, -\[Alpha]2]*r0[]^2*u[-\[Nu]2])/
    (3*\[Rho]0[]^2) - (2*m*CBuBu[-\[Alpha]2, -\[Beta]2]*dx[-\[Mu]2]*
     hR1[\[Alpha]2, \[Beta]2]*r0[]^2*u[-\[Nu]2])/(3*\[Rho]0[]^2) - 
   (2*m*CBuxu[-\[Alpha]2]*hR1[-\[Mu]2, \[Alpha]2]*r0[]^2*u[-\[Nu]2])/
    \[Rho]0[]^2 - (m*dx[-\[Mu]2]*hR1BBuu[\[Alpha]2, -\[Alpha]2]*r0[]^2*
     u[-\[Nu]2])/(5*\[Rho]0[]^2) + (2*m*CBBxu[-\[Mu]2, -\[Alpha]2]*
     hR1Bu[\[Alpha]2]*r0[]^2*u[-\[Nu]2])/\[Rho]0[]^2 - 
   (4*m*CBuBx[-\[Alpha]2, -\[Mu]2]*hR1Bu[\[Alpha]2]*r0[]^2*u[-\[Nu]2])/
    (3*\[Rho]0[]^2) + (2*m*CBuBx[-\[Mu]2, -\[Alpha]2]*hR1Bu[\[Alpha]2]*r0[]^2*
     u[-\[Nu]2])/(3*\[Rho]0[]^2) + (3*m*ChrBxB[\[Alpha]2, -\[Mu]2]*
     hR1Buu[-\[Alpha]2]*r0[]^2*u[-\[Nu]2])/\[Rho]0[]^2 - 
   (4*m*hR1Buux[-\[Mu]2]*r0[]^2*u[-\[Nu]2])/(3*\[Rho]0[]^2) + 
   (5*m*hR1Buxu[-\[Mu]2]*r0[]^2*u[-\[Nu]2])/(3*\[Rho]0[]^2) - 
   (2*m*CBuBu[-\[Mu]2, -\[Alpha]2]*hR1Bx[\[Alpha]2]*r0[]^2*u[-\[Nu]2])/
    (3*\[Rho]0[]^2) - (m*hR1Bxuu[-\[Mu]2]*r0[]^2*u[-\[Nu]2])/
    (3*\[Rho]0[]^2) + (2*m*dx[-\[Mu]2]*hR1uBuB[\[Alpha]2, -\[Alpha]2]*r0[]^2*
     u[-\[Nu]2])/(5*\[Rho]0[]^2) + (5*m*CBuxu[-\[Mu]2]*hR1uu[]*r0[]^2*
     u[-\[Nu]2])/(3*\[Rho]0[]^2) - (3*m*ChrBxB[\[Alpha]2, -\[Mu]2]*
     hR1uuB[-\[Alpha]2]*r0[]^2*u[-\[Nu]2])/(2*\[Rho]0[]^2) - 
   (m*dx[-\[Mu]2]*hR1uuBB[\[Alpha]2, -\[Alpha]2]*r0[]^2*u[-\[Nu]2])/
    (5*\[Rho]0[]^2) - (m*hR1uuBx[-\[Mu]2]*r0[]^2*u[-\[Nu]2])/
    (3*\[Rho]0[]^2) + (7*m*ChruBx[-\[Mu]2]*hR1uuu[]*r0[]^2*u[-\[Nu]2])/
    \[Rho]0[]^2 - (3*m*dx[-\[Mu]2]*hR1uuuu[]*r0[]^2*u[-\[Nu]2])/
    (2*\[Rho]0[]^2) + (m*hR1uxBu[-\[Mu]2]*r0[]^2*u[-\[Nu]2])/
    (3*\[Rho]0[]^2) - (2*m*CBuBu[-\[Mu]2, -\[Alpha]2]*hR1Bu[\[Alpha]2]*r0[]^3*
     u[-\[Nu]2])/(3*\[Rho]0[]^2) - (4*m*hR1Buuu[-\[Mu]2]*r0[]^3*u[-\[Nu]2])/
    (3*\[Rho]0[]^2) + (2*m*hR1uuBu[-\[Mu]2]*r0[]^3*u[-\[Nu]2])/
    (3*\[Rho]0[]^2) - (2*m*hR1Bu[-\[Mu]2]*
     Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*u[-\[Nu]2])/
    (3*\[Rho]0[]^2) - (2*m*ChrBxB[\[Alpha]2, -\[Beta]2]*ChrBxx[\[Beta]2]*
     hR1Bu[-\[Alpha]2]*u[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]^2) - 
   (2*m*ChrBxxx[\[Alpha]2]*hR1Bu[-\[Alpha]2]*u[-\[Mu]2]*u[-\[Nu]2])/
    (3*\[Rho]0[]^2) - (m*ChrBxx[\[Alpha]2]*hR1Bux[-\[Alpha]2]*u[-\[Mu]2]*
     u[-\[Nu]2])/\[Rho]0[]^2 + (2*m*CBxux[-\[Alpha]2]*hR1Bx[\[Alpha]2]*
     u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^2 + 
   (m*ChrBxx[\[Alpha]2]*hR1Bxu[-\[Alpha]2]*u[-\[Mu]2]*u[-\[Nu]2])/
    \[Rho]0[]^2 - (m*Chruxxx[]*hR1uu[]*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^2 - 
   (2*m*Chruxx[]*hR1uux[]*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^2 + 
   (4*m*Cuxux[]*hR1ux[]*u[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]^2) - 
   (m*ChrBxx[\[Alpha]2]*hR1uxB[-\[Alpha]2]*u[-\[Mu]2]*u[-\[Nu]2])/
    \[Rho]0[]^2 + (4*m*Chruxx[]*hR1uxu[]*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^2 - 
   (2*m*hR1uxxx[]*u[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]^2) - 
   (2*m*hR1xxux[]*u[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]^2) + 
   (m*hR1xxxu[]*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^2 + 
   (8*m*Cuxux[]*hR1[\[Alpha]2, -\[Alpha]2]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/
    (3*\[Rho]0[]^2) - (4*m*CBxBx[-\[Alpha]2, -\[Beta]2]*
     hR1[\[Alpha]2, \[Beta]2]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^2 + 
   (2*m*hR1BBxx[\[Alpha]2, -\[Alpha]2]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/
    \[Rho]0[]^2 - (10*m*CBxux[-\[Alpha]2]*hR1Bu[\[Alpha]2]*r0[]*u[-\[Mu]2]*
     u[-\[Nu]2])/(3*\[Rho]0[]^2) + (4*m*ChrBxx[\[Alpha]2]*hR1Buu[-\[Alpha]2]*
     r0[]*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^2 - 
   (22*m*CBuxu[-\[Alpha]2]*hR1Bx[\[Alpha]2]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/
    (3*\[Rho]0[]^2) + (10*m*Cuxux[]*hR1uu[]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/
    (3*\[Rho]0[]^2) - (2*m*ChrBxx[\[Alpha]2]*hR1uuB[-\[Alpha]2]*r0[]*
     u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^2 + 
   (7*m*Chruxx[]*hR1uuu[]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^2 - 
   (2*m*hR1uuxx[]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]^2) - 
   (2*m*hR1uxux[]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^2 + 
   (10*m*hR1uxxu[]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]^2) - 
   (4*m*hR1xBxB[\[Alpha]2, -\[Alpha]2]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/
    \[Rho]0[]^2 + (2*m*hR1xxBB[\[Alpha]2, -\[Alpha]2]*r0[]*u[-\[Mu]2]*
     u[-\[Nu]2])/\[Rho]0[]^2 - (2*m*hR1xxuu[]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/
    (3*\[Rho]0[]^2) - (20*m*CBuBx[-\[Alpha]2, -\[Beta]2]*
     hR1[\[Alpha]2, \[Beta]2]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]^2) + 
   (14*m*hR1BBxu[\[Alpha]2, -\[Alpha]2]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/
    (5*\[Rho]0[]^2) - (8*m*CBuxu[-\[Alpha]2]*hR1Bu[\[Alpha]2]*r0[]^2*
     u[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]^2) - 
   (14*m*hR1uBxB[\[Alpha]2, -\[Alpha]2]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/
    (5*\[Rho]0[]^2) - (4*m*hR1uuux[]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/
    (3*\[Rho]0[]^2) + (13*m*hR1uuxu[]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/
    (3*\[Rho]0[]^2) + (14*m*hR1uxBB[\[Alpha]2, -\[Alpha]2]*r0[]^2*u[-\[Mu]2]*
     u[-\[Nu]2])/(5*\[Rho]0[]^2) - (6*m*hR1uxuu[]*r0[]^2*u[-\[Mu]2]*
     u[-\[Nu]2])/\[Rho]0[]^2 - (14*m*hR1xBuB[\[Alpha]2, -\[Alpha]2]*r0[]^2*
     u[-\[Mu]2]*u[-\[Nu]2])/(5*\[Rho]0[]^2) - 
   (8*m*CBuBu[-\[Alpha]2, -\[Beta]2]*hR1[\[Alpha]2, \[Beta]2]*r0[]^3*
     u[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]^2) + 
   (4*m*hR1BBuu[\[Alpha]2, -\[Alpha]2]*r0[]^3*u[-\[Mu]2]*u[-\[Nu]2])/
    (5*\[Rho]0[]^2) - (8*m*hR1uBuB[\[Alpha]2, -\[Alpha]2]*r0[]^3*u[-\[Mu]2]*
     u[-\[Nu]2])/(5*\[Rho]0[]^2) + (4*m*hR1uuBB[\[Alpha]2, -\[Alpha]2]*r0[]^3*
     u[-\[Mu]2]*u[-\[Nu]2])/(5*\[Rho]0[]^2) - 
   (13*m*hR1uuuu[]*r0[]^3*u[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]^2) - 
   (m*hR1uu[]*Scalar[ChrBxx[\[Alpha]2]*ChruBx[-\[Alpha]2]]*u[-\[Mu]2]*
     u[-\[Nu]2])/\[Rho]0[]^2 - (2*m*CBuxu[-\[Nu]2]*dx[-\[Mu]2]*
     hR1[\[Alpha]2, -\[Alpha]2])/(3*\[Rho]0[]) - 
   (2*m*CBuxu[-\[Mu]2]*dx[-\[Nu]2]*hR1[\[Alpha]2, -\[Alpha]2])/
    (3*\[Rho]0[]) - (5*m*CBuBu[-\[Alpha]2, -\[Beta]2]*dx[-\[Mu]2]*dx[-\[Nu]2]*
     hR1[\[Alpha]2, \[Beta]2])/(3*\[Rho]0[]) + 
   (2*m*CBuxu[-\[Alpha]2]*dx[-\[Nu]2]*hR1[-\[Mu]2, \[Alpha]2])/
    (3*\[Rho]0[]) + (2*m*CBuxu[-\[Alpha]2]*dx[-\[Mu]2]*
     hR1[-\[Nu]2, \[Alpha]2])/(3*\[Rho]0[]) + 
   (2*m*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1BBuu[\[Alpha]2, -\[Alpha]2])/
    (3*\[Rho]0[]) + (2*m*ChrBxB[\[Alpha]2, -\[Nu]2]*ChruBx[-\[Mu]2]*
     hR1Bu[-\[Alpha]2])/\[Rho]0[] + (2*m*ChrBxB[\[Alpha]2, -\[Mu]2]*
     ChruBx[-\[Nu]2]*hR1Bu[-\[Alpha]2])/\[Rho]0[] + 
   (10*m*CBBxu[-\[Nu]2, -\[Alpha]2]*dx[-\[Mu]2]*hR1Bu[\[Alpha]2])/
    (9*\[Rho]0[]) + (2*m*CBuBx[-\[Alpha]2, -\[Nu]2]*dx[-\[Mu]2]*
     hR1Bu[\[Alpha]2])/(9*\[Rho]0[]) - 
   (8*m*CBuBx[-\[Nu]2, -\[Alpha]2]*dx[-\[Mu]2]*hR1Bu[\[Alpha]2])/
    (9*\[Rho]0[]) + (10*m*CBBxu[-\[Mu]2, -\[Alpha]2]*dx[-\[Nu]2]*
     hR1Bu[\[Alpha]2])/(9*\[Rho]0[]) + 
   (2*m*CBuBx[-\[Alpha]2, -\[Mu]2]*dx[-\[Nu]2]*hR1Bu[\[Alpha]2])/
    (9*\[Rho]0[]) - (8*m*CBuBx[-\[Mu]2, -\[Alpha]2]*dx[-\[Nu]2]*
     hR1Bu[\[Alpha]2])/(9*\[Rho]0[]) - (2*m*CBxux[-\[Nu]2]*hR1Bu[-\[Mu]2])/
    \[Rho]0[] + (m*ChrBxx[\[Alpha]2]*ChruBB[-\[Nu]2, -\[Alpha]2]*
     hR1Bu[-\[Mu]2])/\[Rho]0[] + (m*ChruxxB[-\[Nu]2]*hR1Bu[-\[Mu]2])/
    \[Rho]0[] - (2*m*CBxux[-\[Mu]2]*hR1Bu[-\[Nu]2])/\[Rho]0[] + 
   (m*ChrBxx[\[Alpha]2]*ChruBB[-\[Mu]2, -\[Alpha]2]*hR1Bu[-\[Nu]2])/
    \[Rho]0[] + (m*ChruxxB[-\[Mu]2]*hR1Bu[-\[Nu]2])/\[Rho]0[] + 
   (m*ChruBx[-\[Nu]2]*hR1Bux[-\[Mu]2])/\[Rho]0[] + 
   (m*ChruBx[-\[Mu]2]*hR1Bux[-\[Nu]2])/\[Rho]0[] + 
   (m*dx[-\[Nu]2]*hR1Buxu[-\[Mu]2])/(3*\[Rho]0[]) + 
   (m*dx[-\[Mu]2]*hR1Buxu[-\[Nu]2])/(3*\[Rho]0[]) + 
   (2*m*CBuBu[-\[Nu]2, -\[Alpha]2]*dx[-\[Mu]2]*hR1Bx[\[Alpha]2])/
    (3*\[Rho]0[]) + (2*m*CBuBu[-\[Mu]2, -\[Alpha]2]*dx[-\[Nu]2]*
     hR1Bx[\[Alpha]2])/(3*\[Rho]0[]) + (2*m*CBuxu[-\[Nu]2]*hR1Bx[-\[Mu]2])/
    (3*\[Rho]0[]) + (2*m*CBuxu[-\[Mu]2]*hR1Bx[-\[Nu]2])/(3*\[Rho]0[]) - 
   (m*ChruBx[-\[Nu]2]*hR1Bxu[-\[Mu]2])/\[Rho]0[] - 
   (m*ChruBx[-\[Mu]2]*hR1Bxu[-\[Nu]2])/\[Rho]0[] - 
   (m*dx[-\[Nu]2]*hR1Bxuu[-\[Mu]2])/(3*\[Rho]0[]) - 
   (m*dx[-\[Mu]2]*hR1Bxuu[-\[Nu]2])/(3*\[Rho]0[]) - 
   (4*m*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1uBuB[\[Alpha]2, -\[Alpha]2])/
    (3*\[Rho]0[]) + (2*m*ChruBx[-\[Mu]2]*ChruBx[-\[Nu]2]*hR1uu[])/\[Rho]0[] + 
   (2*m*CBuxu[-\[Nu]2]*dx[-\[Mu]2]*hR1uu[])/(3*\[Rho]0[]) + 
   (2*m*CBuxu[-\[Mu]2]*dx[-\[Nu]2]*hR1uu[])/(3*\[Rho]0[]) + 
   (2*m*dx[-\[Mu]2]*dx[-\[Nu]2]*hR1uuBB[\[Alpha]2, -\[Alpha]2])/
    (3*\[Rho]0[]) - (m*dx[-\[Nu]2]*hR1uuBx[-\[Mu]2])/(3*\[Rho]0[]) - 
   (m*dx[-\[Mu]2]*hR1uuBx[-\[Nu]2])/(3*\[Rho]0[]) + 
   (m*ChruBx[-\[Nu]2]*hR1uxB[-\[Mu]2])/\[Rho]0[] + 
   (m*ChruBx[-\[Mu]2]*hR1uxB[-\[Nu]2])/\[Rho]0[] + 
   (m*dx[-\[Nu]2]*hR1uxBu[-\[Mu]2])/(3*\[Rho]0[]) + 
   (m*dx[-\[Mu]2]*hR1uxBu[-\[Nu]2])/(3*\[Rho]0[]) + 
   (2*m*CBuxu[-\[Nu]2]*hR1Bu[-\[Mu]2]*r0[])/(3*\[Rho]0[]) + 
   (2*m*CBuxu[-\[Mu]2]*hR1Bu[-\[Nu]2]*r0[])/(3*\[Rho]0[]) - 
   (2*m*ChruBx[-\[Nu]2]*hR1Buu[-\[Mu]2]*r0[])/\[Rho]0[] - 
   (2*m*ChruBx[-\[Mu]2]*hR1Buu[-\[Nu]2]*r0[])/\[Rho]0[] + 
   (m*ChruBx[-\[Nu]2]*hR1uuB[-\[Mu]2]*r0[])/\[Rho]0[] + 
   (m*ChruBx[-\[Mu]2]*hR1uuB[-\[Nu]2]*r0[])/\[Rho]0[] + 
   (2*m*CBxux[-\[Nu]2]*hR1[\[Alpha]2, -\[Alpha]2]*u[-\[Mu]2])/(3*\[Rho]0[]) - 
   (5*m*CBxux[-\[Alpha]2]*hR1[-\[Nu]2, \[Alpha]2]*u[-\[Mu]2])/(3*\[Rho]0[]) + 
   (4*m*dx[-\[Nu]2]*hR1BBxu[\[Alpha]2, -\[Alpha]2]*u[-\[Mu]2])/
    (15*\[Rho]0[]) - (m*CBxBx[-\[Nu]2, \[Alpha]2]*hR1Bu[-\[Alpha]2]*
     u[-\[Mu]2])/\[Rho]0[] + (m*ChrBxx[\[Alpha]2]*ChristoffelCD2[\[Beta]2, 
      -\[Nu]2, -\[Alpha]2]*hR1Bu[-\[Beta]2]*u[-\[Mu]2])/\[Rho]0[] - 
   (m*Cuxux[]*hR1Bu[-\[Nu]2]*u[-\[Mu]2])/\[Rho]0[] - 
   (m*Chruxx[]*hR1Buu[-\[Nu]2]*u[-\[Mu]2])/\[Rho]0[] + 
   (m*ChrBxB[\[Alpha]2, -\[Nu]2]*hR1Bux[-\[Alpha]2]*u[-\[Mu]2])/\[Rho]0[] + 
   (m*hR1Buxx[-\[Nu]2]*u[-\[Mu]2])/\[Rho]0[] + 
   (4*m*CBuBx[-\[Alpha]2, -\[Nu]2]*hR1Bx[\[Alpha]2]*u[-\[Mu]2])/
    (3*\[Rho]0[]) - (2*m*CBuBx[-\[Nu]2, -\[Alpha]2]*hR1Bx[\[Alpha]2]*
     u[-\[Mu]2])/(3*\[Rho]0[]) - (m*ChrBxB[\[Alpha]2, -\[Nu]2]*
     hR1Bxu[-\[Alpha]2]*u[-\[Mu]2])/\[Rho]0[] - 
   (m*hR1Bxxu[-\[Nu]2]*u[-\[Mu]2])/\[Rho]0[] - 
   (4*m*dx[-\[Nu]2]*hR1uBxB[\[Alpha]2, -\[Alpha]2]*u[-\[Mu]2])/
    (15*\[Rho]0[]) - (4*m*CBxux[-\[Nu]2]*hR1uu[]*u[-\[Mu]2])/(3*\[Rho]0[]) + 
   (m*ChrBxx[\[Alpha]2]*ChruBB[-\[Nu]2, -\[Alpha]2]*hR1uu[]*u[-\[Mu]2])/
    \[Rho]0[] + (m*ChruxxB[-\[Nu]2]*hR1uu[]*u[-\[Mu]2])/\[Rho]0[] + 
   (m*Chruxx[]*hR1uuB[-\[Nu]2]*u[-\[Mu]2])/(2*\[Rho]0[]) - 
   (m*dx[-\[Nu]2]*hR1uuux[]*u[-\[Mu]2])/(3*\[Rho]0[]) + 
   (2*m*ChruBx[-\[Nu]2]*hR1uux[]*u[-\[Mu]2])/\[Rho]0[] + 
   (m*dx[-\[Nu]2]*hR1uuxu[]*u[-\[Mu]2])/(3*\[Rho]0[]) + 
   (4*m*CBuxu[-\[Nu]2]*hR1ux[]*u[-\[Mu]2])/(3*\[Rho]0[]) + 
   (m*ChrBxB[\[Alpha]2, -\[Nu]2]*hR1uxB[-\[Alpha]2]*u[-\[Mu]2])/\[Rho]0[] + 
   (4*m*dx[-\[Nu]2]*hR1uxBB[\[Alpha]2, -\[Alpha]2]*u[-\[Mu]2])/
    (15*\[Rho]0[]) - (4*m*ChruBx[-\[Nu]2]*hR1uxu[]*u[-\[Mu]2])/\[Rho]0[] - 
   (4*m*dx[-\[Nu]2]*hR1xBuB[\[Alpha]2, -\[Alpha]2]*u[-\[Mu]2])/
    (15*\[Rho]0[]) + (m*hR1xxBu[-\[Nu]2]*u[-\[Mu]2])/(2*\[Rho]0[]) - 
   (4*m*CBuxu[-\[Nu]2]*hR1[\[Alpha]2, -\[Alpha]2]*r0[]*u[-\[Mu]2])/
    (3*\[Rho]0[]) - (5*m*CBuBu[-\[Alpha]2, -\[Beta]2]*dx[-\[Nu]2]*
     hR1[\[Alpha]2, \[Beta]2]*r0[]*u[-\[Mu]2])/(3*\[Rho]0[]) + 
   (7*m*CBuxu[-\[Alpha]2]*hR1[-\[Nu]2, \[Alpha]2]*r0[]*u[-\[Mu]2])/
    (3*\[Rho]0[]) + (14*m*dx[-\[Nu]2]*hR1BBuu[\[Alpha]2, -\[Alpha]2]*r0[]*
     u[-\[Mu]2])/(15*\[Rho]0[]) + (m*CBBxu[-\[Nu]2, -\[Alpha]2]*
     hR1Bu[\[Alpha]2]*r0[]*u[-\[Mu]2])/(9*\[Rho]0[]) + 
   (14*m*CBuBx[-\[Alpha]2, -\[Nu]2]*hR1Bu[\[Alpha]2]*r0[]*u[-\[Mu]2])/
    (9*\[Rho]0[]) - (14*m*CBuBx[-\[Nu]2, -\[Alpha]2]*hR1Bu[\[Alpha]2]*r0[]*
     u[-\[Mu]2])/(9*\[Rho]0[]) - (2*m*ChrBxB[\[Alpha]2, -\[Nu]2]*
     hR1Buu[-\[Alpha]2]*r0[]*u[-\[Mu]2])/\[Rho]0[] + 
   (m*hR1Buux[-\[Nu]2]*r0[]*u[-\[Mu]2])/\[Rho]0[] - 
   (2*m*hR1Buxu[-\[Nu]2]*r0[]*u[-\[Mu]2])/(3*\[Rho]0[]) + 
   (4*m*CBuBu[-\[Nu]2, -\[Alpha]2]*hR1Bx[\[Alpha]2]*r0[]*u[-\[Mu]2])/
    (3*\[Rho]0[]) - (m*hR1Bxuu[-\[Nu]2]*r0[]*u[-\[Mu]2])/(3*\[Rho]0[]) - 
   (28*m*dx[-\[Nu]2]*hR1uBuB[\[Alpha]2, -\[Alpha]2]*r0[]*u[-\[Mu]2])/
    (15*\[Rho]0[]) + (4*m*CBuxu[-\[Nu]2]*hR1uu[]*r0[]*u[-\[Mu]2])/
    (3*\[Rho]0[]) + (m*ChrBxB[\[Alpha]2, -\[Nu]2]*hR1uuB[-\[Alpha]2]*r0[]*
     u[-\[Mu]2])/\[Rho]0[] + (14*m*dx[-\[Nu]2]*hR1uuBB[\[Alpha]2, -\[Alpha]2]*
     r0[]*u[-\[Mu]2])/(15*\[Rho]0[]) - (m*hR1uuBx[-\[Nu]2]*r0[]*u[-\[Mu]2])/
    (3*\[Rho]0[]) - (4*m*ChruBx[-\[Nu]2]*hR1uuu[]*r0[]*u[-\[Mu]2])/
    \[Rho]0[] + (m*hR1uxBu[-\[Nu]2]*r0[]*u[-\[Mu]2])/(3*\[Rho]0[]) + 
   (2*m*CBuBu[-\[Nu]2, -\[Alpha]2]*hR1Bu[\[Alpha]2]*r0[]^2*u[-\[Mu]2])/
    (3*\[Rho]0[]) + (m*hR1Buuu[-\[Nu]2]*r0[]^2*u[-\[Mu]2])/\[Rho]0[] - 
   (m*hR1uuBu[-\[Nu]2]*r0[]^2*u[-\[Mu]2])/(2*\[Rho]0[]) + 
   (2*m*CBxux[-\[Mu]2]*hR1[\[Alpha]2, -\[Alpha]2]*u[-\[Nu]2])/(3*\[Rho]0[]) - 
   (5*m*CBxux[-\[Alpha]2]*hR1[-\[Mu]2, \[Alpha]2]*u[-\[Nu]2])/(3*\[Rho]0[]) + 
   (4*m*dx[-\[Mu]2]*hR1BBxu[\[Alpha]2, -\[Alpha]2]*u[-\[Nu]2])/
    (15*\[Rho]0[]) - (m*CBxBx[-\[Mu]2, \[Alpha]2]*hR1Bu[-\[Alpha]2]*
     u[-\[Nu]2])/\[Rho]0[] + (m*ChrBxx[\[Alpha]2]*ChristoffelCD2[\[Beta]2, 
      -\[Mu]2, -\[Alpha]2]*hR1Bu[-\[Beta]2]*u[-\[Nu]2])/\[Rho]0[] - 
   (m*Cuxux[]*hR1Bu[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[] - 
   (m*Chruxx[]*hR1Buu[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[] + 
   (m*ChrBxB[\[Alpha]2, -\[Mu]2]*hR1Bux[-\[Alpha]2]*u[-\[Nu]2])/\[Rho]0[] + 
   (m*hR1Buxx[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[] + 
   (4*m*CBuBx[-\[Alpha]2, -\[Mu]2]*hR1Bx[\[Alpha]2]*u[-\[Nu]2])/
    (3*\[Rho]0[]) - (2*m*CBuBx[-\[Mu]2, -\[Alpha]2]*hR1Bx[\[Alpha]2]*
     u[-\[Nu]2])/(3*\[Rho]0[]) - (m*ChrBxB[\[Alpha]2, -\[Mu]2]*
     hR1Bxu[-\[Alpha]2]*u[-\[Nu]2])/\[Rho]0[] - 
   (m*hR1Bxxu[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[] - 
   (4*m*dx[-\[Mu]2]*hR1uBxB[\[Alpha]2, -\[Alpha]2]*u[-\[Nu]2])/
    (15*\[Rho]0[]) - (4*m*CBxux[-\[Mu]2]*hR1uu[]*u[-\[Nu]2])/(3*\[Rho]0[]) + 
   (m*ChrBxx[\[Alpha]2]*ChruBB[-\[Mu]2, -\[Alpha]2]*hR1uu[]*u[-\[Nu]2])/
    \[Rho]0[] + (m*ChruxxB[-\[Mu]2]*hR1uu[]*u[-\[Nu]2])/\[Rho]0[] + 
   (m*Chruxx[]*hR1uuB[-\[Mu]2]*u[-\[Nu]2])/(2*\[Rho]0[]) - 
   (m*dx[-\[Mu]2]*hR1uuux[]*u[-\[Nu]2])/(3*\[Rho]0[]) + 
   (2*m*ChruBx[-\[Mu]2]*hR1uux[]*u[-\[Nu]2])/\[Rho]0[] + 
   (m*dx[-\[Mu]2]*hR1uuxu[]*u[-\[Nu]2])/(3*\[Rho]0[]) + 
   (4*m*CBuxu[-\[Mu]2]*hR1ux[]*u[-\[Nu]2])/(3*\[Rho]0[]) + 
   (m*ChrBxB[\[Alpha]2, -\[Mu]2]*hR1uxB[-\[Alpha]2]*u[-\[Nu]2])/\[Rho]0[] + 
   (4*m*dx[-\[Mu]2]*hR1uxBB[\[Alpha]2, -\[Alpha]2]*u[-\[Nu]2])/
    (15*\[Rho]0[]) - (4*m*ChruBx[-\[Mu]2]*hR1uxu[]*u[-\[Nu]2])/\[Rho]0[] - 
   (4*m*dx[-\[Mu]2]*hR1xBuB[\[Alpha]2, -\[Alpha]2]*u[-\[Nu]2])/
    (15*\[Rho]0[]) + (m*hR1xxBu[-\[Mu]2]*u[-\[Nu]2])/(2*\[Rho]0[]) - 
   (4*m*CBuxu[-\[Mu]2]*hR1[\[Alpha]2, -\[Alpha]2]*r0[]*u[-\[Nu]2])/
    (3*\[Rho]0[]) - (5*m*CBuBu[-\[Alpha]2, -\[Beta]2]*dx[-\[Mu]2]*
     hR1[\[Alpha]2, \[Beta]2]*r0[]*u[-\[Nu]2])/(3*\[Rho]0[]) + 
   (7*m*CBuxu[-\[Alpha]2]*hR1[-\[Mu]2, \[Alpha]2]*r0[]*u[-\[Nu]2])/
    (3*\[Rho]0[]) + (14*m*dx[-\[Mu]2]*hR1BBuu[\[Alpha]2, -\[Alpha]2]*r0[]*
     u[-\[Nu]2])/(15*\[Rho]0[]) + (m*CBBxu[-\[Mu]2, -\[Alpha]2]*
     hR1Bu[\[Alpha]2]*r0[]*u[-\[Nu]2])/(9*\[Rho]0[]) + 
   (14*m*CBuBx[-\[Alpha]2, -\[Mu]2]*hR1Bu[\[Alpha]2]*r0[]*u[-\[Nu]2])/
    (9*\[Rho]0[]) - (14*m*CBuBx[-\[Mu]2, -\[Alpha]2]*hR1Bu[\[Alpha]2]*r0[]*
     u[-\[Nu]2])/(9*\[Rho]0[]) - (2*m*ChrBxB[\[Alpha]2, -\[Mu]2]*
     hR1Buu[-\[Alpha]2]*r0[]*u[-\[Nu]2])/\[Rho]0[] + 
   (m*hR1Buux[-\[Mu]2]*r0[]*u[-\[Nu]2])/\[Rho]0[] - 
   (2*m*hR1Buxu[-\[Mu]2]*r0[]*u[-\[Nu]2])/(3*\[Rho]0[]) + 
   (4*m*CBuBu[-\[Mu]2, -\[Alpha]2]*hR1Bx[\[Alpha]2]*r0[]*u[-\[Nu]2])/
    (3*\[Rho]0[]) - (m*hR1Bxuu[-\[Mu]2]*r0[]*u[-\[Nu]2])/(3*\[Rho]0[]) - 
   (28*m*dx[-\[Mu]2]*hR1uBuB[\[Alpha]2, -\[Alpha]2]*r0[]*u[-\[Nu]2])/
    (15*\[Rho]0[]) + (4*m*CBuxu[-\[Mu]2]*hR1uu[]*r0[]*u[-\[Nu]2])/
    (3*\[Rho]0[]) + (m*ChrBxB[\[Alpha]2, -\[Mu]2]*hR1uuB[-\[Alpha]2]*r0[]*
     u[-\[Nu]2])/\[Rho]0[] + (14*m*dx[-\[Mu]2]*hR1uuBB[\[Alpha]2, -\[Alpha]2]*
     r0[]*u[-\[Nu]2])/(15*\[Rho]0[]) - (m*hR1uuBx[-\[Mu]2]*r0[]*u[-\[Nu]2])/
    (3*\[Rho]0[]) - (4*m*ChruBx[-\[Mu]2]*hR1uuu[]*r0[]*u[-\[Nu]2])/
    \[Rho]0[] + (m*hR1uxBu[-\[Mu]2]*r0[]*u[-\[Nu]2])/(3*\[Rho]0[]) + 
   (2*m*CBuBu[-\[Mu]2, -\[Alpha]2]*hR1Bu[\[Alpha]2]*r0[]^2*u[-\[Nu]2])/
    (3*\[Rho]0[]) + (m*hR1Buuu[-\[Mu]2]*r0[]^2*u[-\[Nu]2])/\[Rho]0[] - 
   (m*hR1uuBu[-\[Mu]2]*r0[]^2*u[-\[Nu]2])/(2*\[Rho]0[]) - 
   (7*m*Cuxux[]*hR1[\[Alpha]2, -\[Alpha]2]*u[-\[Mu]2]*u[-\[Nu]2])/
    (3*\[Rho]0[]) + (11*m*CBxBx[-\[Alpha]2, -\[Beta]2]*
     hR1[\[Alpha]2, \[Beta]2]*u[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]) - 
   (11*m*hR1BBxx[\[Alpha]2, -\[Alpha]2]*u[-\[Mu]2]*u[-\[Nu]2])/
    (6*\[Rho]0[]) + (17*m*CBxux[-\[Alpha]2]*hR1Bu[\[Alpha]2]*u[-\[Mu]2]*
     u[-\[Nu]2])/(3*\[Rho]0[]) - (2*m*ChrBxx[\[Alpha]2]*hR1Buu[-\[Alpha]2]*
     u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[] + 
   (14*m*CBuxu[-\[Alpha]2]*hR1Bx[\[Alpha]2]*u[-\[Mu]2]*u[-\[Nu]2])/
    (3*\[Rho]0[]) - (2*m*Cuxux[]*hR1uu[]*u[-\[Mu]2]*u[-\[Nu]2])/
    (3*\[Rho]0[]) + (m*ChrBxx[\[Alpha]2]*hR1uuB[-\[Alpha]2]*u[-\[Mu]2]*
     u[-\[Nu]2])/\[Rho]0[] - (2*m*Chruxx[]*hR1uuu[]*u[-\[Mu]2]*u[-\[Nu]2])/
    \[Rho]0[] + (m*hR1uuxx[]*u[-\[Mu]2]*u[-\[Nu]2])/(6*\[Rho]0[]) - 
   (m*hR1uxxu[]*u[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]) + 
   (11*m*hR1xBxB[\[Alpha]2, -\[Alpha]2]*u[-\[Mu]2]*u[-\[Nu]2])/
    (3*\[Rho]0[]) - (11*m*hR1xxBB[\[Alpha]2, -\[Alpha]2]*u[-\[Mu]2]*
     u[-\[Nu]2])/(6*\[Rho]0[]) + (m*hR1xxuu[]*u[-\[Mu]2]*u[-\[Nu]2])/
    (6*\[Rho]0[]) + (22*m*CBuBx[-\[Alpha]2, -\[Beta]2]*
     hR1[\[Alpha]2, \[Beta]2]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]) - 
   (47*m*hR1BBxu[\[Alpha]2, -\[Alpha]2]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/
    (15*\[Rho]0[]) - (m*CBuxu[-\[Alpha]2]*hR1Bu[\[Alpha]2]*r0[]*u[-\[Mu]2]*
     u[-\[Nu]2])/\[Rho]0[] + (47*m*hR1uBxB[\[Alpha]2, -\[Alpha]2]*r0[]*
     u[-\[Mu]2]*u[-\[Nu]2])/(15*\[Rho]0[]) - 
   (m*hR1uuux[]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/(2*\[Rho]0[]) - 
   (3*m*hR1uuxu[]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/(2*\[Rho]0[]) - 
   (47*m*hR1uxBB[\[Alpha]2, -\[Alpha]2]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/
    (15*\[Rho]0[]) + (4*m*hR1uxuu[]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[] + 
   (47*m*hR1xBuB[\[Alpha]2, -\[Alpha]2]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/
    (15*\[Rho]0[]) + (2*m*CBuBu[-\[Alpha]2, -\[Beta]2]*
     hR1[\[Alpha]2, \[Beta]2]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[] - 
   (19*m*hR1BBuu[\[Alpha]2, -\[Alpha]2]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/
    (30*\[Rho]0[]) + (19*m*hR1uBuB[\[Alpha]2, -\[Alpha]2]*r0[]^2*u[-\[Mu]2]*
     u[-\[Nu]2])/(15*\[Rho]0[]) - (19*m*hR1uuBB[\[Alpha]2, -\[Alpha]2]*r0[]^2*
     u[-\[Mu]2]*u[-\[Nu]2])/(30*\[Rho]0[]) + 
   (3*m*hR1uuuu[]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[] + 
   (2*m*dx[\[Alpha]2]*dx[-\[Nu]2]*hR1[\[Beta]2, \[Gamma]2]*
     WeylCD2[-\[Mu]2, -\[Beta]2, -\[Alpha]2, -\[Gamma]2])/(3*\[Rho]0[]) + 
   (2*m*dx[-\[Nu]2]*hR1[\[Beta]2, \[Gamma]2]*r0[]*u[\[Alpha]2]*
     WeylCD2[-\[Mu]2, -\[Beta]2, -\[Alpha]2, -\[Gamma]2])/(3*\[Rho]0[]) + 
   (2*m*dx[\[Alpha]2]*hR1[\[Beta]2, \[Gamma]2]*r0[]*u[-\[Nu]2]*
     WeylCD2[-\[Mu]2, -\[Beta]2, -\[Alpha]2, -\[Gamma]2])/(3*\[Rho]0[]) + 
   (2*m*hR1[\[Beta]2, \[Gamma]2]*r0[]^2*u[\[Alpha]2]*u[-\[Nu]2]*
     WeylCD2[-\[Mu]2, -\[Beta]2, -\[Alpha]2, -\[Gamma]2])/(3*\[Rho]0[]) + 
   (2*m*dx[\[Alpha]2]*dx[-\[Mu]2]*hR1[\[Beta]2, \[Gamma]2]*
     WeylCD2[-\[Nu]2, -\[Beta]2, -\[Alpha]2, -\[Gamma]2])/(3*\[Rho]0[]) + 
   (2*m*dx[-\[Mu]2]*hR1[\[Beta]2, \[Gamma]2]*r0[]*u[\[Alpha]2]*
     WeylCD2[-\[Nu]2, -\[Beta]2, -\[Alpha]2, -\[Gamma]2])/(3*\[Rho]0[]) + 
   (2*m*dx[\[Alpha]2]*hR1[\[Beta]2, \[Gamma]2]*r0[]*u[-\[Mu]2]*
     WeylCD2[-\[Nu]2, -\[Beta]2, -\[Alpha]2, -\[Gamma]2])/(3*\[Rho]0[]) + 
   (2*m*hR1[\[Beta]2, \[Gamma]2]*r0[]^2*u[\[Alpha]2]*u[-\[Mu]2]*
     WeylCD2[-\[Nu]2, -\[Beta]2, -\[Alpha]2, -\[Gamma]2])/(3*\[Rho]0[]) - 
   (2*m*CBuBu[-\[Nu]2, -\[Alpha]2]*hR1Bu[\[Alpha]2]*u[-\[Mu]2]*\[Rho]0[])/3 - 
   (2*m*CBuBu[-\[Mu]2, -\[Alpha]2]*hR1Bu[\[Alpha]2]*u[-\[Nu]2]*\[Rho]0[])/3 - 
   (7*m*CBuBu[-\[Alpha]2, -\[Beta]2]*hR1[\[Alpha]2, \[Beta]2]*u[-\[Mu]2]*
     u[-\[Nu]2]*\[Rho]0[])/3 + (4*m*hR1BBuu[\[Alpha]2, -\[Alpha]2]*u[-\[Mu]2]*
     u[-\[Nu]2]*\[Rho]0[])/5 - (8*m*hR1uBuB[\[Alpha]2, -\[Alpha]2]*u[-\[Mu]2]*
     u[-\[Nu]2]*\[Rho]0[])/5 + (8*m*hR1uuBB[\[Alpha]2, -\[Alpha]2]*u[-\[Mu]2]*
     u[-\[Nu]2]*\[Rho]0[])/15 + (4*m*hR1uuBB[-\[Alpha]2, -\[Beta]2]*
     metric2[\[Alpha]2, \[Beta]2]*u[-\[Mu]2]*u[-\[Nu]2]*\[Rho]0[])/15 + 
   (2*m*hR1[\[Beta]2, \[Gamma]2]*u[\[Alpha]2]*u[-\[Nu]2]*
     WeylCD2[-\[Mu]2, -\[Beta]2, -\[Alpha]2, -\[Gamma]2]*\[Rho]0[])/3 + 
   (2*m*hR1[\[Beta]2, \[Gamma]2]*u[\[Alpha]2]*u[-\[Mu]2]*
     WeylCD2[-\[Nu]2, -\[Beta]2, -\[Alpha]2, -\[Gamma]2]*\[Rho]0[])/3 + 
   (m*ChrBxx[\[Alpha]2]*dx[\[Beta]2]*dx[-\[Nu]2]*
     CD2[-\[Alpha]2][hR1[-\[Mu]2, -\[Beta]2]])/(2*\[Rho]0[]^3) + 
   (m*ChrBxx[\[Alpha]2]*dx[-\[Nu]2]*r0[]*u[\[Beta]2]*
     CD2[-\[Alpha]2][hR1[-\[Mu]2, -\[Beta]2]])/(2*\[Rho]0[]^3) + 
   (m*ChrBxx[\[Alpha]2]*dx[\[Beta]2]*r0[]*u[-\[Nu]2]*
     CD2[-\[Alpha]2][hR1[-\[Mu]2, -\[Beta]2]])/(2*\[Rho]0[]^3) + 
   (m*ChrBxx[\[Alpha]2]*r0[]^2*u[\[Beta]2]*u[-\[Nu]2]*
     CD2[-\[Alpha]2][hR1[-\[Mu]2, -\[Beta]2]])/(2*\[Rho]0[]^3) - 
   (m*ChrBxx[\[Alpha]2]*dx[-\[Nu]2]*u[\[Beta]2]*CD2[-\[Alpha]2][
      hR1[-\[Mu]2, -\[Beta]2]])/(2*\[Rho]0[]^2) - 
   (m*ChrBxx[\[Alpha]2]*dx[\[Beta]2]*u[-\[Nu]2]*CD2[-\[Alpha]2][
      hR1[-\[Mu]2, -\[Beta]2]])/(2*\[Rho]0[]^2) - 
   (m*ChrBxx[\[Alpha]2]*r0[]*u[\[Beta]2]*u[-\[Nu]2]*
     CD2[-\[Alpha]2][hR1[-\[Mu]2, -\[Beta]2]])/\[Rho]0[]^2 + 
   (m*ChrBxx[\[Alpha]2]*u[\[Beta]2]*u[-\[Nu]2]*CD2[-\[Alpha]2][
      hR1[-\[Mu]2, -\[Beta]2]])/(2*\[Rho]0[]) + 
   (m*ChrBxx[\[Alpha]2]*dx[\[Beta]2]*dx[-\[Mu]2]*
     CD2[-\[Alpha]2][hR1[-\[Nu]2, -\[Beta]2]])/(2*\[Rho]0[]^3) + 
   (m*ChrBxx[\[Alpha]2]*dx[-\[Mu]2]*r0[]*u[\[Beta]2]*
     CD2[-\[Alpha]2][hR1[-\[Nu]2, -\[Beta]2]])/(2*\[Rho]0[]^3) + 
   (m*ChrBxx[\[Alpha]2]*dx[\[Beta]2]*r0[]*u[-\[Mu]2]*
     CD2[-\[Alpha]2][hR1[-\[Nu]2, -\[Beta]2]])/(2*\[Rho]0[]^3) + 
   (m*ChrBxx[\[Alpha]2]*r0[]^2*u[\[Beta]2]*u[-\[Mu]2]*
     CD2[-\[Alpha]2][hR1[-\[Nu]2, -\[Beta]2]])/(2*\[Rho]0[]^3) - 
   (m*ChrBxx[\[Alpha]2]*dx[-\[Mu]2]*u[\[Beta]2]*CD2[-\[Alpha]2][
      hR1[-\[Nu]2, -\[Beta]2]])/(2*\[Rho]0[]^2) - 
   (m*ChrBxx[\[Alpha]2]*dx[\[Beta]2]*u[-\[Mu]2]*CD2[-\[Alpha]2][
      hR1[-\[Nu]2, -\[Beta]2]])/(2*\[Rho]0[]^2) - 
   (m*ChrBxx[\[Alpha]2]*r0[]*u[\[Beta]2]*u[-\[Mu]2]*
     CD2[-\[Alpha]2][hR1[-\[Nu]2, -\[Beta]2]])/\[Rho]0[]^2 + 
   (m*ChrBxx[\[Alpha]2]*u[\[Beta]2]*u[-\[Mu]2]*CD2[-\[Alpha]2][
      hR1[-\[Nu]2, -\[Beta]2]])/(2*\[Rho]0[]) + 
   (m*dx[-\[Nu]2]*u[\[Alpha]2]*CD2[-\[Alpha]2][CD2[-\[Mu]2][
       hR1[\[Beta]2, -\[Beta]2]]])/5 + 
   (m*dx[\[Alpha]2]*u[-\[Nu]2]*CD2[-\[Alpha]2][CD2[-\[Mu]2][
       hR1[\[Beta]2, -\[Beta]2]]])/3 + 
   (8*m*r0[]*u[\[Alpha]2]*u[-\[Nu]2]*CD2[-\[Alpha]2][
      CD2[-\[Mu]2][hR1[\[Beta]2, -\[Beta]2]]])/15 - 
   (m*dx[\[Alpha]2]*dx[-\[Nu]2]*CD2[-\[Alpha]2][
      CD2[-\[Mu]2][hR1[\[Beta]2, -\[Beta]2]]])/(3*\[Rho]0[]) - 
   (m*dx[-\[Nu]2]*r0[]*u[\[Alpha]2]*CD2[-\[Alpha]2][
      CD2[-\[Mu]2][hR1[\[Beta]2, -\[Beta]2]]])/(3*\[Rho]0[]) - 
   (m*dx[\[Alpha]2]*r0[]*u[-\[Nu]2]*CD2[-\[Alpha]2][
      CD2[-\[Mu]2][hR1[\[Beta]2, -\[Beta]2]]])/(3*\[Rho]0[]) - 
   (m*r0[]^2*u[\[Alpha]2]*u[-\[Nu]2]*CD2[-\[Alpha]2][
      CD2[-\[Mu]2][hR1[\[Beta]2, -\[Beta]2]]])/(3*\[Rho]0[]) - 
   (m*u[\[Alpha]2]*u[-\[Nu]2]*\[Rho]0[]*CD2[-\[Alpha]2][
      CD2[-\[Mu]2][hR1[\[Beta]2, -\[Beta]2]]])/5 + 
   (m*dx[-\[Mu]2]*u[\[Alpha]2]*CD2[-\[Alpha]2][CD2[-\[Nu]2][
       hR1[\[Beta]2, -\[Beta]2]]])/5 + 
   (m*dx[\[Alpha]2]*u[-\[Mu]2]*CD2[-\[Alpha]2][CD2[-\[Nu]2][
       hR1[\[Beta]2, -\[Beta]2]]])/3 + 
   (8*m*r0[]*u[\[Alpha]2]*u[-\[Mu]2]*CD2[-\[Alpha]2][
      CD2[-\[Nu]2][hR1[\[Beta]2, -\[Beta]2]]])/15 - 
   (m*dx[\[Alpha]2]*dx[-\[Mu]2]*CD2[-\[Alpha]2][
      CD2[-\[Nu]2][hR1[\[Beta]2, -\[Beta]2]]])/(3*\[Rho]0[]) - 
   (m*dx[-\[Mu]2]*r0[]*u[\[Alpha]2]*CD2[-\[Alpha]2][
      CD2[-\[Nu]2][hR1[\[Beta]2, -\[Beta]2]]])/(3*\[Rho]0[]) - 
   (m*dx[\[Alpha]2]*r0[]*u[-\[Mu]2]*CD2[-\[Alpha]2][
      CD2[-\[Nu]2][hR1[\[Beta]2, -\[Beta]2]]])/(3*\[Rho]0[]) - 
   (m*r0[]^2*u[\[Alpha]2]*u[-\[Mu]2]*CD2[-\[Alpha]2][
      CD2[-\[Nu]2][hR1[\[Beta]2, -\[Beta]2]]])/(3*\[Rho]0[]) - 
   (m*u[\[Alpha]2]*u[-\[Mu]2]*\[Rho]0[]*CD2[-\[Alpha]2][
      CD2[-\[Nu]2][hR1[\[Beta]2, -\[Beta]2]]])/5 + 
   (m*ChrBxx[\[Alpha]2]*dx[\[Beta]2]*dx[-\[Nu]2]*
     CD2[-\[Beta]2][hR1[-\[Mu]2, -\[Alpha]2]])/(2*\[Rho]0[]^3) - 
   (m*ChrBxx[\[Alpha]2]*dx[-\[Nu]2]*r0[]*u[\[Beta]2]*
     CD2[-\[Beta]2][hR1[-\[Mu]2, -\[Alpha]2]])/(2*\[Rho]0[]^3) + 
   (m*ChrBxx[\[Alpha]2]*dx[\[Beta]2]*r0[]*u[-\[Nu]2]*
     CD2[-\[Beta]2][hR1[-\[Mu]2, -\[Alpha]2]])/(2*\[Rho]0[]^3) - 
   (m*ChrBxx[\[Alpha]2]*r0[]^2*u[\[Beta]2]*u[-\[Nu]2]*
     CD2[-\[Beta]2][hR1[-\[Mu]2, -\[Alpha]2]])/(2*\[Rho]0[]^3) + 
   (m*ChrBxx[\[Alpha]2]*dx[-\[Nu]2]*u[\[Beta]2]*
     CD2[-\[Beta]2][hR1[-\[Mu]2, -\[Alpha]2]])/(2*\[Rho]0[]^2) - 
   (m*ChrBxx[\[Alpha]2]*dx[\[Beta]2]*u[-\[Nu]2]*
     CD2[-\[Beta]2][hR1[-\[Mu]2, -\[Alpha]2]])/(2*\[Rho]0[]^2) + 
   (m*ChrBxx[\[Alpha]2]*r0[]*u[\[Beta]2]*u[-\[Nu]2]*
     CD2[-\[Beta]2][hR1[-\[Mu]2, -\[Alpha]2]])/\[Rho]0[]^2 - 
   (m*ChrBxx[\[Alpha]2]*u[\[Beta]2]*u[-\[Nu]2]*CD2[-\[Beta]2][
      hR1[-\[Mu]2, -\[Alpha]2]])/(2*\[Rho]0[]) + 
   (m*ChrBxx[\[Alpha]2]*dx[\[Beta]2]*dx[-\[Mu]2]*
     CD2[-\[Beta]2][hR1[-\[Nu]2, -\[Alpha]2]])/(2*\[Rho]0[]^3) - 
   (m*ChrBxx[\[Alpha]2]*dx[-\[Mu]2]*r0[]*u[\[Beta]2]*
     CD2[-\[Beta]2][hR1[-\[Nu]2, -\[Alpha]2]])/(2*\[Rho]0[]^3) + 
   (m*ChrBxx[\[Alpha]2]*dx[\[Beta]2]*r0[]*u[-\[Mu]2]*
     CD2[-\[Beta]2][hR1[-\[Nu]2, -\[Alpha]2]])/(2*\[Rho]0[]^3) - 
   (m*ChrBxx[\[Alpha]2]*r0[]^2*u[\[Beta]2]*u[-\[Mu]2]*
     CD2[-\[Beta]2][hR1[-\[Nu]2, -\[Alpha]2]])/(2*\[Rho]0[]^3) + 
   (m*ChrBxx[\[Alpha]2]*dx[-\[Mu]2]*u[\[Beta]2]*
     CD2[-\[Beta]2][hR1[-\[Nu]2, -\[Alpha]2]])/(2*\[Rho]0[]^2) - 
   (m*ChrBxx[\[Alpha]2]*dx[\[Beta]2]*u[-\[Mu]2]*
     CD2[-\[Beta]2][hR1[-\[Nu]2, -\[Alpha]2]])/(2*\[Rho]0[]^2) + 
   (m*ChrBxx[\[Alpha]2]*r0[]*u[\[Beta]2]*u[-\[Mu]2]*
     CD2[-\[Beta]2][hR1[-\[Nu]2, -\[Alpha]2]])/\[Rho]0[]^2 - 
   (m*ChrBxx[\[Alpha]2]*u[\[Beta]2]*u[-\[Mu]2]*CD2[-\[Beta]2][
      hR1[-\[Nu]2, -\[Alpha]2]])/(2*\[Rho]0[]) + 
   (14*m*dx[-\[Nu]2]*u[-\[Mu]2]*CD2[-\[Beta]2][CD2[-\[Alpha]2][
       hR1[\[Alpha]2, \[Beta]2]]])/15 + 
   (14*m*dx[-\[Mu]2]*u[-\[Nu]2]*CD2[-\[Beta]2][CD2[-\[Alpha]2][
       hR1[\[Alpha]2, \[Beta]2]]])/15 + 
   (28*m*r0[]*u[-\[Mu]2]*u[-\[Nu]2]*CD2[-\[Beta]2][
      CD2[-\[Alpha]2][hR1[\[Alpha]2, \[Beta]2]]])/15 - 
   (2*m*dx[-\[Mu]2]*dx[-\[Nu]2]*CD2[-\[Beta]2][CD2[-\[Alpha]2][
       hR1[\[Alpha]2, \[Beta]2]]])/(3*\[Rho]0[]) - 
   (2*m*dx[-\[Nu]2]*r0[]*u[-\[Mu]2]*CD2[-\[Beta]2][
      CD2[-\[Alpha]2][hR1[\[Alpha]2, \[Beta]2]]])/(3*\[Rho]0[]) - 
   (2*m*dx[-\[Mu]2]*r0[]*u[-\[Nu]2]*CD2[-\[Beta]2][
      CD2[-\[Alpha]2][hR1[\[Alpha]2, \[Beta]2]]])/(3*\[Rho]0[]) - 
   (2*m*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2]*CD2[-\[Beta]2][
      CD2[-\[Alpha]2][hR1[\[Alpha]2, \[Beta]2]]])/(3*\[Rho]0[]) - 
   (6*m*u[-\[Mu]2]*u[-\[Nu]2]*\[Rho]0[]*CD2[-\[Beta]2][
      CD2[-\[Alpha]2][hR1[\[Alpha]2, \[Beta]2]]])/5 - 
   (m*dx[-\[Nu]2]*u[\[Alpha]2]*CD2[-\[Beta]2][CD2[-\[Alpha]2][
       hR1[-\[Mu]2, \[Beta]2]]])/5 - 
   (m*dx[\[Alpha]2]*u[-\[Nu]2]*CD2[-\[Beta]2][CD2[-\[Alpha]2][
       hR1[-\[Mu]2, \[Beta]2]]])/3 - (8*m*r0[]*u[\[Alpha]2]*u[-\[Nu]2]*
     CD2[-\[Beta]2][CD2[-\[Alpha]2][hR1[-\[Mu]2, \[Beta]2]]])/15 + 
   (m*dx[\[Alpha]2]*dx[-\[Nu]2]*CD2[-\[Beta]2][CD2[-\[Alpha]2][
       hR1[-\[Mu]2, \[Beta]2]]])/(3*\[Rho]0[]) + 
   (m*dx[-\[Nu]2]*r0[]*u[\[Alpha]2]*CD2[-\[Beta]2][
      CD2[-\[Alpha]2][hR1[-\[Mu]2, \[Beta]2]]])/(3*\[Rho]0[]) + 
   (m*dx[\[Alpha]2]*r0[]*u[-\[Nu]2]*CD2[-\[Beta]2][
      CD2[-\[Alpha]2][hR1[-\[Mu]2, \[Beta]2]]])/(3*\[Rho]0[]) + 
   (m*r0[]^2*u[\[Alpha]2]*u[-\[Nu]2]*CD2[-\[Beta]2][
      CD2[-\[Alpha]2][hR1[-\[Mu]2, \[Beta]2]]])/(3*\[Rho]0[]) + 
   (m*u[\[Alpha]2]*u[-\[Nu]2]*\[Rho]0[]*CD2[-\[Beta]2][
      CD2[-\[Alpha]2][hR1[-\[Mu]2, \[Beta]2]]])/5 - 
   (m*dx[-\[Mu]2]*u[\[Alpha]2]*CD2[-\[Beta]2][CD2[-\[Alpha]2][
       hR1[-\[Nu]2, \[Beta]2]]])/5 - 
   (m*dx[\[Alpha]2]*u[-\[Mu]2]*CD2[-\[Beta]2][CD2[-\[Alpha]2][
       hR1[-\[Nu]2, \[Beta]2]]])/3 - (8*m*r0[]*u[\[Alpha]2]*u[-\[Mu]2]*
     CD2[-\[Beta]2][CD2[-\[Alpha]2][hR1[-\[Nu]2, \[Beta]2]]])/15 + 
   (m*dx[\[Alpha]2]*dx[-\[Mu]2]*CD2[-\[Beta]2][CD2[-\[Alpha]2][
       hR1[-\[Nu]2, \[Beta]2]]])/(3*\[Rho]0[]) + 
   (m*dx[-\[Mu]2]*r0[]*u[\[Alpha]2]*CD2[-\[Beta]2][
      CD2[-\[Alpha]2][hR1[-\[Nu]2, \[Beta]2]]])/(3*\[Rho]0[]) + 
   (m*dx[\[Alpha]2]*r0[]*u[-\[Mu]2]*CD2[-\[Beta]2][
      CD2[-\[Alpha]2][hR1[-\[Nu]2, \[Beta]2]]])/(3*\[Rho]0[]) + 
   (m*r0[]^2*u[\[Alpha]2]*u[-\[Mu]2]*CD2[-\[Beta]2][
      CD2[-\[Alpha]2][hR1[-\[Nu]2, \[Beta]2]]])/(3*\[Rho]0[]) + 
   (m*u[\[Alpha]2]*u[-\[Mu]2]*\[Rho]0[]*CD2[-\[Beta]2][
      CD2[-\[Alpha]2][hR1[-\[Nu]2, \[Beta]2]]])/5 - 
   (14*m*dx[-\[Nu]2]*u[-\[Mu]2]*CD2[-\[Beta]2][CD2[\[Beta]2][
       hR1[\[Alpha]2, -\[Alpha]2]]])/15 - 
   (14*m*dx[-\[Mu]2]*u[-\[Nu]2]*CD2[-\[Beta]2][CD2[\[Beta]2][
       hR1[\[Alpha]2, -\[Alpha]2]]])/15 - 
   (28*m*r0[]*u[-\[Mu]2]*u[-\[Nu]2]*CD2[-\[Beta]2][
      CD2[\[Beta]2][hR1[\[Alpha]2, -\[Alpha]2]]])/15 + 
   (2*m*dx[-\[Mu]2]*dx[-\[Nu]2]*CD2[-\[Beta]2][CD2[\[Beta]2][
       hR1[\[Alpha]2, -\[Alpha]2]]])/(3*\[Rho]0[]) + 
   (2*m*dx[-\[Nu]2]*r0[]*u[-\[Mu]2]*CD2[-\[Beta]2][
      CD2[\[Beta]2][hR1[\[Alpha]2, -\[Alpha]2]]])/(3*\[Rho]0[]) + 
   (2*m*dx[-\[Mu]2]*r0[]*u[-\[Nu]2]*CD2[-\[Beta]2][
      CD2[\[Beta]2][hR1[\[Alpha]2, -\[Alpha]2]]])/(3*\[Rho]0[]) + 
   (2*m*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2]*CD2[-\[Beta]2][
      CD2[\[Beta]2][hR1[\[Alpha]2, -\[Alpha]2]]])/(3*\[Rho]0[]) + 
   (6*m*u[-\[Mu]2]*u[-\[Nu]2]*\[Rho]0[]*CD2[-\[Beta]2][
      CD2[\[Beta]2][hR1[\[Alpha]2, -\[Alpha]2]]])/5 + 
   (m*dx[-\[Nu]2]*u[\[Alpha]2]*CD2[-\[Beta]2][CD2[\[Beta]2][
       hR1[-\[Mu]2, -\[Alpha]2]]])/5 + 
   (m*dx[\[Alpha]2]*u[-\[Nu]2]*CD2[-\[Beta]2][CD2[\[Beta]2][
       hR1[-\[Mu]2, -\[Alpha]2]]])/3 + 
   (8*m*r0[]*u[\[Alpha]2]*u[-\[Nu]2]*CD2[-\[Beta]2][
      CD2[\[Beta]2][hR1[-\[Mu]2, -\[Alpha]2]]])/15 - 
   (m*dx[\[Alpha]2]*dx[-\[Nu]2]*CD2[-\[Beta]2][CD2[\[Beta]2][
       hR1[-\[Mu]2, -\[Alpha]2]]])/(3*\[Rho]0[]) - 
   (m*dx[-\[Nu]2]*r0[]*u[\[Alpha]2]*CD2[-\[Beta]2][
      CD2[\[Beta]2][hR1[-\[Mu]2, -\[Alpha]2]]])/(3*\[Rho]0[]) - 
   (m*dx[\[Alpha]2]*r0[]*u[-\[Nu]2]*CD2[-\[Beta]2][
      CD2[\[Beta]2][hR1[-\[Mu]2, -\[Alpha]2]]])/(3*\[Rho]0[]) - 
   (m*r0[]^2*u[\[Alpha]2]*u[-\[Nu]2]*CD2[-\[Beta]2][
      CD2[\[Beta]2][hR1[-\[Mu]2, -\[Alpha]2]]])/(3*\[Rho]0[]) - 
   (m*u[\[Alpha]2]*u[-\[Nu]2]*\[Rho]0[]*CD2[-\[Beta]2][
      CD2[\[Beta]2][hR1[-\[Mu]2, -\[Alpha]2]]])/3 + 
   (m*dx[-\[Mu]2]*u[\[Alpha]2]*CD2[-\[Beta]2][CD2[\[Beta]2][
       hR1[-\[Nu]2, -\[Alpha]2]]])/5 + 
   (m*dx[\[Alpha]2]*u[-\[Mu]2]*CD2[-\[Beta]2][CD2[\[Beta]2][
       hR1[-\[Nu]2, -\[Alpha]2]]])/3 + 
   (8*m*r0[]*u[\[Alpha]2]*u[-\[Mu]2]*CD2[-\[Beta]2][
      CD2[\[Beta]2][hR1[-\[Nu]2, -\[Alpha]2]]])/15 - 
   (m*dx[\[Alpha]2]*dx[-\[Mu]2]*CD2[-\[Beta]2][CD2[\[Beta]2][
       hR1[-\[Nu]2, -\[Alpha]2]]])/(3*\[Rho]0[]) - 
   (m*dx[-\[Mu]2]*r0[]*u[\[Alpha]2]*CD2[-\[Beta]2][
      CD2[\[Beta]2][hR1[-\[Nu]2, -\[Alpha]2]]])/(3*\[Rho]0[]) - 
   (m*dx[\[Alpha]2]*r0[]*u[-\[Mu]2]*CD2[-\[Beta]2][
      CD2[\[Beta]2][hR1[-\[Nu]2, -\[Alpha]2]]])/(3*\[Rho]0[]) - 
   (m*r0[]^2*u[\[Alpha]2]*u[-\[Mu]2]*CD2[-\[Beta]2][
      CD2[\[Beta]2][hR1[-\[Nu]2, -\[Alpha]2]]])/(3*\[Rho]0[]) - 
   (m*u[\[Alpha]2]*u[-\[Mu]2]*\[Rho]0[]*CD2[-\[Beta]2][
      CD2[\[Beta]2][hR1[-\[Nu]2, -\[Alpha]2]]])/3 - 
   (m*dx[-\[Nu]2]*u[\[Alpha]2]*CD2[-\[Beta]2][CD2[-\[Mu]2][
       hR1[-\[Alpha]2, \[Beta]2]]])/5 - 
   (m*dx[\[Alpha]2]*u[-\[Nu]2]*CD2[-\[Beta]2][CD2[-\[Mu]2][
       hR1[-\[Alpha]2, \[Beta]2]]])/3 - 
   (8*m*r0[]*u[\[Alpha]2]*u[-\[Nu]2]*CD2[-\[Beta]2][
      CD2[-\[Mu]2][hR1[-\[Alpha]2, \[Beta]2]]])/15 + 
   (m*dx[\[Alpha]2]*dx[-\[Nu]2]*CD2[-\[Beta]2][CD2[-\[Mu]2][
       hR1[-\[Alpha]2, \[Beta]2]]])/(3*\[Rho]0[]) + 
   (m*dx[-\[Nu]2]*r0[]*u[\[Alpha]2]*CD2[-\[Beta]2][
      CD2[-\[Mu]2][hR1[-\[Alpha]2, \[Beta]2]]])/(3*\[Rho]0[]) + 
   (m*dx[\[Alpha]2]*r0[]*u[-\[Nu]2]*CD2[-\[Beta]2][
      CD2[-\[Mu]2][hR1[-\[Alpha]2, \[Beta]2]]])/(3*\[Rho]0[]) + 
   (m*r0[]^2*u[\[Alpha]2]*u[-\[Nu]2]*CD2[-\[Beta]2][
      CD2[-\[Mu]2][hR1[-\[Alpha]2, \[Beta]2]]])/(3*\[Rho]0[]) + 
   (m*u[\[Alpha]2]*u[-\[Nu]2]*\[Rho]0[]*CD2[-\[Beta]2][
      CD2[-\[Mu]2][hR1[-\[Alpha]2, \[Beta]2]]])/5 - 
   (m*dx[-\[Mu]2]*u[\[Alpha]2]*CD2[-\[Beta]2][CD2[-\[Nu]2][
       hR1[-\[Alpha]2, \[Beta]2]]])/5 - 
   (m*dx[\[Alpha]2]*u[-\[Mu]2]*CD2[-\[Beta]2][CD2[-\[Nu]2][
       hR1[-\[Alpha]2, \[Beta]2]]])/3 - 
   (8*m*r0[]*u[\[Alpha]2]*u[-\[Mu]2]*CD2[-\[Beta]2][
      CD2[-\[Nu]2][hR1[-\[Alpha]2, \[Beta]2]]])/15 + 
   (m*dx[\[Alpha]2]*dx[-\[Mu]2]*CD2[-\[Beta]2][CD2[-\[Nu]2][
       hR1[-\[Alpha]2, \[Beta]2]]])/(3*\[Rho]0[]) + 
   (m*dx[-\[Mu]2]*r0[]*u[\[Alpha]2]*CD2[-\[Beta]2][
      CD2[-\[Nu]2][hR1[-\[Alpha]2, \[Beta]2]]])/(3*\[Rho]0[]) + 
   (m*dx[\[Alpha]2]*r0[]*u[-\[Mu]2]*CD2[-\[Beta]2][
      CD2[-\[Nu]2][hR1[-\[Alpha]2, \[Beta]2]]])/(3*\[Rho]0[]) + 
   (m*r0[]^2*u[\[Alpha]2]*u[-\[Mu]2]*CD2[-\[Beta]2][
      CD2[-\[Nu]2][hR1[-\[Alpha]2, \[Beta]2]]])/(3*\[Rho]0[]) + 
   (m*u[\[Alpha]2]*u[-\[Mu]2]*\[Rho]0[]*CD2[-\[Beta]2][
      CD2[-\[Nu]2][hR1[-\[Alpha]2, \[Beta]2]]])/5 + 
   (2*m*metric2[\[Beta]2, \[Gamma]2]*u[\[Alpha]2]*u[-\[Nu]2]*\[Rho]0[]*
     CD2[-\[Gamma]2][CD2[-\[Beta]2][hR1[-\[Mu]2, -\[Alpha]2]]])/15 + 
   (2*m*metric2[\[Beta]2, \[Gamma]2]*u[\[Alpha]2]*u[-\[Mu]2]*\[Rho]0[]*
     CD2[-\[Gamma]2][CD2[-\[Beta]2][hR1[-\[Nu]2, -\[Alpha]2]]])/15 + 
   (m*ChrBxx[\[Alpha]2]*dx[\[Beta]2]*dx[-\[Nu]2]*
     CD2[-\[Mu]2][hR1[-\[Alpha]2, -\[Beta]2]])/(2*\[Rho]0[]^3) + 
   (m*ChrBxx[\[Alpha]2]*dx[-\[Nu]2]*r0[]*u[\[Beta]2]*
     CD2[-\[Mu]2][hR1[-\[Alpha]2, -\[Beta]2]])/(2*\[Rho]0[]^3) + 
   (m*ChrBxx[\[Alpha]2]*dx[\[Beta]2]*r0[]*u[-\[Nu]2]*
     CD2[-\[Mu]2][hR1[-\[Alpha]2, -\[Beta]2]])/(2*\[Rho]0[]^3) + 
   (m*ChrBxx[\[Alpha]2]*r0[]^2*u[\[Beta]2]*u[-\[Nu]2]*
     CD2[-\[Mu]2][hR1[-\[Alpha]2, -\[Beta]2]])/(2*\[Rho]0[]^3) - 
   (m*ChrBxx[\[Alpha]2]*dx[-\[Nu]2]*u[\[Beta]2]*
     CD2[-\[Mu]2][hR1[-\[Alpha]2, -\[Beta]2]])/(2*\[Rho]0[]^2) - 
   (m*ChrBxx[\[Alpha]2]*dx[\[Beta]2]*u[-\[Nu]2]*
     CD2[-\[Mu]2][hR1[-\[Alpha]2, -\[Beta]2]])/(2*\[Rho]0[]^2) - 
   (m*ChrBxx[\[Alpha]2]*r0[]*u[\[Beta]2]*u[-\[Nu]2]*
     CD2[-\[Mu]2][hR1[-\[Alpha]2, -\[Beta]2]])/\[Rho]0[]^2 + 
   (m*ChrBxx[\[Alpha]2]*u[\[Beta]2]*u[-\[Nu]2]*
     CD2[-\[Mu]2][hR1[-\[Alpha]2, -\[Beta]2]])/(2*\[Rho]0[]) + 
   (m*ChrBxx[\[Alpha]2]*dx[\[Beta]2]*dx[-\[Mu]2]*
     CD2[-\[Nu]2][hR1[-\[Alpha]2, -\[Beta]2]])/(2*\[Rho]0[]^3) + 
   (m*ChrBxx[\[Alpha]2]*dx[-\[Mu]2]*r0[]*u[\[Beta]2]*
     CD2[-\[Nu]2][hR1[-\[Alpha]2, -\[Beta]2]])/(2*\[Rho]0[]^3) + 
   (m*ChrBxx[\[Alpha]2]*dx[\[Beta]2]*r0[]*u[-\[Mu]2]*
     CD2[-\[Nu]2][hR1[-\[Alpha]2, -\[Beta]2]])/(2*\[Rho]0[]^3) + 
   (m*ChrBxx[\[Alpha]2]*r0[]^2*u[\[Beta]2]*u[-\[Mu]2]*
     CD2[-\[Nu]2][hR1[-\[Alpha]2, -\[Beta]2]])/(2*\[Rho]0[]^3) - 
   (m*ChrBxx[\[Alpha]2]*dx[-\[Mu]2]*u[\[Beta]2]*
     CD2[-\[Nu]2][hR1[-\[Alpha]2, -\[Beta]2]])/(2*\[Rho]0[]^2) - 
   (m*ChrBxx[\[Alpha]2]*dx[\[Beta]2]*u[-\[Mu]2]*
     CD2[-\[Nu]2][hR1[-\[Alpha]2, -\[Beta]2]])/(2*\[Rho]0[]^2) - 
   (m*ChrBxx[\[Alpha]2]*r0[]*u[\[Beta]2]*u[-\[Mu]2]*
     CD2[-\[Nu]2][hR1[-\[Alpha]2, -\[Beta]2]])/\[Rho]0[]^2 + 
   (m*ChrBxx[\[Alpha]2]*u[\[Beta]2]*u[-\[Mu]2]*
     CD2[-\[Nu]2][hR1[-\[Alpha]2, -\[Beta]2]])/(2*\[Rho]0[]) + 
   (m*dx[\[Alpha]2]*dx[\[Beta]2]*dx[-\[Nu]2]*hR1Bx[-\[Gamma]2]*
     PD[-\[Mu]2][ChristoffelCD2[\[Gamma]2, -\[Alpha]2, -\[Beta]2]])/
    \[Rho]0[]^3 + (m*dx[\[Alpha]2]*dx[\[Beta]2]*dx[-\[Nu]2]*hR1Bu[-\[Gamma]2]*
     r0[]*PD[-\[Mu]2][ChristoffelCD2[\[Gamma]2, -\[Alpha]2, -\[Beta]2]])/
    \[Rho]0[]^3 + (m*dx[\[Alpha]2]*dx[\[Beta]2]*hR1Bx[-\[Gamma]2]*r0[]*
     u[-\[Nu]2]*PD[-\[Mu]2][ChristoffelCD2[\[Gamma]2, -\[Alpha]2, 
       -\[Beta]2]])/\[Rho]0[]^3 + (m*dx[\[Alpha]2]*dx[\[Beta]2]*
     hR1Bu[-\[Gamma]2]*r0[]^2*u[-\[Nu]2]*PD[-\[Mu]2][
      ChristoffelCD2[\[Gamma]2, -\[Alpha]2, -\[Beta]2]])/\[Rho]0[]^3 - 
   (m*dx[\[Alpha]2]*dx[\[Beta]2]*dx[-\[Nu]2]*hR1Bu[-\[Gamma]2]*
     PD[-\[Mu]2][ChristoffelCD2[\[Gamma]2, -\[Alpha]2, -\[Beta]2]])/
    \[Rho]0[]^2 - (m*dx[\[Alpha]2]*dx[\[Beta]2]*hR1Bx[-\[Gamma]2]*u[-\[Nu]2]*
     PD[-\[Mu]2][ChristoffelCD2[\[Gamma]2, -\[Alpha]2, -\[Beta]2]])/
    \[Rho]0[]^2 - (2*m*dx[\[Alpha]2]*dx[\[Beta]2]*hR1Bu[-\[Gamma]2]*r0[]*
     u[-\[Nu]2]*PD[-\[Mu]2][ChristoffelCD2[\[Gamma]2, -\[Alpha]2, 
       -\[Beta]2]])/\[Rho]0[]^2 + (m*dx[\[Alpha]2]*dx[\[Beta]2]*
     hR1Bu[-\[Gamma]2]*u[-\[Nu]2]*PD[-\[Mu]2][ChristoffelCD2[\[Gamma]2, 
       -\[Alpha]2, -\[Beta]2]])/\[Rho]0[] + 
   (m*dx[\[Alpha]2]*dx[\[Beta]2]*dx[-\[Mu]2]*hR1Bx[-\[Gamma]2]*
     PD[-\[Nu]2][ChristoffelCD2[\[Gamma]2, -\[Alpha]2, -\[Beta]2]])/
    \[Rho]0[]^3 + (m*dx[\[Alpha]2]*dx[\[Beta]2]*dx[-\[Mu]2]*hR1Bu[-\[Gamma]2]*
     r0[]*PD[-\[Nu]2][ChristoffelCD2[\[Gamma]2, -\[Alpha]2, -\[Beta]2]])/
    \[Rho]0[]^3 + (m*dx[\[Alpha]2]*dx[\[Beta]2]*hR1Bx[-\[Gamma]2]*r0[]*
     u[-\[Mu]2]*PD[-\[Nu]2][ChristoffelCD2[\[Gamma]2, -\[Alpha]2, 
       -\[Beta]2]])/\[Rho]0[]^3 + (m*dx[\[Alpha]2]*dx[\[Beta]2]*
     hR1Bu[-\[Gamma]2]*r0[]^2*u[-\[Mu]2]*PD[-\[Nu]2][
      ChristoffelCD2[\[Gamma]2, -\[Alpha]2, -\[Beta]2]])/\[Rho]0[]^3 - 
   (m*dx[\[Alpha]2]*dx[\[Beta]2]*dx[-\[Mu]2]*hR1Bu[-\[Gamma]2]*
     PD[-\[Nu]2][ChristoffelCD2[\[Gamma]2, -\[Alpha]2, -\[Beta]2]])/
    \[Rho]0[]^2 - (m*dx[\[Alpha]2]*dx[\[Beta]2]*hR1Bx[-\[Gamma]2]*u[-\[Mu]2]*
     PD[-\[Nu]2][ChristoffelCD2[\[Gamma]2, -\[Alpha]2, -\[Beta]2]])/
    \[Rho]0[]^2 - (2*m*dx[\[Alpha]2]*dx[\[Beta]2]*hR1Bu[-\[Gamma]2]*r0[]*
     u[-\[Mu]2]*PD[-\[Nu]2][ChristoffelCD2[\[Gamma]2, -\[Alpha]2, 
       -\[Beta]2]])/\[Rho]0[]^2 + (m*dx[\[Alpha]2]*dx[\[Beta]2]*
     hR1Bu[-\[Gamma]2]*u[-\[Mu]2]*PD[-\[Nu]2][ChristoffelCD2[\[Gamma]2, 
       -\[Alpha]2, -\[Beta]2]])/\[Rho]0[])


==> anc/hSSCoordinatePuncture.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
\[Lambda]*((4*m^2*CBuBu[-\[Nu]2, -\[Gamma]2]*ChrBxB[\[Gamma]2, -\[Mu]2])/3 + 
   (4*m^2*CBuBu[-\[Mu]2, -\[Gamma]2]*ChrBxB[\[Gamma]2, -\[Nu]2])/3 - 
   (4*m^2*CBuBuu[-\[Mu]2, -\[Nu]2]*r0[])/3 + 
   (58*m^2*CBuxuu[-\[Nu]2]*u[-\[Mu]2])/9 - 
   (8*m^2*CBuxuu[-\[Nu]2]*Log[(2*m)/(\[Lambda]*\[Rho]0[])]*u[-\[Mu]2])/3 + 
   (58*m^2*CBuxuu[-\[Mu]2]*u[-\[Nu]2])/9 - 
   (8*m^2*CBuxuu[-\[Mu]2]*Log[(2*m)/(\[Lambda]*\[Rho]0[])]*u[-\[Nu]2])/3 + 
   (20*m^2*Chrxxx[]*Cuxux[]*dx[-\[Mu]2]*dx[-\[Nu]2])/(3*\[Rho]0[]^6) + 
   (20*m^2*Chruxx[]*Cuxux[]*dx[-\[Mu]2]*dx[-\[Nu]2]*r0[])/(3*\[Rho]0[]^6) + 
   (20*m^2*Chrxxx[]*Cuxux[]*dx[-\[Nu]2]*r0[]*u[-\[Mu]2])/(3*\[Rho]0[]^6) + 
   (20*m^2*Chruxx[]*Cuxux[]*dx[-\[Nu]2]*r0[]^2*u[-\[Mu]2])/(3*\[Rho]0[]^6) + 
   (20*m^2*Chrxxx[]*Cuxux[]*dx[-\[Mu]2]*r0[]*u[-\[Nu]2])/(3*\[Rho]0[]^6) + 
   (20*m^2*Chruxx[]*Cuxux[]*dx[-\[Mu]2]*r0[]^2*u[-\[Nu]2])/(3*\[Rho]0[]^6) + 
   (20*m^2*Chrxxx[]*Cuxux[]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]^6) + 
   (20*m^2*Chruxx[]*Cuxux[]*r0[]^3*u[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]^6) + 
   (3*m^2*CBxux[-\[Nu]2]*Chrxxx[]*dx[-\[Mu]2])/\[Rho]0[]^5 + 
   (3*m^2*CBxux[-\[Mu]2]*Chrxxx[]*dx[-\[Nu]2])/\[Rho]0[]^5 + 
   (3*m^2*CBxux[-\[Nu]2]*Chruxx[]*dx[-\[Mu]2]*r0[])/\[Rho]0[]^5 - 
   (3*m^2*CBuxu[-\[Nu]2]*Chrxxx[]*dx[-\[Mu]2]*r0[])/\[Rho]0[]^5 + 
   (3*m^2*CBxux[-\[Mu]2]*Chruxx[]*dx[-\[Nu]2]*r0[])/\[Rho]0[]^5 - 
   (3*m^2*CBuxu[-\[Mu]2]*Chrxxx[]*dx[-\[Nu]2]*r0[])/\[Rho]0[]^5 - 
   (3*m^2*CBuxu[-\[Nu]2]*Chruxx[]*dx[-\[Mu]2]*r0[]^2)/\[Rho]0[]^5 - 
   (3*m^2*CBuxu[-\[Mu]2]*Chruxx[]*dx[-\[Nu]2]*r0[]^2)/\[Rho]0[]^5 - 
   (3*m^2*Chrxxx[]*Cuxux[]*dx[-\[Nu]2]*u[-\[Mu]2])/\[Rho]0[]^5 + 
   (3*m^2*CBxux[-\[Nu]2]*Chrxxx[]*r0[]*u[-\[Mu]2])/\[Rho]0[]^5 - 
   (3*m^2*Chruxx[]*Cuxux[]*dx[-\[Nu]2]*r0[]*u[-\[Mu]2])/\[Rho]0[]^5 + 
   (3*m^2*CBxux[-\[Nu]2]*Chruxx[]*r0[]^2*u[-\[Mu]2])/\[Rho]0[]^5 - 
   (3*m^2*CBuxu[-\[Nu]2]*Chrxxx[]*r0[]^2*u[-\[Mu]2])/\[Rho]0[]^5 - 
   (3*m^2*CBuxu[-\[Nu]2]*Chruxx[]*r0[]^3*u[-\[Mu]2])/\[Rho]0[]^5 - 
   (3*m^2*Chrxxx[]*Cuxux[]*dx[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^5 + 
   (3*m^2*CBxux[-\[Mu]2]*Chrxxx[]*r0[]*u[-\[Nu]2])/\[Rho]0[]^5 - 
   (3*m^2*Chruxx[]*Cuxux[]*dx[-\[Mu]2]*r0[]*u[-\[Nu]2])/\[Rho]0[]^5 + 
   (3*m^2*CBxux[-\[Mu]2]*Chruxx[]*r0[]^2*u[-\[Nu]2])/\[Rho]0[]^5 - 
   (3*m^2*CBuxu[-\[Mu]2]*Chrxxx[]*r0[]^2*u[-\[Nu]2])/\[Rho]0[]^5 - 
   (3*m^2*CBuxu[-\[Mu]2]*Chruxx[]*r0[]^3*u[-\[Nu]2])/\[Rho]0[]^5 - 
   (6*m^2*Chrxxx[]*Cuxux[]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^5 - 
   (6*m^2*Chruxx[]*Cuxux[]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^5 + 
   (4*m^2*CBuxu[-\[Nu]2]*Chrxxx[]*dx[-\[Mu]2])/(3*\[Rho]0[]^4) - 
   (5*m^2*ChrBxx[-\[Nu]2]*Cuxux[]*dx[-\[Mu]2])/(3*\[Rho]0[]^4) - 
   (10*m^2*ChrxBx[-\[Nu]2]*Cuxux[]*dx[-\[Mu]2])/(3*\[Rho]0[]^4) + 
   (4*m^2*CBuxu[-\[Mu]2]*Chrxxx[]*dx[-\[Nu]2])/(3*\[Rho]0[]^4) - 
   (5*m^2*ChrBxx[-\[Mu]2]*Cuxux[]*dx[-\[Nu]2])/(3*\[Rho]0[]^4) - 
   (10*m^2*ChrxBx[-\[Mu]2]*Cuxux[]*dx[-\[Nu]2])/(3*\[Rho]0[]^4) - 
   (10*m^2*CBuxu[-\[Gamma]2]*ChrBxx[\[Gamma]2]*dx[-\[Mu]2]*dx[-\[Nu]2])/
    (3*\[Rho]0[]^4) - (4*m^2*Cuxuxx[]*dx[-\[Mu]2]*dx[-\[Nu]2])/
    (3*\[Rho]0[]^4) - (2*m^2*Chrxxx[]*Cuxux[]*metric2[-\[Mu]2, -\[Nu]2])/
    (3*\[Rho]0[]^4) + (4*m^2*CBuxu[-\[Nu]2]*Chruxx[]*dx[-\[Mu]2]*r0[])/
    (3*\[Rho]0[]^4) - (10*m^2*ChruBx[-\[Nu]2]*Cuxux[]*dx[-\[Mu]2]*r0[])/
    (3*\[Rho]0[]^4) + (4*m^2*CBuxu[-\[Mu]2]*Chruxx[]*dx[-\[Nu]2]*r0[])/
    (3*\[Rho]0[]^4) - (10*m^2*ChruBx[-\[Mu]2]*Cuxux[]*dx[-\[Nu]2]*r0[])/
    (3*\[Rho]0[]^4) + (2*m^2*Cuxuxu[]*dx[-\[Mu]2]*dx[-\[Nu]2]*r0[])/
    \[Rho]0[]^4 - (2*m^2*Chruxx[]*Cuxux[]*metric2[-\[Mu]2, -\[Nu]2]*r0[])/
    (3*\[Rho]0[]^4) - (5*m^2*Chruxx[]*Cuxux[]*dx[-\[Nu]2]*u[-\[Mu]2])/
    (3*\[Rho]0[]^4) + (4*m^2*CBuxu[-\[Nu]2]*Chrxxx[]*r0[]*u[-\[Mu]2])/
    (3*\[Rho]0[]^4) - (5*m^2*ChrBxx[-\[Nu]2]*Cuxux[]*r0[]*u[-\[Mu]2])/
    (3*\[Rho]0[]^4) - (10*m^2*ChrxBx[-\[Nu]2]*Cuxux[]*r0[]*u[-\[Mu]2])/
    (3*\[Rho]0[]^4) - (10*m^2*CBuxu[-\[Gamma]2]*ChrBxx[\[Gamma]2]*dx[-\[Nu]2]*
     r0[]*u[-\[Mu]2])/(3*\[Rho]0[]^4) - 
   (4*m^2*Cuxuxx[]*dx[-\[Nu]2]*r0[]*u[-\[Mu]2])/(3*\[Rho]0[]^4) + 
   (4*m^2*CBuxu[-\[Nu]2]*Chruxx[]*r0[]^2*u[-\[Mu]2])/(3*\[Rho]0[]^4) - 
   (10*m^2*ChruBx[-\[Nu]2]*Cuxux[]*r0[]^2*u[-\[Mu]2])/(3*\[Rho]0[]^4) + 
   (2*m^2*Cuxuxu[]*dx[-\[Nu]2]*r0[]^2*u[-\[Mu]2])/\[Rho]0[]^4 - 
   (5*m^2*Chruxx[]*Cuxux[]*dx[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]^4) + 
   (4*m^2*CBuxu[-\[Mu]2]*Chrxxx[]*r0[]*u[-\[Nu]2])/(3*\[Rho]0[]^4) - 
   (5*m^2*ChrBxx[-\[Mu]2]*Cuxux[]*r0[]*u[-\[Nu]2])/(3*\[Rho]0[]^4) - 
   (10*m^2*ChrxBx[-\[Mu]2]*Cuxux[]*r0[]*u[-\[Nu]2])/(3*\[Rho]0[]^4) - 
   (10*m^2*CBuxu[-\[Gamma]2]*ChrBxx[\[Gamma]2]*dx[-\[Mu]2]*r0[]*u[-\[Nu]2])/
    (3*\[Rho]0[]^4) - (4*m^2*Cuxuxx[]*dx[-\[Mu]2]*r0[]*u[-\[Nu]2])/
    (3*\[Rho]0[]^4) + (4*m^2*CBuxu[-\[Mu]2]*Chruxx[]*r0[]^2*u[-\[Nu]2])/
    (3*\[Rho]0[]^4) - (10*m^2*ChruBx[-\[Mu]2]*Cuxux[]*r0[]^2*u[-\[Nu]2])/
    (3*\[Rho]0[]^4) + (2*m^2*Cuxuxu[]*dx[-\[Mu]2]*r0[]^2*u[-\[Nu]2])/
    \[Rho]0[]^4 + (10*m^2*Chrxxx[]*Cuxux[]*u[-\[Mu]2]*u[-\[Nu]2])/
    (3*\[Rho]0[]^4) - (10*m^2*CBuxu[-\[Gamma]2]*ChrBxx[\[Gamma]2]*r0[]^2*
     u[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]^4) - 
   (4*m^2*Cuxuxx[]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]^4) + 
   (2*m^2*Cuxuxu[]*r0[]^3*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^4 - 
   (m^2*CBxux[-\[Nu]2]*ChrBxx[-\[Mu]2])/\[Rho]0[]^3 - 
   (m^2*CBxux[-\[Mu]2]*ChrBxx[-\[Nu]2])/\[Rho]0[]^3 - 
   (2*m^2*CBxux[-\[Nu]2]*ChrxBx[-\[Mu]2])/\[Rho]0[]^3 - 
   (2*m^2*CBxux[-\[Mu]2]*ChrxBx[-\[Nu]2])/\[Rho]0[]^3 + 
   (m^2*CBuBx[-\[Mu]2, -\[Nu]2]*Chrxxx[])/\[Rho]0[]^3 + 
   (m^2*CBuBx[-\[Nu]2, -\[Mu]2]*Chrxxx[])/\[Rho]0[]^3 - 
   (2*m^2*CBxuxx[-\[Nu]2]*dx[-\[Mu]2])/(3*\[Rho]0[]^3) - 
   (2*m^2*CBxux[-\[Gamma]2]*ChrBxB[\[Gamma]2, -\[Nu]2]*dx[-\[Mu]2])/
    \[Rho]0[]^3 + (m^2*CBBxu[-\[Nu]2, -\[Gamma]2]*ChrBxx[\[Gamma]2]*
     dx[-\[Mu]2])/\[Rho]0[]^3 + (m^2*CBuBx[-\[Gamma]2, -\[Nu]2]*
     ChrBxx[\[Gamma]2]*dx[-\[Mu]2])/\[Rho]0[]^3 + 
   (m^2*CBuxu[-\[Nu]2]*Chruxx[]*dx[-\[Mu]2])/\[Rho]0[]^3 + 
   (2*m^2*ChruBx[-\[Nu]2]*Cuxux[]*dx[-\[Mu]2])/\[Rho]0[]^3 - 
   (2*m^2*CBxuxx[-\[Mu]2]*dx[-\[Nu]2])/(3*\[Rho]0[]^3) - 
   (2*m^2*CBxux[-\[Gamma]2]*ChrBxB[\[Gamma]2, -\[Mu]2]*dx[-\[Nu]2])/
    \[Rho]0[]^3 + (m^2*CBBxu[-\[Mu]2, -\[Gamma]2]*ChrBxx[\[Gamma]2]*
     dx[-\[Nu]2])/\[Rho]0[]^3 + (m^2*CBuBx[-\[Gamma]2, -\[Mu]2]*
     ChrBxx[\[Gamma]2]*dx[-\[Nu]2])/\[Rho]0[]^3 + 
   (m^2*CBuxu[-\[Mu]2]*Chruxx[]*dx[-\[Nu]2])/\[Rho]0[]^3 + 
   (2*m^2*ChruBx[-\[Mu]2]*Cuxux[]*dx[-\[Nu]2])/\[Rho]0[]^3 - 
   (28*m^2*Cuxuxu[]*dx[-\[Mu]2]*dx[-\[Nu]2])/(9*\[Rho]0[]^3) + 
   (8*m^2*Cuxuxu[]*dx[-\[Mu]2]*dx[-\[Nu]2]*Log[(2*m)/(\[Lambda]*\[Rho]0[])])/
    (3*\[Rho]0[]^3) + (m^2*CBuxu[-\[Nu]2]*ChrBxx[-\[Mu]2]*r0[])/\[Rho]0[]^3 + 
   (m^2*CBuxu[-\[Mu]2]*ChrBxx[-\[Nu]2]*r0[])/\[Rho]0[]^3 - 
   (2*m^2*CBxux[-\[Nu]2]*ChruBx[-\[Mu]2]*r0[])/\[Rho]0[]^3 - 
   (2*m^2*CBxux[-\[Mu]2]*ChruBx[-\[Nu]2]*r0[])/\[Rho]0[]^3 + 
   (m^2*CBuBx[-\[Mu]2, -\[Nu]2]*Chruxx[]*r0[])/\[Rho]0[]^3 + 
   (m^2*CBuBx[-\[Nu]2, -\[Mu]2]*Chruxx[]*r0[])/\[Rho]0[]^3 + 
   (2*m^2*CBuxu[-\[Nu]2]*ChrxBx[-\[Mu]2]*r0[])/\[Rho]0[]^3 + 
   (2*m^2*CBuxu[-\[Mu]2]*ChrxBx[-\[Nu]2]*r0[])/\[Rho]0[]^3 + 
   (2*m^2*CBuBu[-\[Mu]2, -\[Nu]2]*Chrxxx[]*r0[])/\[Rho]0[]^3 + 
   (2*m^2*CBuxux[-\[Nu]2]*dx[-\[Mu]2]*r0[])/(3*\[Rho]0[]^3) + 
   (4*m^2*CBxuxu[-\[Nu]2]*dx[-\[Mu]2]*r0[])/(3*\[Rho]0[]^3) + 
   (2*m^2*CBuxu[-\[Gamma]2]*ChrBxB[\[Gamma]2, -\[Nu]2]*dx[-\[Mu]2]*r0[])/
    \[Rho]0[]^3 + (m^2*CBuBu[-\[Nu]2, -\[Gamma]2]*ChrBxx[\[Gamma]2]*
     dx[-\[Mu]2]*r0[])/\[Rho]0[]^3 + (2*m^2*CBuxux[-\[Mu]2]*dx[-\[Nu]2]*r0[])/
    (3*\[Rho]0[]^3) + (4*m^2*CBxuxu[-\[Mu]2]*dx[-\[Nu]2]*r0[])/
    (3*\[Rho]0[]^3) + (2*m^2*CBuxu[-\[Gamma]2]*ChrBxB[\[Gamma]2, -\[Mu]2]*
     dx[-\[Nu]2]*r0[])/\[Rho]0[]^3 + (m^2*CBuBu[-\[Mu]2, -\[Gamma]2]*
     ChrBxx[\[Gamma]2]*dx[-\[Nu]2]*r0[])/\[Rho]0[]^3 + 
   (2*m^2*CBuxu[-\[Nu]2]*ChruBx[-\[Mu]2]*r0[]^2)/\[Rho]0[]^3 + 
   (2*m^2*CBuxu[-\[Mu]2]*ChruBx[-\[Nu]2]*r0[]^2)/\[Rho]0[]^3 + 
   (2*m^2*CBuBu[-\[Mu]2, -\[Nu]2]*Chruxx[]*r0[]^2)/\[Rho]0[]^3 - 
   (4*m^2*CBuxuu[-\[Nu]2]*dx[-\[Mu]2]*r0[]^2)/(3*\[Rho]0[]^3) - 
   (4*m^2*CBuxuu[-\[Mu]2]*dx[-\[Nu]2]*r0[]^2)/(3*\[Rho]0[]^3) - 
   (m^2*CBxux[-\[Nu]2]*Chruxx[]*u[-\[Mu]2])/\[Rho]0[]^3 - 
   (m^2*CBuxu[-\[Nu]2]*Chrxxx[]*u[-\[Mu]2])/\[Rho]0[]^3 + 
   (m^2*ChrBxx[-\[Nu]2]*Cuxux[]*u[-\[Mu]2])/\[Rho]0[]^3 + 
   (2*m^2*ChrxBx[-\[Nu]2]*Cuxux[]*u[-\[Mu]2])/\[Rho]0[]^3 + 
   (2*m^2*CBuxu[-\[Gamma]2]*ChrBxx[\[Gamma]2]*dx[-\[Nu]2]*u[-\[Mu]2])/
    \[Rho]0[]^3 + (4*m^2*Cuxuxx[]*dx[-\[Nu]2]*u[-\[Mu]2])/(3*\[Rho]0[]^3) - 
   (2*m^2*CBxuxx[-\[Nu]2]*r0[]*u[-\[Mu]2])/(3*\[Rho]0[]^3) - 
   (2*m^2*CBxux[-\[Gamma]2]*ChrBxB[\[Gamma]2, -\[Nu]2]*r0[]*u[-\[Mu]2])/
    \[Rho]0[]^3 + (m^2*CBBxu[-\[Nu]2, -\[Gamma]2]*ChrBxx[\[Gamma]2]*r0[]*
     u[-\[Mu]2])/\[Rho]0[]^3 + (m^2*CBuBx[-\[Gamma]2, -\[Nu]2]*
     ChrBxx[\[Gamma]2]*r0[]*u[-\[Mu]2])/\[Rho]0[]^3 + 
   (m^2*CBuxu[-\[Nu]2]*Chruxx[]*r0[]*u[-\[Mu]2])/\[Rho]0[]^3 + 
   (4*m^2*ChruBx[-\[Nu]2]*Cuxux[]*r0[]*u[-\[Mu]2])/\[Rho]0[]^3 - 
   (34*m^2*Cuxuxu[]*dx[-\[Nu]2]*r0[]*u[-\[Mu]2])/(9*\[Rho]0[]^3) + 
   (8*m^2*Cuxuxu[]*dx[-\[Nu]2]*Log[(2*m)/(\[Lambda]*\[Rho]0[])]*r0[]*
     u[-\[Mu]2])/(3*\[Rho]0[]^3) + (2*m^2*CBuxux[-\[Nu]2]*r0[]^2*u[-\[Mu]2])/
    (3*\[Rho]0[]^3) + (4*m^2*CBxuxu[-\[Nu]2]*r0[]^2*u[-\[Mu]2])/
    (3*\[Rho]0[]^3) + (2*m^2*CBuxu[-\[Gamma]2]*ChrBxB[\[Gamma]2, -\[Nu]2]*
     r0[]^2*u[-\[Mu]2])/\[Rho]0[]^3 + 
   (m^2*CBuBu[-\[Nu]2, -\[Gamma]2]*ChrBxx[\[Gamma]2]*r0[]^2*u[-\[Mu]2])/
    \[Rho]0[]^3 - (4*m^2*CBuxuu[-\[Nu]2]*r0[]^3*u[-\[Mu]2])/(3*\[Rho]0[]^3) - 
   (m^2*CBxux[-\[Mu]2]*Chruxx[]*u[-\[Nu]2])/\[Rho]0[]^3 - 
   (m^2*CBuxu[-\[Mu]2]*Chrxxx[]*u[-\[Nu]2])/\[Rho]0[]^3 + 
   (m^2*ChrBxx[-\[Mu]2]*Cuxux[]*u[-\[Nu]2])/\[Rho]0[]^3 + 
   (2*m^2*ChrxBx[-\[Mu]2]*Cuxux[]*u[-\[Nu]2])/\[Rho]0[]^3 + 
   (2*m^2*CBuxu[-\[Gamma]2]*ChrBxx[\[Gamma]2]*dx[-\[Mu]2]*u[-\[Nu]2])/
    \[Rho]0[]^3 + (4*m^2*Cuxuxx[]*dx[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]^3) - 
   (2*m^2*CBxuxx[-\[Mu]2]*r0[]*u[-\[Nu]2])/(3*\[Rho]0[]^3) - 
   (2*m^2*CBxux[-\[Gamma]2]*ChrBxB[\[Gamma]2, -\[Mu]2]*r0[]*u[-\[Nu]2])/
    \[Rho]0[]^3 + (m^2*CBBxu[-\[Mu]2, -\[Gamma]2]*ChrBxx[\[Gamma]2]*r0[]*
     u[-\[Nu]2])/\[Rho]0[]^3 + (m^2*CBuBx[-\[Gamma]2, -\[Mu]2]*
     ChrBxx[\[Gamma]2]*r0[]*u[-\[Nu]2])/\[Rho]0[]^3 + 
   (m^2*CBuxu[-\[Mu]2]*Chruxx[]*r0[]*u[-\[Nu]2])/\[Rho]0[]^3 + 
   (4*m^2*ChruBx[-\[Mu]2]*Cuxux[]*r0[]*u[-\[Nu]2])/\[Rho]0[]^3 - 
   (34*m^2*Cuxuxu[]*dx[-\[Mu]2]*r0[]*u[-\[Nu]2])/(9*\[Rho]0[]^3) + 
   (8*m^2*Cuxuxu[]*dx[-\[Mu]2]*Log[(2*m)/(\[Lambda]*\[Rho]0[])]*r0[]*
     u[-\[Nu]2])/(3*\[Rho]0[]^3) + (2*m^2*CBuxux[-\[Mu]2]*r0[]^2*u[-\[Nu]2])/
    (3*\[Rho]0[]^3) + (4*m^2*CBxuxu[-\[Mu]2]*r0[]^2*u[-\[Nu]2])/
    (3*\[Rho]0[]^3) + (2*m^2*CBuxu[-\[Gamma]2]*ChrBxB[\[Gamma]2, -\[Mu]2]*
     r0[]^2*u[-\[Nu]2])/\[Rho]0[]^3 + 
   (m^2*CBuBu[-\[Mu]2, -\[Gamma]2]*ChrBxx[\[Gamma]2]*r0[]^2*u[-\[Nu]2])/
    \[Rho]0[]^3 - (4*m^2*CBuxuu[-\[Mu]2]*r0[]^3*u[-\[Nu]2])/(3*\[Rho]0[]^3) + 
   (2*m^2*Chruxx[]*Cuxux[]*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[]^3 + 
   (4*m^2*CBuxu[-\[Gamma]2]*ChrBxx[\[Gamma]2]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/
    \[Rho]0[]^3 + (8*m^2*Cuxuxx[]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/
    (3*\[Rho]0[]^3) - (40*m^2*Cuxuxu[]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2])/
    (9*\[Rho]0[]^3) + (8*m^2*Cuxuxu[]*Log[(2*m)/(\[Lambda]*\[Rho]0[])]*r0[]^2*
     u[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]^3) - 
   (2*m^2*CBuxu[-\[Nu]2]*ChrBxx[-\[Mu]2])/(3*\[Rho]0[]^2) - 
   (2*m^2*CBuxu[-\[Mu]2]*ChrBxx[-\[Nu]2])/(3*\[Rho]0[]^2) - 
   (4*m^2*CBuxu[-\[Nu]2]*ChrxBx[-\[Mu]2])/(3*\[Rho]0[]^2) - 
   (4*m^2*CBuxu[-\[Mu]2]*ChrxBx[-\[Nu]2])/(3*\[Rho]0[]^2) + 
   (2*m^2*ChrBxB[-\[Mu]2, -\[Nu]2]*Cuxux[])/(3*\[Rho]0[]^2) + 
   (2*m^2*ChrBxB[-\[Nu]2, -\[Mu]2]*Cuxux[])/(3*\[Rho]0[]^2) - 
   (4*m^2*CBuxux[-\[Nu]2]*dx[-\[Mu]2])/(9*\[Rho]0[]^2) - 
   (32*m^2*CBxuxu[-\[Nu]2]*dx[-\[Mu]2])/(9*\[Rho]0[]^2) - 
   (4*m^2*CBuxu[-\[Gamma]2]*ChrBxB[\[Gamma]2, -\[Nu]2]*dx[-\[Mu]2])/
    (3*\[Rho]0[]^2) - (2*m^2*CBuBu[-\[Nu]2, -\[Gamma]2]*ChrBxx[\[Gamma]2]*
     dx[-\[Mu]2])/(3*\[Rho]0[]^2) - (2*m^2*CuxuxB[-\[Nu]2]*dx[-\[Mu]2])/
    (9*\[Rho]0[]^2) - (4*m^2*CBuxux[-\[Mu]2]*dx[-\[Nu]2])/(9*\[Rho]0[]^2) - 
   (32*m^2*CBxuxu[-\[Mu]2]*dx[-\[Nu]2])/(9*\[Rho]0[]^2) - 
   (4*m^2*CBuxu[-\[Gamma]2]*ChrBxB[\[Gamma]2, -\[Mu]2]*dx[-\[Nu]2])/
    (3*\[Rho]0[]^2) - (2*m^2*CBuBu[-\[Mu]2, -\[Gamma]2]*ChrBxx[\[Gamma]2]*
     dx[-\[Nu]2])/(3*\[Rho]0[]^2) - (2*m^2*CuxuxB[-\[Mu]2]*dx[-\[Nu]2])/
    (9*\[Rho]0[]^2) + (8*m^2*CBxuxu[-\[Nu]2]*dx[-\[Mu]2]*
     Log[(2*m)/(\[Lambda]*\[Rho]0[])])/(3*\[Rho]0[]^2) + 
   (8*m^2*CBxuxu[-\[Mu]2]*dx[-\[Nu]2]*Log[(2*m)/(\[Lambda]*\[Rho]0[])])/
    (3*\[Rho]0[]^2) + (2*m^2*CBuxu[-\[Gamma]2]*ChrBxx[\[Gamma]2]*
     metric2[-\[Mu]2, -\[Nu]2])/(3*\[Rho]0[]^2) - 
   (4*m^2*CBuxu[-\[Nu]2]*ChruBx[-\[Mu]2]*r0[])/(3*\[Rho]0[]^2) - 
   (4*m^2*CBuxu[-\[Mu]2]*ChruBx[-\[Nu]2]*r0[])/(3*\[Rho]0[]^2) + 
   (40*m^2*CBuxuu[-\[Nu]2]*dx[-\[Mu]2]*r0[])/(9*\[Rho]0[]^2) + 
   (40*m^2*CBuxuu[-\[Mu]2]*dx[-\[Nu]2]*r0[])/(9*\[Rho]0[]^2) - 
   (8*m^2*CBuxuu[-\[Nu]2]*dx[-\[Mu]2]*Log[(2*m)/(\[Lambda]*\[Rho]0[])]*r0[])/
    (3*\[Rho]0[]^2) - (8*m^2*CBuxuu[-\[Mu]2]*dx[-\[Nu]2]*
     Log[(2*m)/(\[Lambda]*\[Rho]0[])]*r0[])/(3*\[Rho]0[]^2) - 
   (2*m^2*Cuxuxu[]*metric2[-\[Mu]2, -\[Nu]2]*r0[])/(3*\[Rho]0[]^2) + 
   (2*m^2*CBxuxx[-\[Nu]2]*u[-\[Mu]2])/(3*\[Rho]0[]^2) - 
   (2*m^2*CBuxu[-\[Nu]2]*Chruxx[]*u[-\[Mu]2])/(3*\[Rho]0[]^2) - 
   (10*m^2*ChruBx[-\[Nu]2]*Cuxux[]*u[-\[Mu]2])/(3*\[Rho]0[]^2) + 
   (40*m^2*Cuxuxu[]*dx[-\[Nu]2]*u[-\[Mu]2])/(9*\[Rho]0[]^2) - 
   (8*m^2*Cuxuxu[]*dx[-\[Nu]2]*Log[(2*m)/(\[Lambda]*\[Rho]0[])]*u[-\[Mu]2])/
    (3*\[Rho]0[]^2) - (10*m^2*CBuxux[-\[Nu]2]*r0[]*u[-\[Mu]2])/
    (9*\[Rho]0[]^2) - (26*m^2*CBxuxu[-\[Nu]2]*r0[]*u[-\[Mu]2])/
    (9*\[Rho]0[]^2) - (4*m^2*CBuxu[-\[Gamma]2]*ChrBxB[\[Gamma]2, -\[Nu]2]*
     r0[]*u[-\[Mu]2])/(3*\[Rho]0[]^2) - 
   (2*m^2*CBuBu[-\[Nu]2, -\[Gamma]2]*ChrBxx[\[Gamma]2]*r0[]*u[-\[Mu]2])/
    (3*\[Rho]0[]^2) - (2*m^2*CuxuxB[-\[Nu]2]*r0[]*u[-\[Mu]2])/
    (9*\[Rho]0[]^2) + (8*m^2*CBxuxu[-\[Nu]2]*Log[(2*m)/(\[Lambda]*\[Rho]0[])]*
     r0[]*u[-\[Mu]2])/(3*\[Rho]0[]^2) + 
   (34*m^2*CBuxuu[-\[Nu]2]*r0[]^2*u[-\[Mu]2])/(9*\[Rho]0[]^2) - 
   (8*m^2*CBuxuu[-\[Nu]2]*Log[(2*m)/(\[Lambda]*\[Rho]0[])]*r0[]^2*u[-\[Mu]2])/
    (3*\[Rho]0[]^2) + (2*m^2*CBxuxx[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]^2) - 
   (2*m^2*CBuxu[-\[Mu]2]*Chruxx[]*u[-\[Nu]2])/(3*\[Rho]0[]^2) - 
   (10*m^2*ChruBx[-\[Mu]2]*Cuxux[]*u[-\[Nu]2])/(3*\[Rho]0[]^2) + 
   (40*m^2*Cuxuxu[]*dx[-\[Mu]2]*u[-\[Nu]2])/(9*\[Rho]0[]^2) - 
   (8*m^2*Cuxuxu[]*dx[-\[Mu]2]*Log[(2*m)/(\[Lambda]*\[Rho]0[])]*u[-\[Nu]2])/
    (3*\[Rho]0[]^2) - (10*m^2*CBuxux[-\[Mu]2]*r0[]*u[-\[Nu]2])/
    (9*\[Rho]0[]^2) - (26*m^2*CBxuxu[-\[Mu]2]*r0[]*u[-\[Nu]2])/
    (9*\[Rho]0[]^2) - (4*m^2*CBuxu[-\[Gamma]2]*ChrBxB[\[Gamma]2, -\[Mu]2]*
     r0[]*u[-\[Nu]2])/(3*\[Rho]0[]^2) - 
   (2*m^2*CBuBu[-\[Mu]2, -\[Gamma]2]*ChrBxx[\[Gamma]2]*r0[]*u[-\[Nu]2])/
    (3*\[Rho]0[]^2) - (2*m^2*CuxuxB[-\[Mu]2]*r0[]*u[-\[Nu]2])/
    (9*\[Rho]0[]^2) + (8*m^2*CBxuxu[-\[Mu]2]*Log[(2*m)/(\[Lambda]*\[Rho]0[])]*
     r0[]*u[-\[Nu]2])/(3*\[Rho]0[]^2) + 
   (34*m^2*CBuxuu[-\[Mu]2]*r0[]^2*u[-\[Nu]2])/(9*\[Rho]0[]^2) - 
   (8*m^2*CBuxuu[-\[Mu]2]*Log[(2*m)/(\[Lambda]*\[Rho]0[])]*r0[]^2*u[-\[Nu]2])/
    (3*\[Rho]0[]^2) - (10*m^2*CBuxu[-\[Gamma]2]*ChrBxx[\[Gamma]2]*u[-\[Mu]2]*
     u[-\[Nu]2])/(3*\[Rho]0[]^2) - (4*m^2*Cuxuxx[]*u[-\[Mu]2]*u[-\[Nu]2])/
    (3*\[Rho]0[]^2) + (98*m^2*Cuxuxu[]*r0[]*u[-\[Mu]2]*u[-\[Nu]2])/
    (9*\[Rho]0[]^2) - (16*m^2*Cuxuxu[]*Log[(2*m)/(\[Lambda]*\[Rho]0[])]*r0[]*
     u[-\[Mu]2]*u[-\[Nu]2])/(3*\[Rho]0[]^2) - 
   (2*m^2*CBuBx[-\[Gamma]2, -\[Nu]2]*ChrBxB[\[Gamma]2, -\[Mu]2])/\[Rho]0[] - 
   (2*m^2*CBuBx[-\[Nu]2, -\[Gamma]2]*ChrBxB[\[Gamma]2, -\[Mu]2])/\[Rho]0[] - 
   (2*m^2*CBuBx[-\[Gamma]2, -\[Mu]2]*ChrBxB[\[Gamma]2, -\[Nu]2])/\[Rho]0[] - 
   (2*m^2*CBuBx[-\[Mu]2, -\[Gamma]2]*ChrBxB[\[Gamma]2, -\[Nu]2])/\[Rho]0[] + 
   (2*m^2*CBuxu[-\[Nu]2]*ChruBx[-\[Mu]2])/\[Rho]0[] + 
   (2*m^2*CBuxu[-\[Mu]2]*ChruBx[-\[Nu]2])/\[Rho]0[] - 
   (2*m^2*CBuBu[-\[Mu]2, -\[Nu]2]*Chruxx[])/\[Rho]0[] - 
   (34*m^2*CBuxuu[-\[Nu]2]*dx[-\[Mu]2])/(9*\[Rho]0[]) - 
   (34*m^2*CBuxuu[-\[Mu]2]*dx[-\[Nu]2])/(9*\[Rho]0[]) + 
   (8*m^2*CBuxuu[-\[Nu]2]*dx[-\[Mu]2]*Log[(2*m)/(\[Lambda]*\[Rho]0[])])/
    (3*\[Rho]0[]) + (8*m^2*CBuxuu[-\[Mu]2]*dx[-\[Nu]2]*
     Log[(2*m)/(\[Lambda]*\[Rho]0[])])/(3*\[Rho]0[]) - 
   (4*m^2*Cuxuxu[]*metric2[-\[Mu]2, -\[Nu]2])/(3*\[Rho]0[]) + 
   (2*m^2*CBuBxu[-\[Mu]2, -\[Nu]2]*r0[])/\[Rho]0[] + 
   (2*m^2*CBuBxu[-\[Nu]2, -\[Mu]2]*r0[])/\[Rho]0[] - 
   (4*m^2*CBuBu[-\[Nu]2, -\[Gamma]2]*ChrBxB[\[Gamma]2, -\[Mu]2]*r0[])/
    \[Rho]0[] - (4*m^2*CBuBu[-\[Mu]2, -\[Gamma]2]*ChrBxB[\[Gamma]2, -\[Nu]2]*
     r0[])/\[Rho]0[] + (4*m^2*CBuBuu[-\[Mu]2, -\[Nu]2]*r0[]^2)/\[Rho]0[] + 
   (4*m^2*CBuxux[-\[Nu]2]*u[-\[Mu]2])/(9*\[Rho]0[]) + 
   (32*m^2*CBxuxu[-\[Nu]2]*u[-\[Mu]2])/(9*\[Rho]0[]) + 
   (2*m^2*CBuxu[-\[Gamma]2]*ChrBxB[\[Gamma]2, -\[Nu]2]*u[-\[Mu]2])/
    \[Rho]0[] + (m^2*CBuBu[-\[Nu]2, -\[Gamma]2]*ChrBxx[\[Gamma]2]*u[-\[Mu]2])/
    \[Rho]0[] + (2*m^2*CuxuxB[-\[Nu]2]*u[-\[Mu]2])/(9*\[Rho]0[]) - 
   (8*m^2*CBxuxu[-\[Nu]2]*Log[(2*m)/(\[Lambda]*\[Rho]0[])]*u[-\[Mu]2])/
    (3*\[Rho]0[]) - (80*m^2*CBuxuu[-\[Nu]2]*r0[]*u[-\[Mu]2])/(9*\[Rho]0[]) + 
   (16*m^2*CBuxuu[-\[Nu]2]*Log[(2*m)/(\[Lambda]*\[Rho]0[])]*r0[]*u[-\[Mu]2])/
    (3*\[Rho]0[]) + (4*m^2*CBuxux[-\[Mu]2]*u[-\[Nu]2])/(9*\[Rho]0[]) + 
   (32*m^2*CBxuxu[-\[Mu]2]*u[-\[Nu]2])/(9*\[Rho]0[]) + 
   (2*m^2*CBuxu[-\[Gamma]2]*ChrBxB[\[Gamma]2, -\[Mu]2]*u[-\[Nu]2])/
    \[Rho]0[] + (m^2*CBuBu[-\[Mu]2, -\[Gamma]2]*ChrBxx[\[Gamma]2]*u[-\[Nu]2])/
    \[Rho]0[] + (2*m^2*CuxuxB[-\[Mu]2]*u[-\[Nu]2])/(9*\[Rho]0[]) - 
   (8*m^2*CBxuxu[-\[Mu]2]*Log[(2*m)/(\[Lambda]*\[Rho]0[])]*u[-\[Nu]2])/
    (3*\[Rho]0[]) - (80*m^2*CBuxuu[-\[Mu]2]*r0[]*u[-\[Nu]2])/(9*\[Rho]0[]) + 
   (16*m^2*CBuxuu[-\[Mu]2]*Log[(2*m)/(\[Lambda]*\[Rho]0[])]*r0[]*u[-\[Nu]2])/
    (3*\[Rho]0[]) - (76*m^2*Cuxuxu[]*u[-\[Mu]2]*u[-\[Nu]2])/(9*\[Rho]0[]) + 
   (8*m^2*Cuxuxu[]*Log[2]*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[] + 
   (8*m^2*Cuxuxu[]*Log[m]*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[] - 
   (16*m^2*Cuxuxu[]*Log[\[Lambda]]*u[-\[Mu]2]*u[-\[Nu]2])/\[Rho]0[] - 
   (16*m^2*Cuxuxu[]*Log[(2*m)/(\[Lambda]*\[Rho]0[])]*u[-\[Mu]2]*u[-\[Nu]2])/
    (3*\[Rho]0[]) - (8*m^2*Cuxuxu[]*Log[\[Rho]0[]]*u[-\[Mu]2]*u[-\[Nu]2])/
    \[Rho]0[] - (m^2*ChrBxx[\[Gamma]2]*u[\[Zeta]2]*
     WeylCD2[-\[Mu]2, -\[Gamma]2, -\[Nu]2, -\[Zeta]2])/\[Rho]0[] - 
   (m^2*ChrBxx[\[Gamma]2]*u[\[Zeta]2]*WeylCD2[-\[Mu]2, -\[Zeta]2, -\[Nu]2, 
      -\[Gamma]2])/\[Rho]0[] - (8*m^2*CBuBuu[-\[Mu]2, -\[Nu]2]*\[Rho]0[])/
    3) - (2*m^2*(5*Cuxux[]*r0[]^2*u[-\[Mu]2]*u[-\[Nu]2] + 
    3*CBxux[-\[Nu]2]*r0[]*u[-\[Mu]2]*\[Rho]0[] - 3*CBuxu[-\[Nu]2]*r0[]^2*
     u[-\[Mu]2]*\[Rho]0[] + 3*CBxux[-\[Mu]2]*r0[]*u[-\[Nu]2]*\[Rho]0[] - 
    3*CBuxu[-\[Mu]2]*r0[]^2*u[-\[Nu]2]*\[Rho]0[] - 
    6*Cuxux[]*r0[]*u[-\[Mu]2]*u[-\[Nu]2]*\[Rho]0[] - 
    Cuxux[]*metric2[-\[Mu]2, -\[Nu]2]*\[Rho]0[]^2 + 
    2*CBuxu[-\[Nu]2]*r0[]*u[-\[Mu]2]*\[Rho]0[]^2 + 
    2*CBuxu[-\[Mu]2]*r0[]*u[-\[Nu]2]*\[Rho]0[]^2 + 
    5*Cuxux[]*u[-\[Mu]2]*u[-\[Nu]2]*\[Rho]0[]^2 + 3*CBuBx[-\[Mu]2, -\[Nu]2]*
     \[Rho]0[]^3 + 3*CBuBx[-\[Nu]2, -\[Mu]2]*\[Rho]0[]^3 + 
    6*CBuBu[-\[Mu]2, -\[Nu]2]*r0[]*\[Rho]0[]^3 - 3*CBuxu[-\[Nu]2]*u[-\[Mu]2]*
     \[Rho]0[]^3 - 3*CBuxu[-\[Mu]2]*u[-\[Nu]2]*\[Rho]0[]^3 - 
    2*CBuBu[-\[Mu]2, -\[Nu]2]*\[Rho]0[]^4 + 
    dx[-\[Nu]2]*(Cuxux[]*u[-\[Mu]2]*(5*r0[] - 3*\[Rho]0[]) + 
      3*CBxux[-\[Mu]2]*\[Rho]0[] + CBuxu[-\[Mu]2]*\[Rho]0[]*
       (-3*r0[] + 2*\[Rho]0[])) + dx[-\[Mu]2]*(5*Cuxux[]*dx[-\[Nu]2] + 
      Cuxux[]*u[-\[Nu]2]*(5*r0[] - 3*\[Rho]0[]) + 3*CBxux[-\[Nu]2]*
       \[Rho]0[] + CBuxu[-\[Nu]2]*\[Rho]0[]*(-3*r0[] + 2*\[Rho]0[]))))/
  (3*\[Rho]0[]^4)

